Experiment Simulation Configurations Used in DUNE CDR

The LBNF/DUNE CDR describes the proposed physics program and experimental design at the conceptual design phase. Volume 2, entitled The Physics Program for DUNE at LBNF, outlines the scientific objectives and describes the physics studies that the DUNE collaboration will perform to address these objectives. The long-baseline physics sensitivity calculations presented in the DUNE CDR rely upon simulation of the neutrino beam line, simulation of neutrino interactions in the far detector, and a parameterized analysis of detector performance and systematic uncertainty. The purpose of this posting is to provide the results of these simulations to the community to facilitate phenomenological studies of long-baseline oscillation at LBNF/DUNE. Additionally, this posting includes GDML of the DUNE single-phase far detector for use in simulations. DUNE welcomes those interested in performing this work as members of the collaboration, but also recognizes the benefit of making these configurations readily available to the wider community.

==> anc/README.txt <==
Please note that arXiv does not support providing ancillary files as tar files; there is no
way to prevent the arXiv file processing system from automatically extracting from the tar file.
The extracted version of the the ancillary files can be found in anc_files/ where
you will find three subdirectories: DUNE_Flux, DUNE_GDML, and DUNE_GLoBES_Configs, corresponding
to the three ancillary packages.

You may download individual files (may be useful for flux or GDML files) or you may download the
entire source package as a gzipped tar file. This is recommended for the GLoBES configuration as
you will want to preserve the directory structure in order to run the GLoBES configurations.


==> anc/anc_files/DUNE_Flux/Optimized/g4lbne_FHC_FD_globes.txt <==
0.125 7.95724024e-14 5.543289e-12 0.0 2.267282e-14 2.13922924e-12 0.0 
0.375 1.653099648e-13 1.029209328e-11 0.0 2.45280736e-14 1.54859624e-12 0.0 
0.625 2.095181308e-13 1.50176444e-11 0.0 2.181690456e-14 1.455837048e-12 0.0 
0.875 2.393673568e-13 2.01475992e-11 0.0 1.848377692e-14 1.437083264e-12 0.0 
1.125 2.404615408e-13 2.59772852e-11 0.0 1.913962216e-14 1.467606568e-12 0.0 
1.375 2.480937756e-13 2.96345952e-11 0.0 1.656214508e-14 1.50517204e-12 0.0 
1.625 2.29224586e-13 3.19209516e-11 0.0 1.61998751e-14 1.511141512e-12 0.0 
1.875 2.19289672e-13 3.32746988e-11 0.0 1.7106118784e-14 1.424974924e-12 0.0 
2.125 1.9107484256e-13 3.38480304e-11 0.0 1.6814682284e-14 1.311502692e-12 0.0 
2.375 1.64119528e-13 3.44420888e-11 0.0 1.4546130508e-14 1.22278664e-12 0.0 
2.625 1.6549270904e-13 3.55730664e-11 0.0 1.86748769e-14 1.119819492e-12 0.0 
2.875 1.4605748972e-13 3.59147892e-11 0.0 1.604806292e-14 1.012274416e-12 0.0 
3.125 1.507358816e-13 3.34363636e-11 0.0 1.7502858708e-14 9.09123776e-13 0.0 
3.375 1.22506604e-13 2.816709e-11 0.0 1.5257844608e-14 7.99293212e-13 0.0 
3.625 1.1468663688e-13 2.14663712e-11 0.0 1.6273642828e-14 7.13300032e-13 0.0 
3.875 9.895540052e-14 1.56662392e-11 0.0 1.4662827568e-14 6.31251648e-13 0.0 
4.125 9.325777152e-14 1.114950044e-11 0.0 1.495812432e-14 5.60584654e-13 0.0 
4.375 7.78274766e-14 7.67034476e-12 0.0 1.465705448e-14 4.768347616e-13 0.0 
4.625 7.364001116e-14 4.97105072e-12 0.0 1.530641176e-14 4.270715928e-13 0.0 
4.875 6.54024388e-14 3.20009308e-12 0.0 1.42282908e-14 3.921582424e-13 0.0 
5.125 6.724083876e-14 2.18866956e-12 0.0 1.470470616e-14 3.865626736e-13 0.0 
5.375 5.756315348e-14 1.722750804e-12 0.0 1.35564764e-14 3.679650608e-13 0.0 
5.625 5.579980192e-14 1.437124132e-12 0.0 1.34749382e-14 3.585501028e-13 0.0 
5.875 4.98362488e-14 1.127850856e-12 0.0 1.385954448e-14 3.3580877372e-13 0.0 
6.125 5.03403146e-14 8.51327384e-13 0.0 1.205482936e-14 3.389960258e-13 0.0 
6.375 4.23271886e-14 7.29872396e-13 0.0 1.382503948e-14 3.144385432e-13 0.0 
6.625 4.065856244e-14 6.0448646e-13 0.0 1.190007208e-14 3.110794134e-13 0.0 
6.875 3.520191668e-14 5.3165204e-13 0.0 1.014594524e-14 2.9116481372e-13 0.0 
7.125 3.60006056e-14 4.66783676e-13 0.0 1.099326768e-14 2.2506006416e-13 0.0 
7.375 2.944426592e-14 4.39791732e-13 0.0 1.127036112e-14 2.1737572644e-13 0.0 
7.625 2.569679216e-14 4.082782496e-13 0.0 1.01665234e-14 1.84071968e-13 0.0 
7.875 2.418510288e-14 3.787174144e-13 0.0 9.87110592e-15 1.710939016e-13 0.0 
8.125 2.454183916e-14 3.7716712e-13 0.0 9.0588354e-15 1.6617728976e-13 0.0 
8.375 2.22441382e-14 3.313876016e-13 0.0 8.53688764e-15 1.4351812508e-13 0.0 
8.625 2.289044896e-14 3.56168832e-13 0.0 9.56297792e-15 1.5052014044e-13 0.0 
8.875 1.987071884e-14 3.58379444e-13 0.0 9.50571916e-15 1.3798781756e-13 0.0 
9.125 2.107224192e-14 3.122981168e-13 0.0 8.05744196e-15 1.1075408352e-13 0.0 
9.375 1.698996076e-14 3.09859268e-13 0.0 7.26187584e-15 1.0273435264e-13 0.0 
9.625 1.562699952e-14 3.002155272e-13 0.0 8.14382044e-15 1.103682454e-13 0.0 
9.875 1.474590212e-14 2.848210844e-13 0.0 6.9186804e-15 8.236982036e-14 0.0 
10.125 1.484210156e-14 2.638388992e-13 0.0 6.116915e-15 7.749504588e-14 0.0 
10.375 1.350119744e-14 2.633057676e-13 0.0 6.41614244e-15 7.438999492e-14 0.0 
10.625 1.29217742e-14 2.57856918e-13 0.0 5.67272412e-15 8.0472575e-14 0.0 
10.875 1.276287272e-14 2.421537364e-13 0.0 6.0666378e-15 7.589180932e-14 0.0 
11.125 1.218567888e-14 2.34011744e-13 0.0 8.30237888e-15 6.63544892e-14 0.0 
11.375 1.12299164e-14 2.275089884e-13 0.0 6.55881552e-15 6.965209072e-14 0.0 
11.625 9.59053796e-15 2.307295636e-13 0.0 5.07852812e-15 5.524192108e-14 0.0 
11.875 1.055219564e-14 2.167477012e-13 0.0 6.58080452e-15 5.491409968e-14 0.0 
12.125 9.78652352e-15 2.228380108e-13 0.0 4.45809888e-15 5.282814188e-14 0.0 
12.375 8.22400936e-15 2.08659818e-13 0.0 5.66449704e-15 4.690548976e-14 0.0 
12.625 9.5095718e-15 1.971339424e-13 0.0 4.60916996e-15 5.363672108e-14 0.0 
12.875 8.28045276e-15 1.966052276e-13 0.0 4.63003788e-15 5.350797164e-14 0.0 
13.125 6.9185286e-15 1.950601096e-13 0.0 4.13977868e-15 5.218843312e-14 0.0 
13.375 6.48067612e-15 1.775631872e-13 0.0 4.28584776e-15 5.365903516e-14 0.0 
13.625 6.49231428e-15 1.743510024e-13 0.0 3.70405788e-15 4.79026408e-14 0.0 
13.875 5.93649876e-15 1.727908984e-13 0.0 4.32726244e-15 4.081941872e-14 0.0 
14.125 6.09327428e-15 1.604972348e-13 0.0 3.54616168e-15 3.79789048e-14 0.0 
14.375 6.1278922e-15 1.4852379e-13 0.0 2.87294572e-15 4.312460876e-14 0.0 
14.625 5.1513332e-15 1.408369824e-13 0.0 3.2734276e-15 3.737098808e-14 0.0 
14.875 5.6047526e-15 1.435185072e-13 0.0 3.34697888e-15 3.45404752e-14 0.0 
15.125 6.2203532e-15 1.353427176e-13 0.0 3.0558124e-15 3.984832556e-14 0.0 
15.375 4.9119272e-15 1.262627488e-13 0.0 2.359888e-15 4.10252822e-14 0.0 
15.625 4.5529392e-15 1.087626296e-13 0.0 2.540008e-15 3.737242168e-14 0.0 
15.875 3.3884388e-15 1.063561924e-13 0.0 3.2186576e-15 3.331095724e-14 0.0 
16.125 3.6101916e-15 1.042036344e-13 0.0 3.9459104e-15 2.93815012e-14 0.0 
16.375 8.2519624e-15 8.72550804e-14 0.0 2.0077972e-15 3.130101868e-14 0.0 
16.625 3.4357704e-15 9.491275452e-14 0.0 2.5562972e-15 2.376135952e-14 0.0 
16.875 3.3702388e-15 9.419380936e-14 0.0 3.1165148e-15 3.380738684e-14 0.0 
17.125 2.7332192e-15 8.44996674e-14 0.0 2.0848968e-15 2.767638852e-14 0.0 
17.375 2.9949496e-15 7.35477104e-14 0.0 2.4411556e-15 1.99351756e-14 0.0 
17.625 2.7788768e-15 7.59538256e-14 0.0 1.9928704e-15 2.2037646e-14 0.0 
17.875 2.8687112e-15 6.72298888e-14 0.0 1.6570084e-15 2.45577324e-14 0.0 
18.125 2.6797052e-15 7.2798572e-14 0.0 1.5468104e-15 2.16869748e-14 0.0 
18.375 1.907542e-15 6.56434008e-14 0.0 6.719272e-16 1.96412752e-14 0.0 
18.625 1.8584284e-15 5.66533488e-14 0.0 1.6828072e-15 2.94448556e-14 0.0 
18.875 2.2318392e-15 5.32570316e-14 0.0 2.0736316e-15 1.73969796e-14 0.0 
19.125 2.1182688e-15 5.47580116e-14 0.0 1.5018208e-15 2.2022058e-14 0.0 
19.375 2.413062e-15 5.05840672e-14 0.0 1.7752728e-15 1.86285216e-14 0.0 
19.625 2.3759e-15 4.88001416e-14 0.0 1.0660028e-15 1.91905452e-14 0.0 
19.875 1.9839e-15 5.21271988e-14 0.0 1.245972e-15 2.2204298e-14 0.0 
20.125 1.1095644e-15 4.35821944e-14 0.0 1.0355492e-15 1.9583016e-14 0.0 
20.375 9.532012e-16 4.42232484e-14 0.0 7.041188e-16 1.27305728e-14 0.0 
20.625 1.6793252e-15 4.0422572e-14 0.0 1.2059664e-15 1.37360116e-14 0.0 
20.875 1.4392716e-15 4.76529836e-14 0.0 1.086796e-15 1.30974004e-14 0.0 
21.125 1.5444136e-15 3.84631636e-14 0.0 7.262028e-16 1.26165308e-14 0.0 
21.375 1.2173408e-15 3.9936714e-14 0.0 1.0353164e-15 1.29600972e-14 0.0 
21.625 1.3175144e-15 3.56775108e-14 0.0 7.505976e-16 1.54498112e-14 0.0 
21.875 1.3762852e-15 3.64678152e-14 0.0 2.045324e-16 1.26443736e-14 0.0 
22.125 2.093162e-15 3.20788732e-14 0.0 2.740164e-16 1.58781036e-14 0.0 
22.375 1.6760052e-15 3.55825344e-14 0.0 5.876444e-16 1.03795684e-14 0.0 
22.625 1.0419964e-15 3.5612332e-14 0.0 4.357256e-16 1.15574016e-14 0.0 
22.875 6.49438e-16 3.91003352e-14 0.0 7.286916e-16 1.01950396e-14 0.0 
23.125 1.0194192e-15 2.94088936e-14 0.0 5.597608e-16 9.6280736e-15 0.0 
23.375 7.567756e-16 2.87216304e-14 0.0 1.1617656e-15 1.05327e-14 0.0 
23.625 1.2543692e-15 2.8497948e-14 0.0 6.725248e-16 9.6085192e-15 0.0 
23.875 5.59564e-16 2.79816236e-14 0.0 1.12288e-16 9.3396792e-15 0.0 
24.125 6.34984e-16 2.57565528e-14 0.0 3.372384e-16 1.3988354e-14 0.0 
24.375 8.588836e-16 2.68043688e-14 0.0 4.840124e-16 9.263814e-15 0.0 
24.625 6.25966e-16 2.42769152e-14 0.0 5.168028e-16 1.4002348e-14 0.0 
24.875 9.50456e-16 2.40031164e-14 0.0 3.2852e-16 1.03173408e-14 0.0 
25.125 1.3250312e-15 2.5061188e-14 0.0 5.19964e-16 8.2020328e-15 0.0 
25.375 9.506728e-16 2.54891668e-14 0.0 3.920028e-16 7.9399048e-15 0.0 
25.625 4.886016e-16 2.2461928e-14 0.0 1.861576e-16 6.4401836e-15 0.0 
25.875 6.171752e-16 2.3320672e-14 0.0 3.500628e-16 7.364088e-15 0.0 
26.125 3.414628e-16 2.21254304e-14 0.0 1.349928e-16 6.5495348e-15 0.0 
26.375 6.240676e-16 2.06350648e-14 0.0 3.283204e-16 6.7807828e-15 0.0 
26.625 6.823468e-16 1.69429456e-14 0.0 2.589928e-16 6.5865096e-15 0.0 
26.875 6.607468e-16 1.71776488e-14 0.0 4.625172e-16 7.1551932e-15 0.0 
27.125 6.192032e-16 1.59236732e-14 0.0 1.870128e-16 7.3515136e-15 0.0 
27.375 2.936928e-16 1.7828756e-14 0.0 2.653752e-16 6.6211428e-15 0.0 
27.625 4.876364e-16 1.50980052e-14 0.0 0.0 5.30522e-15 0.0 
27.875 3.48974e-16 1.61083288e-14 0.0 3.60682e-16 5.4117632e-15 0.0 
28.125 1.0309232e-15 1.54609656e-14 0.0 0.0 1.35357344e-14 0.0 
28.375 2.042736e-16 1.38474232e-14 0.0 3.812372e-16 5.8956124e-15 0.0 
28.625 0.0 1.378081e-14 0.0 1.38724e-16 5.6992572e-15 0.0 
28.875 1.55246e-16 1.42166952e-14 0.0 0.0 4.3306276e-15 0.0 
29.125 4.740452e-16 1.33121076e-14 0.0 0.0 4.9811756e-15 0.0 
29.375 8.069292e-16 1.34271972e-14 0.0 0.0 3.529624e-15 0.0 
29.625 3.817196e-16 1.29063288e-14 0.0 0.0 3.2319052e-15 0.0 
29.875 4.021384e-16 1.23004312e-14 0.0 0.0 4.7487732e-15 0.0 
30.125 0.0 1.21366948e-14 0.0 2.111172e-16 3.9598696e-15 0.0 
30.375 1.480568e-16 1.17205308e-14 0.0 1.469492e-16 4.6504884e-15 0.0 
30.625 1.597124e-16 1.08788564e-14 0.0 1.750312e-16 3.9672124e-15 0.0 
30.875 0.0 1.07941684e-14 0.0 1.808092e-16 4.1258476e-15 0.0 
31.125 0.0 1.16339776e-14 0.0 0.0 5.821642e-15 0.0 
31.375 0.0 9.2688876e-15 0.0 0.0 4.9754744e-15 0.0 
31.625 0.0 7.7829768e-15 0.0 2.052512e-16 3.1413176e-15 0.0 
31.875 0.0 9.0226352e-15 0.0 0.0 4.020652e-15 0.0 
32.125 1.949172e-16 9.1550304e-15 0.0 0.0 2.6752548e-15 0.0 
32.375 2.890792e-16 9.436566e-15 0.0 0.0 2.861324e-15 0.0 
32.625 0.0 9.0148656e-15 0.0 0.0 3.6358072e-15 0.0 
32.875 0.0 7.6638416e-15 0.0 1.835228e-16 3.2384892e-15 0.0 
33.125 0.0 7.6356636e-15 0.0 0.0 2.9986456e-15 0.0 
33.375 0.0 7.143686e-15 0.0 1.912412e-16 3.0443716e-15 0.0 
33.625 0.0 5.246342e-15 0.0 0.0 2.1610032e-15 0.0 
33.875 0.0 5.800238e-15 0.0 0.0 2.3494004e-15 0.0 
34.125 0.0 5.0841884e-15 0.0 0.0 2.7029424e-15 0.0 
34.375 0.0 5.4618336e-15 0.0 0.0 1.4484612e-15 0.0 
34.625 0.0 5.0699448e-15 0.0 0.0 2.1262404e-15 0.0 
34.875 0.0 5.311186e-15 0.0 0.0 2.4870048e-15 0.0 
35.125 0.0 6.9050696e-15 0.0 0.0 1.4276456e-15 0.0 
35.375 3.125304e-16 5.465696e-15 0.0 0.0 2.2166252e-15 0.0 
35.625 0.0 5.3722532e-15 0.0 0.0 1.0391892e-15 0.0 
35.875 6.343484e-16 5.624142e-15 0.0 0.0 1.4038392e-15 0.0 
36.125 0.0 5.873336e-15 0.0 0.0 2.3148712e-15 0.0 
36.375 0.0 4.6988868e-15 0.0 0.0 7.21352e-16 0.0 
36.625 0.0 2.0151196e-15 0.0 0.0 1.2830912e-15 0.0 
36.875 0.0 4.26849e-15 0.0 0.0 1.8583388e-15 0.0 
37.125 0.0 3.0103608e-15 0.0 2.52654e-16 9.409832e-16 0.0 
37.375 0.0 4.7585128e-15 0.0 0.0 1.7133288e-15 0.0 
37.625 0.0 3.6712292e-15 0.0 0.0 1.9337728e-15 0.0 
37.875 0.0 3.3271536e-15 0.0 0.0 1.5663028e-15 0.0 
38.125 0.0 4.1634168e-15 0.0 0.0 1.7178972e-15 0.0 
38.375 2.78274e-16 5.2203396e-15 0.0 0.0 1.805928e-15 0.0 
38.625 0.0 2.847922e-15 0.0 0.0 1.0149844e-15 0.0 
38.875 0.0 3.094088e-15 0.0 0.0 1.9957836e-15 0.0 
39.125 0.0 2.9221208e-15 0.0 0.0 1.6699164e-15 0.0 
39.375 0.0 2.3261692e-15 0.0 0.0 8.444888e-16 0.0 
39.625 0.0 4.2890164e-15 0.0 0.0 1.28687e-15 0.0 
39.875 0.0 1.9559104e-15 0.0 0.0 6.49476e-16 0.0 
40.125 0.0 2.6387004e-15 0.0 0.0 0.0 0.0 
40.375 0.0 3.7842784e-15 0.0 0.0 1.111698e-15 0.0 
40.625 0.0 6.764296e-16 0.0 0.0 6.752552e-16 0.0 
40.875 0.0 2.0506672e-15 0.0 0.0 1.139928e-15 0.0 
41.125 0.0 3.2347324e-15 0.0 3.813936e-16 4.606108e-16 0.0 
41.375 0.0 2.8049704e-15 0.0 0.0 6.997608e-16 0.0 
41.625 0.0 1.1824264e-15 0.0 0.0 9.462316e-16 0.0 
41.875 0.0 4.785364e-16 0.0 0.0 4.781756e-16 0.0 
42.125 4.22448e-16 2.6642364e-15 0.0 0.0 4.845708e-16 0.0 
42.375 0.0 1.7126708e-15 0.0 3.3494e-16 7.342492e-16 0.0 
42.625 0.0 2.2350824e-15 0.0 0.0 2.471088e-16 0.0 
42.875 0.0 2.2520196e-15 0.0 0.0 7.527728e-16 0.0 
43.125 0.0 1.0174232e-15 0.0 0.0 2.547728e-16 0.0 
43.375 0.0 3.338212e-15 0.0 0.0 2.555352e-16 0.0 
43.625 0.0 7.79306e-16 0.0 0.0 5.214644e-16 0.0 
43.875 0.0 7.879792e-16 0.0 0.0 2.637928e-16 0.0 
44.125 0.0 7.950624e-16 0.0 0.0 1.0647708e-15 0.0 
44.375 0.0 1.3428752e-15 0.0 0.0 1.074178e-15 0.0 
44.625 0.0 8.173992e-16 0.0 0.0 5.443852e-16 0.0 
44.875 0.0 2.73814e-16 0.0 0.0 8.258656e-16 0.0 
45.125 0.0 1.6646348e-15 0.0 0.0 2.765376e-16 0.0 
45.375 0.0 5.616548e-16 0.0 0.0 1.4061212e-15 0.0 
45.625 0.0 1.135002e-15 0.0 0.0 2.840512e-16 0.0 
45.875 0.0 2.867248e-16 0.0 0.0 2.871248e-16 0.0 
46.125 0.0 0.0 0.0 0.0 2.912796e-16 0.0 
46.375 0.0 1.1725952e-15 0.0 0.0 0.0 0.0 
46.625 5.65448e-16 5.921336e-16 0.0 0.0 2.978396e-16 0.0 
46.875 0.0 2.9974e-16 0.0 0.0 2.996996e-16 0.0 
47.125 0.0 6.091084e-16 0.0 0.0 0.0 0.0 
47.375 0.0 3.04812e-16 0.0 0.0 0.0 0.0 
47.625 0.0 0.0 0.0 0.0 0.0 0.0 
47.875 0.0 0.0 0.0 0.0 3.119508e-16 0.0 
48.125 0.0 9.4866e-16 0.0 0.0 3.156784e-16 0.0 
48.375 0.0 0.0 0.0 0.0 0.0 0.0 
48.625 0.0 3.213484e-16 0.0 0.0 3.226668e-16 0.0 
48.875 0.0 3.262512e-16 0.0 0.0 0.0 0.0 
49.125 0.0 3.277984e-16 0.0 0.0 3.29676e-16 0.0 
49.375 0.0 6.666888e-16 0.0 0.0 6.651504e-16 0.0 
49.625 0.0 6.7186e-16 0.0 0.0 0.0 0.0 
49.875 0.0 0.0 0.0 0.0 0.0 0.0 
50.125 0.0 3.428508e-16 0.0 0.0 0.0 0.0 
50.375 0.0 1.0391684e-15 0.0 0.0 3.465876e-16 0.0 
50.625 0.0 0.0 0.0 0.0 0.0 0.0 
50.875 0.0 0.0 0.0 0.0 0.0 0.0 
51.125 0.0 3.549924e-16 0.0 0.0 0.0 0.0 
51.375 0.0 0.0 0.0 0.0 0.0 0.0 
51.625 0.0 0.0 0.0 0.0 0.0 0.0 
51.875 0.0 3.679628e-16 0.0 0.0 0.0 0.0 
52.125 0.0 0.0 0.0 0.0 0.0 0.0 
52.375 0.0 0.0 0.0 0.0 0.0 0.0 
52.625 0.0 0.0 0.0 0.0 0.0 0.0 
52.875 0.0 3.8166e-16 0.0 0.0 1.1448188e-15 0.0 
53.125 0.0 3.867836e-16 0.0 0.0 0.0 0.0 
53.375 0.0 3.871912e-16 0.0 0.0 0.0 0.0 
53.625 0.0 3.912304e-16 0.0 0.0 0.0 0.0 
53.875 0.0 0.0 0.0 0.0 0.0 0.0 
54.125 0.0 0.0 0.0 0.0 0.0 0.0 
54.375 0.0 4.0464e-16 0.0 0.0 0.0 0.0 
54.625 0.0 4.08896e-16 0.0 0.0 0.0 0.0 
54.875 0.0 0.0 0.0 0.0 0.0 0.0 
55.125 0.0 0.0 0.0 0.0 0.0 0.0 
55.375 0.0 0.0 0.0 0.0 0.0 0.0 
55.625 0.0 0.0 0.0 0.0 4.23136e-16 0.0 
55.875 0.0 0.0 0.0 0.0 0.0 0.0 
56.125 0.0 0.0 0.0 0.0 0.0 0.0 
56.375 0.0 0.0 0.0 0.0 0.0 0.0 
56.625 0.0 0.0 0.0 0.0 0.0 0.0 
56.875 0.0 0.0 0.0 0.0 0.0 0.0 
57.125 0.0 0.0 0.0 0.0 0.0 0.0 
57.375 0.0 0.0 0.0 0.0 0.0 0.0 
57.625 0.0 0.0 0.0 0.0 0.0 0.0 
57.875 0.0 0.0 0.0 0.0 0.0 0.0 
58.125 0.0 0.0 0.0 0.0 4.5934e-16 0.0 
58.375 0.0 0.0 0.0 0.0 0.0 0.0 
58.625 0.0 0.0 0.0 0.0 0.0 0.0 
58.875 0.0 0.0 0.0 0.0 0.0 0.0 
59.125 0.0 4.78208e-16 0.0 0.0 0.0 0.0 
59.375 0.0 0.0 0.0 0.0 0.0 0.0 
59.625 0.0 0.0 0.0 0.0 0.0 0.0 
59.875 0.0 0.0 0.0 0.0 0.0 0.0 
60.125 0.0 0.0 0.0 0.0 0.0 0.0 
60.375 0.0 0.0 0.0 0.0 0.0 0.0 
60.625 0.0 0.0 0.0 0.0 0.0 0.0 
60.875 0.0 0.0 0.0 0.0 0.0 0.0 
61.125 0.0 0.0 0.0 0.0 0.0 0.0 
61.375 0.0 0.0 0.0 0.0 0.0 0.0 
61.625 0.0 0.0 0.0 0.0 0.0 0.0 
61.875 0.0 0.0 0.0 0.0 0.0 0.0 
62.125 0.0 0.0 0.0 0.0 0.0 0.0 
62.375 0.0 0.0 0.0 0.0 0.0 0.0 
62.625 0.0 0.0 0.0 0.0 0.0 0.0 
62.875 0.0 0.0 0.0 0.0 0.0 0.0 
63.125 0.0 0.0 0.0 0.0 0.0 0.0 
63.375 0.0 0.0 0.0 0.0 0.0 0.0 
63.625 0.0 0.0 0.0 0.0 0.0 0.0 
63.875 0.0 0.0 0.0 0.0 0.0 0.0 
64.125 0.0 0.0 0.0 0.0 0.0 0.0 
64.375 0.0 0.0 0.0 0.0 0.0 0.0 
64.625 0.0 0.0 0.0 0.0 0.0 0.0 
64.875 0.0 0.0 0.0 0.0 0.0 0.0 
65.125 0.0 0.0 0.0 0.0 0.0 0.0 
65.375 0.0 0.0 0.0 0.0 0.0 0.0 
65.625 0.0 0.0 0.0 0.0 0.0 0.0 
65.875 0.0 0.0 0.0 0.0 0.0 0.0 
66.125 0.0 0.0 0.0 0.0 0.0 0.0 
66.375 0.0 0.0 0.0 0.0 0.0 0.0 
66.625 0.0 0.0 0.0 0.0 0.0 0.0 
66.875 0.0 0.0 0.0 0.0 0.0 0.0 
67.125 0.0 0.0 0.0 0.0 0.0 0.0 
67.375 0.0 0.0 0.0 0.0 0.0 0.0 
67.625 0.0 0.0 0.0 0.0 0.0 0.0 
67.875 0.0 0.0 0.0 0.0 0.0 0.0 
68.125 0.0 0.0 0.0 0.0 0.0 0.0 
68.375 0.0 0.0 0.0 0.0 0.0 0.0 
68.625 0.0 0.0 0.0 0.0 0.0 0.0 
68.875 0.0 0.0 0.0 0.0 0.0 0.0 
69.125 0.0 0.0 0.0 0.0 0.0 0.0 
69.375 0.0 0.0 0.0 0.0 0.0 0.0 
69.625 0.0 0.0 0.0 0.0 0.0 0.0 
69.875 0.0 0.0 0.0 0.0 0.0 0.0 
70.125 0.0 0.0 0.0 0.0 0.0 0.0 
70.375 0.0 0.0 0.0 0.0 0.0 0.0 
70.625 0.0 0.0 0.0 0.0 0.0 0.0 
70.875 0.0 0.0 0.0 0.0 0.0 0.0 
71.125 0.0 0.0 0.0 0.0 0.0 0.0 
71.375 0.0 0.0 0.0 0.0 0.0 0.0 
71.625 0.0 0.0 0.0 0.0 0.0 0.0 
71.875 0.0 0.0 0.0 0.0 0.0 0.0 
72.125 0.0 0.0 0.0 0.0 0.0 0.0 
72.375 0.0 0.0 0.0 0.0 0.0 0.0 
72.625 0.0 0.0 0.0 0.0 0.0 0.0 
72.875 0.0 0.0 0.0 0.0 0.0 0.0 
73.125 0.0 0.0 0.0 0.0 0.0 0.0 
73.375 0.0 0.0 0.0 0.0 0.0 0.0 
73.625 0.0 0.0 0.0 0.0 0.0 0.0 
73.875 0.0 0.0 0.0 0.0 0.0 0.0 
74.125 0.0 0.0 0.0 0.0 0.0 0.0 
74.375 0.0 0.0 0.0 0.0 0.0 0.0 
74.625 0.0 0.0 0.0 0.0 0.0 0.0 
74.875 0.0 0.0 0.0 0.0 0.0 0.0 
75.125 0.0 0.0 0.0 0.0 0.0 0.0 
75.375 0.0 0.0 0.0 0.0 0.0 0.0 
75.625 0.0 0.0 0.0 0.0 0.0 0.0 
75.875 0.0 0.0 0.0 0.0 0.0 0.0 
76.125 0.0 0.0 0.0 0.0 0.0 0.0 
76.375 0.0 0.0 0.0 0.0 0.0 0.0 
76.625 0.0 0.0 0.0 0.0 0.0 0.0 
76.875 0.0 0.0 0.0 0.0 0.0 0.0 
77.125 0.0 0.0 0.0 0.0 0.0 0.0 
77.375 0.0 0.0 0.0 0.0 0.0 0.0 
77.625 0.0 0.0 0.0 0.0 0.0 0.0 
77.875 0.0 0.0 0.0 0.0 0.0 0.0 
78.125 0.0 0.0 0.0 0.0 0.0 0.0 
78.375 0.0 0.0 0.0 0.0 0.0 0.0 
78.625 0.0 0.0 0.0 0.0 0.0 0.0 
78.875 0.0 0.0 0.0 0.0 0.0 0.0 
79.125 0.0 0.0 0.0 0.0 0.0 0.0 
79.375 0.0 0.0 0.0 0.0 0.0 0.0 
79.625 0.0 0.0 0.0 0.0 0.0 0.0 
79.875 0.0 0.0 0.0 0.0 0.0 0.0 
80.125 0.0 0.0 0.0 0.0 0.0 0.0 
80.375 0.0 0.0 0.0 0.0 0.0 0.0 
80.625 0.0 0.0 0.0 0.0 0.0 0.0 
80.875 0.0 0.0 0.0 0.0 0.0 0.0 
81.125 0.0 0.0 0.0 0.0 0.0 0.0 
81.375 0.0 0.0 0.0 0.0 0.0 0.0 
81.625 0.0 0.0 0.0 0.0 0.0 0.0 
81.875 0.0 0.0 0.0 0.0 0.0 0.0 
82.125 0.0 0.0 0.0 0.0 0.0 0.0 
82.375 0.0 0.0 0.0 0.0 0.0 0.0 
82.625 0.0 0.0 0.0 0.0 0.0 0.0 
82.875 0.0 0.0 0.0 0.0 0.0 0.0 
83.125 0.0 0.0 0.0 0.0 0.0 0.0 
83.375 0.0 0.0 0.0 0.0 0.0 0.0 
83.625 0.0 0.0 0.0 0.0 0.0 0.0 
83.875 0.0 0.0 0.0 0.0 0.0 0.0 
84.125 0.0 0.0 0.0 0.0 0.0 0.0 
84.375 0.0 0.0 0.0 0.0 0.0 0.0 
84.625 0.0 0.0 0.0 0.0 0.0 0.0 
84.875 0.0 0.0 0.0 0.0 0.0 0.0 
85.125 0.0 0.0 0.0 0.0 0.0 0.0 
85.375 0.0 0.0 0.0 0.0 0.0 0.0 
85.625 0.0 0.0 0.0 0.0 0.0 0.0 
85.875 0.0 0.0 0.0 0.0 0.0 0.0 
86.125 0.0 0.0 0.0 0.0 0.0 0.0 
86.375 0.0 0.0 0.0 0.0 0.0 0.0 
86.625 0.0 0.0 0.0 0.0 0.0 0.0 
86.875 0.0 0.0 0.0 0.0 0.0 0.0 
87.125 0.0 0.0 0.0 0.0 0.0 0.0 
87.375 0.0 0.0 0.0 0.0 0.0 0.0 
87.625 0.0 0.0 0.0 0.0 0.0 0.0 
87.875 0.0 0.0 0.0 0.0 0.0 0.0 
88.125 0.0 0.0 0.0 0.0 0.0 0.0 
88.375 0.0 0.0 0.0 0.0 0.0 0.0 
88.625 0.0 0.0 0.0 0.0 0.0 0.0 
88.875 0.0 0.0 0.0 0.0 0.0 0.0 
89.125 0.0 0.0 0.0 0.0 0.0 0.0 
89.375 0.0 0.0 0.0 0.0 0.0 0.0 
89.625 0.0 0.0 0.0 0.0 0.0 0.0 
89.875 0.0 0.0 0.0 0.0 0.0 0.0 
90.125 0.0 0.0 0.0 0.0 0.0 0.0 
90.375 0.0 0.0 0.0 0.0 0.0 0.0 
90.625 0.0 0.0 0.0 0.0 0.0 0.0 
90.875 0.0 0.0 0.0 0.0 0.0 0.0 
91.125 0.0 0.0 0.0 0.0 0.0 0.0 
91.375 0.0 0.0 0.0 0.0 0.0 0.0 
91.625 0.0 0.0 0.0 0.0 0.0 0.0 
91.875 0.0 0.0 0.0 0.0 0.0 0.0 
92.125 0.0 0.0 0.0 0.0 0.0 0.0 
92.375 0.0 0.0 0.0 0.0 0.0 0.0 
92.625 0.0 0.0 0.0 0.0 0.0 0.0 
92.875 0.0 0.0 0.0 0.0 0.0 0.0 
93.125 0.0 0.0 0.0 0.0 0.0 0.0 
93.375 0.0 0.0 0.0 0.0 0.0 0.0 
93.625 0.0 0.0 0.0 0.0 0.0 0.0 
93.875 0.0 0.0 0.0 0.0 0.0 0.0 
94.125 0.0 0.0 0.0 0.0 0.0 0.0 
94.375 0.0 0.0 0.0 0.0 0.0 0.0 
94.625 0.0 0.0 0.0 0.0 0.0 0.0 
94.875 0.0 0.0 0.0 0.0 0.0 0.0 
95.125 0.0 0.0 0.0 0.0 0.0 0.0 
95.375 0.0 0.0 0.0 0.0 0.0 0.0 
95.625 0.0 0.0 0.0 0.0 0.0 0.0 
95.875 0.0 0.0 0.0 0.0 0.0 0.0 
96.125 0.0 0.0 0.0 0.0 0.0 0.0 
96.375 0.0 0.0 0.0 0.0 0.0 0.0 
96.625 0.0 0.0 0.0 0.0 0.0 0.0 
96.875 0.0 0.0 0.0 0.0 0.0 0.0 
97.125 0.0 0.0 0.0 0.0 0.0 0.0 
97.375 0.0 0.0 0.0 0.0 0.0 0.0 
97.625 0.0 0.0 0.0 0.0 0.0 0.0 
97.875 0.0 0.0 0.0 0.0 0.0 0.0 
98.125 0.0 0.0 0.0 0.0 0.0 0.0 
98.375 0.0 0.0 0.0 0.0 0.0 0.0 
98.625 0.0 0.0 0.0 0.0 0.0 0.0 
98.875 0.0 0.0 0.0 0.0 0.0 0.0 
99.125 0.0 0.0 0.0 0.0 0.0 0.0 
99.375 0.0 0.0 0.0 0.0 0.0 0.0 
99.625 0.0 0.0 0.0 0.0 0.0 0.0 
99.875 0.0 0.0 0.0 0.0 0.0 0.0 
100.125 0.0 0.0 0.0 0.0 0.0 0.0 
100.375 0.0 0.0 0.0 0.0 0.0 0.0 
100.625 0.0 0.0 0.0 0.0 0.0 0.0 
100.875 0.0 0.0 0.0 0.0 0.0 0.0 
101.125 0.0 0.0 0.0 0.0 0.0 0.0 
101.375 0.0 0.0 0.0 0.0 0.0 0.0 
101.625 0.0 0.0 0.0 0.0 0.0 0.0 
101.875 0.0 0.0 0.0 0.0 0.0 0.0 
102.125 0.0 0.0 0.0 0.0 0.0 0.0 
102.375 0.0 0.0 0.0 0.0 0.0 0.0 
102.625 0.0 0.0 0.0 0.0 0.0 0.0 
102.875 0.0 0.0 0.0 0.0 0.0 0.0 
103.125 0.0 0.0 0.0 0.0 0.0 0.0 
103.375 0.0 0.0 0.0 0.0 0.0 0.0 
103.625 0.0 0.0 0.0 0.0 0.0 0.0 
103.875 0.0 0.0 0.0 0.0 0.0 0.0 
104.125 0.0 0.0 0.0 0.0 0.0 0.0 
104.375 0.0 0.0 0.0 0.0 0.0 0.0 
104.625 0.0 0.0 0.0 0.0 0.0 0.0 
104.875 0.0 0.0 0.0 0.0 0.0 0.0 
105.125 0.0 0.0 0.0 0.0 0.0 0.0 
105.375 0.0 0.0 0.0 0.0 0.0 0.0 
105.625 0.0 0.0 0.0 0.0 0.0 0.0 
105.875 0.0 0.0 0.0 0.0 0.0 0.0 
106.125 0.0 0.0 0.0 0.0 0.0 0.0 
106.375 0.0 0.0 0.0 0.0 0.0 0.0 
106.625 0.0 0.0 0.0 0.0 0.0 0.0 
106.875 0.0 0.0 0.0 0.0 0.0 0.0 
107.125 0.0 0.0 0.0 0.0 0.0 0.0 
107.375 0.0 0.0 0.0 0.0 0.0 0.0 
107.625 0.0 0.0 0.0 0.0 0.0 0.0 
107.875 0.0 0.0 0.0 0.0 0.0 0.0 
108.125 0.0 0.0 0.0 0.0 0.0 0.0 
108.375 0.0 0.0 0.0 0.0 0.0 0.0 
108.625 0.0 0.0 0.0 0.0 0.0 0.0 
108.875 0.0 0.0 0.0 0.0 0.0 0.0 
109.125 0.0 0.0 0.0 0.0 0.0 0.0 
109.375 0.0 0.0 0.0 0.0 0.0 0.0 
109.625 0.0 0.0 0.0 0.0 0.0 0.0 
109.875 0.0 0.0 0.0 0.0 0.0 0.0 
110.125 0.0 0.0 0.0 0.0 0.0 0.0 
110.375 0.0 0.0 0.0 0.0 0.0 0.0 
110.625 0.0 0.0 0.0 0.0 0.0 0.0 
110.875 0.0 0.0 0.0 0.0 0.0 0.0 
111.125 0.0 0.0 0.0 0.0 0.0 0.0 
111.375 0.0 0.0 0.0 0.0 0.0 0.0 
111.625 0.0 0.0 0.0 0.0 0.0 0.0 
111.875 0.0 0.0 0.0 0.0 0.0 0.0 
112.125 0.0 0.0 0.0 0.0 0.0 0.0 
112.375 0.0 0.0 0.0 0.0 0.0 0.0 
112.625 0.0 0.0 0.0 0.0 0.0 0.0 
112.875 0.0 0.0 0.0 0.0 0.0 0.0 
113.125 0.0 0.0 0.0 0.0 0.0 0.0 
113.375 0.0 0.0 0.0 0.0 0.0 0.0 
113.625 0.0 0.0 0.0 0.0 0.0 0.0 
113.875 0.0 0.0 0.0 0.0 0.0 0.0 
114.125 0.0 0.0 0.0 0.0 0.0 0.0 
114.375 0.0 0.0 0.0 0.0 0.0 0.0 
114.625 0.0 0.0 0.0 0.0 0.0 0.0 
114.875 0.0 0.0 0.0 0.0 0.0 0.0 
115.125 0.0 0.0 0.0 0.0 0.0 0.0 
115.375 0.0 0.0 0.0 0.0 0.0 0.0 
115.625 0.0 0.0 0.0 0.0 0.0 0.0 
115.875 0.0 0.0 0.0 0.0 0.0 0.0 
116.125 0.0 0.0 0.0 0.0 0.0 0.0 
116.375 0.0 0.0 0.0 0.0 0.0 0.0 
116.625 0.0 0.0 0.0 0.0 0.0 0.0 
116.875 0.0 0.0 0.0 0.0 0.0 0.0 
117.125 0.0 0.0 0.0 0.0 0.0 0.0 
117.375 0.0 0.0 0.0 0.0 0.0 0.0 
117.625 0.0 0.0 0.0 0.0 0.0 0.0 
117.875 0.0 0.0 0.0 0.0 0.0 0.0 
118.125 0.0 0.0 0.0 0.0 0.0 0.0 
118.375 0.0 0.0 0.0 0.0 0.0 0.0 
118.625 0.0 0.0 0.0 0.0 0.0 0.0 
118.875 0.0 0.0 0.0 0.0 0.0 0.0 
119.125 0.0 0.0 0.0 0.0 0.0 0.0 
119.375 0.0 0.0 0.0 0.0 0.0 0.0 
119.625 0.0 0.0 0.0 0.0 0.0 0.0 
119.875 0.0 0.0 0.0 0.0 0.0 0.0 
120.125 0.0 0.0 0.0 0.0 0.0 0.0 
120.375 0.0 0.0 0.0 0.0 0.0 0.0 
120.625 0.0 0.0 0.0 0.0 0.0 0.0 
120.875 0.0 0.0 0.0 0.0 0.0 0.0 
121.125 0.0 0.0 0.0 0.0 0.0 0.0 
121.375 0.0 0.0 0.0 0.0 0.0 0.0 
121.625 0.0 0.0 0.0 0.0 0.0 0.0 
121.875 0.0 0.0 0.0 0.0 0.0 0.0 
122.125 0.0 0.0 0.0 0.0 0.0 0.0 
122.375 0.0 0.0 0.0 0.0 0.0 0.0 
122.625 0.0 0.0 0.0 0.0 0.0 0.0 
122.875 0.0 0.0 0.0 0.0 0.0 0.0 
123.125 0.0 0.0 0.0 0.0 0.0 0.0 
123.375 0.0 0.0 0.0 0.0 0.0 0.0 
123.625 0.0 0.0 0.0 0.0 0.0 0.0 
123.875 0.0 0.0 0.0 0.0 0.0 0.0 
124.125 0.0 0.0 0.0 0.0 0.0 0.0 
124.375 0.0 0.0 0.0 0.0 0.0 0.0 
124.625 0.0 0.0 0.0 0.0 0.0 0.0 
124.875 0.0 0.0 0.0 0.0 0.0 0.0 
125.125 0.0 0.0 0.0 0.0 0.0 0.0 


==> anc/anc_files/DUNE_Flux/Optimized/g4lbne_FHC_ND_globes.txt <==
0.125 1.285818052e-06 5.40145428e-05 0.0 2.7825732e-07 2.4565926e-05 0.0 
0.375 2.702199684e-06 0.0001013253316 0.0 2.954850948e-07 2.07027056e-05 0.0 
0.625 3.605214428e-06 0.000161018048 0.0 2.645861016e-07 1.92740712e-05 0.0 
0.875 4.503745832e-06 0.000251136452 0.0 2.330171412e-07 1.9786414e-05 0.0 
1.125 4.189763528e-06 0.00036589318 0.0 2.08705664e-07 2.06224744e-05 0.0 
1.375 4.616862932e-06 0.000452923892 0.0 1.810343804e-07 2.0540038e-05 0.0 
1.625 3.981023064e-06 0.000525471072 0.0 2.0810231324e-07 2.02617316e-05 0.0 
1.875 3.676394832e-06 0.000564033828 0.0 1.953335274e-07 1.82180384e-05 0.0 
2.125 3.251146776e-06 0.000564980924 0.0 2.0504615608e-07 1.554338544e-05 0.0 
2.375 2.937538112e-06 0.00056795994 0.0 2.3379468724e-07 1.410217536e-05 0.0 
2.625 2.5610494104e-06 0.000529320856 0.0 1.6959804548e-07 1.230087584e-05 0.0 
2.875 2.3434372832e-06 0.00045427718 0.0 1.8423705576e-07 1.055639836e-05 0.0 
3.125 2.0857618216e-06 0.000362707636 0.0 1.9329919876e-07 9.49688788e-06 0.0 
3.375 1.7830235584e-06 0.000275051612 0.0 1.752400872e-07 7.85505816e-06 0.0 
3.625 1.3552357892e-06 0.000201260212 0.0 1.6341845752e-07 7.065316356e-06 0.0 
3.875 1.3748428516e-06 0.0001415804432 0.0 1.5024518136e-07 6.26310176e-06 0.0 
4.125 1.0400214188e-06 8.95001112e-05 0.0 1.604404144e-07 5.910741564e-06 0.0 
4.375 1.0346067064e-06 5.3777174e-05 0.0 1.710012344e-07 5.4417496796e-06 0.0 
4.625 8.63007826e-07 3.12833584e-05 0.0 1.664516376e-07 4.770227972e-06 0.0 
4.875 8.766609844e-07 1.94423328e-05 0.0 1.483073132e-07 4.3417518128e-06 0.0 
5.125 6.640541244e-07 1.468474704e-05 0.0 1.5756064192e-07 3.704046736e-06 0.0 
5.375 6.4894709e-07 1.115431208e-05 0.0 1.485510676e-07 4.056319196e-06 0.0 
5.625 7.179487824e-07 8.616577e-06 0.0 1.499715004e-07 2.8505058976e-06 0.0 
5.875 6.05291188e-07 6.671252284e-06 0.0 1.619214944e-07 2.9559375924e-06 0.0 
6.125 4.329705484e-07 5.36763024e-06 0.0 1.282530284e-07 2.7966501168e-06 0.0 
6.375 5.72058342e-07 5.35462144e-06 0.0 1.629386024e-07 2.300377404e-06 0.0 
6.625 4.767585808e-07 4.5892448e-06 0.0 1.21536768e-07 2.1782422468e-06 0.0 
6.875 3.586019564e-07 4.27829168e-06 0.0 1.28561296e-07 1.9908479352e-06 0.0 
7.125 3.274700768e-07 4.31272248e-06 0.0 1.046972688e-07 1.6422930056e-06 0.0 
7.375 3.103390768e-07 3.89103858e-06 0.0 1.3670089e-07 1.646616888e-06 0.0 
7.625 2.514131796e-07 3.69195836e-06 0.0 1.091298796e-07 1.5119116132e-06 0.0 
7.875 2.805353172e-07 3.664284e-06 0.0 1.184091096e-07 1.178400878e-06 0.0 
8.125 2.576000188e-07 3.57589972e-06 0.0 1.144602536e-07 1.236699528e-06 0.0 
8.375 2.33668442e-07 3.30840324e-06 0.0 1.002211532e-07 1.0492658528e-06 0.0 
8.625 2.401625668e-07 3.50109672e-06 0.0 9.06647748e-08 1.079487652e-06 0.0 
8.875 2.123838268e-07 3.313188732e-06 0.0 9.92222964e-08 8.535420376e-07 0.0 
9.125 1.867924464e-07 3.264816992e-06 0.0 9.46498572e-08 8.446989856e-07 0.0 
9.375 1.67115628e-07 3.19526984e-06 0.0 9.9734474e-08 9.523666992e-07 0.0 
9.625 1.786412888e-07 3.19263876e-06 0.0 7.6328994e-08 7.267462552e-07 0.0 
9.875 1.611413668e-07 2.8649931e-06 0.0 7.13846256e-08 7.450337588e-07 0.0 
10.125 1.380936432e-07 2.87777272e-06 0.0 7.20714888e-08 7.3164801e-07 0.0 
10.375 1.468360008e-07 3.038190748e-06 0.0 5.797119e-08 8.40386602e-07 0.0 
10.625 1.362203228e-07 2.84024072e-06 0.0 5.79750988e-08 8.517920516e-07 0.0 
10.875 1.039818956e-07 2.8299294e-06 0.0 5.51221136e-08 5.779212664e-07 0.0 
11.125 1.140909556e-07 2.81893774e-06 0.0 7.08986608e-08 7.139376552e-07 0.0 
11.375 9.17667588e-08 2.944597368e-06 0.0 5.89415944e-08 4.925561768e-07 0.0 
11.625 9.12139076e-08 2.62963692e-06 0.0 6.05647464e-08 5.536039848e-07 0.0 
11.875 9.398448e-08 2.533428184e-06 0.0 5.02983852e-08 5.919679548e-07 0.0 
12.125 8.71937124e-08 2.349091524e-06 0.0 5.18637544e-08 4.497190224e-07 0.0 
12.375 1.025317208e-07 2.326508012e-06 0.0 6.27873844e-08 5.73205092e-07 0.0 
12.625 7.16703748e-08 2.197095732e-06 0.0 3.43001912e-08 5.057707444e-07 0.0 
12.875 5.46956528e-08 2.281123852e-06 0.0 3.51262724e-08 4.170187124e-07 0.0 
13.125 6.38551744e-08 1.92391434e-06 0.0 5.0803998e-08 5.360792244e-07 0.0 
13.375 6.35782908e-08 1.83510936e-06 0.0 3.6511178e-08 4.715081928e-07 0.0 
13.625 6.88847468e-08 1.802224432e-06 0.0 3.75047368e-08 3.652907828e-07 0.0 
13.875 5.3175644e-08 1.678518676e-06 0.0 2.55829844e-08 4.300368392e-07 0.0 
14.125 4.74958136e-08 1.679727724e-06 0.0 2.7299436e-08 3.48724964e-07 0.0 
14.375 4.15823664e-08 1.4750511e-06 0.0 2.81574452e-08 3.605537732e-07 0.0 
14.625 3.9159424e-08 1.294366148e-06 0.0 3.06024644e-08 3.637259664e-07 0.0 
14.875 4.2131396e-08 1.168651192e-06 0.0 2.84636e-08 3.336265056e-07 0.0 
15.125 2.85794e-08 1.2618028136e-06 0.0 2.37605712e-08 4.169691268e-07 0.0 
15.375 3.3968852e-08 9.65370752e-07 0.0 3.2577444e-08 4.175220548e-07 0.0 
15.625 3.4251252e-08 9.673309832e-07 0.0 1.76789904e-08 2.661777904e-07 0.0 
15.875 3.2459548e-08 9.791598596e-07 0.0 2.0543072e-08 4.431120912e-07 0.0 
16.125 2.89864228e-08 8.824504404e-07 0.0 2.557314e-08 2.698926228e-07 0.0 
16.375 2.7226692e-08 7.612198812e-07 0.0 1.4405412e-08 2.916825336e-07 0.0 
16.625 2.5857e-08 7.709712552e-07 0.0 1.6667172e-08 2.297889488e-07 0.0 
16.875 3.3028784e-08 7.479379036e-07 0.0 2.441378e-08 2.816194732e-07 0.0 
17.125 2.6907872e-08 7.281645528e-07 0.0 1.7303328e-08 2.119850028e-07 0.0 
17.375 2.3146432e-08 6.145024192e-07 0.0 1.0679952e-08 2.571995468e-07 0.0 
17.625 1.36038e-08 5.727849132e-07 0.0 9.651964e-09 1.653434552e-07 0.0 
17.875 2.3011508e-08 6.116113276e-07 0.0 2.4027768e-08 2.069377816e-07 0.0 
18.125 2.2531864e-08 5.935359868e-07 0.0 2.5315996e-08 3.072414548e-07 0.0 
18.375 1.891548e-08 5.072628044e-07 0.0 2.4723092e-08 2.049750508e-07 0.0 
18.625 2.2943308e-08 4.7796942e-07 0.0 1.90704e-08 1.760047624e-07 0.0 
18.875 1.8130628e-08 4.55449634e-07 0.0 2.2937384e-08 1.5842964e-07 0.0 
19.125 1.2490796e-08 4.760984512e-07 0.0 5.670104e-09 1.77961216e-07 0.0 
19.375 1.6201904e-08 4.52737348e-07 0.0 6.702424e-09 1.64207724e-07 0.0 
19.625 2.836884e-08 4.2270636e-07 0.0 3.129432e-09 1.39252008e-07 0.0 
19.875 1.3014232e-08 4.00471696e-07 0.0 1.8710116e-08 1.6138834e-07 0.0 
20.125 1.0348812e-08 4.79471944e-07 0.0 6.263508e-09 1.02588772e-07 0.0 
20.375 7.098868e-09 3.8373056e-07 0.0 2.317696e-09 1.06300936e-07 0.0 
20.625 9.63348e-09 4.58264016e-07 0.0 1.652128e-09 1.02464584e-07 0.0 
20.875 1.9307916e-08 3.74620324e-07 0.0 2.876668e-09 1.1854184e-07 0.0 
21.125 1.3182808e-08 3.2817656e-07 0.0 3.357728e-09 1.04523016e-07 0.0 
21.375 5.771252e-09 3.34738552e-07 0.0 0.0 1.17970912e-07 0.0 
21.625 2.733424e-09 2.81363592e-07 0.0 6.116856e-09 1.07852224e-07 0.0 
21.875 7.805716e-09 3.17198232e-07 0.0 1.69552e-09 1.47624864e-07 0.0 
22.125 1.0205832e-08 2.88736572e-07 0.0 1.3448468e-08 1.06856236e-07 0.0 
22.375 7.216872e-09 2.44593036e-07 0.0 2.802232e-09 8.7901288e-08 0.0 
22.625 5.776564e-09 2.75926016e-07 0.0 1.312452e-09 8.5329956e-08 0.0 
22.875 1.2305008e-08 2.50580852e-07 0.0 6.748464e-09 8.5249348e-08 0.0 
23.125 0.0 2.62855476e-07 0.0 5.94632e-09 7.7770952e-08 0.0 
23.375 1.0234828e-08 2.24521164e-07 0.0 1.943412e-09 2.84583308e-07 0.0 
23.625 6.323924e-09 2.29711228e-07 0.0 6.908644e-09 8.924768e-08 0.0 
23.875 8.138648e-09 2.22809144e-07 0.0 2.335876e-09 6.7152572e-08 0.0 
24.125 2.0343376e-08 1.9411298e-07 0.0 5.578016e-09 7.6690516e-08 0.0 
24.375 4.931056e-09 1.92419372e-07 0.0 2.662656e-09 7.2096308e-08 0.0 
24.625 1.1146236e-08 1.8925164e-07 0.0 1.49956e-09 1.16713472e-07 0.0 
24.875 4.733016e-09 1.80365212e-07 0.0 0.0 5.38754e-08 0.0 
25.125 0.0 1.75426692e-07 0.0 1.83714e-09 7.1343284e-08 0.0 
25.375 2.340468e-09 1.78606524e-07 0.0 0.0 5.3275872e-08 0.0 
25.625 9.19144e-09 1.81162716e-07 0.0 3.203832e-09 6.2388724e-08 0.0 
25.875 1.123548e-09 1.36721976e-07 0.0 1.11822e-09 5.5990608e-08 0.0 
26.125 3.470272e-09 1.3494972e-07 0.0 1.436492e-09 5.2075964e-08 0.0 
26.375 0.0 1.56608508e-07 0.0 1.875016e-09 6.6644292e-08 0.0 
26.625 1.0349548e-08 1.15793756e-07 0.0 0.0 5.2293984e-08 0.0 
26.875 2.61772e-09 1.08663664e-07 0.0 3.12642e-09 4.6390752e-08 0.0 
27.125 5.128368e-09 1.33155156e-07 0.0 0.0 5.2407364e-08 0.0 
27.375 0.0 1.29305312e-07 0.0 0.0 5.20777e-08 0.0 
27.625 4.00456e-09 1.09865984e-07 0.0 1.944484e-09 1.1845858e-07 0.0 
27.875 0.0 1.07855496e-07 0.0 2.104328e-09 4.1717424e-08 0.0 
28.125 5.530184e-09 1.20901092e-07 0.0 0.0 3.2773016e-08 0.0 
28.375 1.41554e-09 1.12432524e-07 0.0 0.0 4.4112004e-08 0.0 
28.625 0.0 1.01655292e-07 0.0 0.0 4.1262052e-08 0.0 
28.875 0.0 7.6049436e-08 0.0 0.0 3.2426012e-08 0.0 
29.125 1.077952e-09 1.03426552e-07 0.0 0.0 5.2085312e-08 0.0 
29.375 3.193192e-09 7.4592512e-08 0.0 0.0 3.0773072e-08 0.0 
29.625 0.0 7.4264916e-08 0.0 0.0 2.5556944e-08 0.0 
29.875 0.0 6.35087e-08 0.0 0.0 2.75389e-08 0.0 
30.125 0.0 6.4487512e-08 0.0 1.235536e-09 3.2491284e-08 0.0 
30.375 0.0 8.7415012e-08 0.0 0.0 4.6647204e-08 0.0 
30.625 1.2369884e-08 8.954398e-08 0.0 0.0 2.1901904e-08 0.0 
30.875 0.0 6.7722556e-08 0.0 0.0 3.265398e-08 0.0 
31.125 2.325904e-09 7.6764496e-08 0.0 0.0 4.5600104e-08 0.0 
31.375 0.0 7.2493704e-08 0.0 0.0 2.5454088e-08 0.0 
31.625 0.0 6.3188996e-08 0.0 7.312208e-09 3.8936352e-08 0.0 
31.875 0.0 7.3318776e-08 0.0 1.970024e-09 9.644652e-09 0.0 
32.125 0.0 7.0677896e-08 0.0 0.0 1.9736652e-08 0.0 
32.375 0.0 5.4262504e-08 0.0 0.0 3.3438836e-08 0.0 
32.625 0.0 5.527844e-08 0.0 0.0 1.9616908e-08 0.0 
32.875 0.0 4.0159716e-08 0.0 0.0 1.9865176e-08 0.0 
33.125 0.0 5.9549736e-08 0.0 0.0 3.4186372e-08 0.0 
33.375 0.0 3.3624548e-08 0.0 0.0 3.236142e-08 0.0 
33.625 0.0 3.9068084e-08 0.0 0.0 2.3290596e-08 0.0 
33.875 0.0 4.4036244e-08 0.0 0.0 1.0406484e-08 0.0 
34.125 2.928176e-09 3.309908e-08 0.0 0.0 1.0267772e-08 0.0 
34.375 0.0 4.8241096e-08 0.0 0.0 1.7533364e-08 0.0 
34.625 0.0 3.4329416e-08 0.0 0.0 1.5475296e-08 0.0 
34.875 0.0 4.6247076e-08 0.0 5.51716e-09 1.3869048e-08 0.0 
35.125 0.0 3.80336e-08 0.0 3.500492e-09 1.152212e-08 0.0 
35.375 4.16264e-09 5.1227088e-08 0.0 0.0 1.8836364e-08 0.0 
35.625 0.0 3.3169272e-08 0.0 0.0 1.4445284e-08 0.0 
35.875 0.0 3.5541496e-08 0.0 0.0 1.3121136e-08 0.0 
36.125 0.0 3.1426396e-08 0.0 0.0 1.0520712e-08 0.0 
36.375 0.0 2.8512044e-08 0.0 0.0 1.4352156e-08 0.0 
36.625 0.0 2.2687552e-08 0.0 0.0 9.431152e-09 0.0 
36.875 0.0 2.9236312e-08 0.0 0.0 1.7682584e-08 0.0 
37.125 0.0 2.975588e-08 0.0 0.0 8.312844e-09 0.0 
37.375 0.0 3.7586152e-08 0.0 0.0 1.6939728e-08 0.0 
37.625 0.0 1.9121136e-08 0.0 0.0 4.2116e-09 0.0 
37.875 0.0 3.6278328e-08 0.0 0.0 1.3267984e-08 0.0 
38.125 0.0 2.673414e-08 0.0 0.0 8.472872e-09 0.0 
38.375 0.0 2.999864e-08 0.0 0.0 1.2943672e-08 0.0 
38.625 0.0 2.1091056e-08 0.0 0.0 1.5171272e-08 0.0 
38.875 0.0 1.7499732e-08 0.0 0.0 9.248316e-09 0.0 
39.125 0.0 1.7148552e-08 0.0 0.0 8.607892e-09 0.0 
39.375 0.0 1.6071536e-08 0.0 0.0 5.818308e-09 0.0 
39.625 0.0 1.334608e-08 0.0 0.0 3.963488e-09 0.0 
39.875 0.0 2.0062764e-08 0.0 0.0 0.0 0.0 
40.125 0.0 2.1923808e-08 0.0 0.0 1.4355484e-08 0.0 
40.375 0.0 1.89965e-08 0.0 0.0 7.141976e-09 0.0 
40.625 0.0 1.5404884e-08 0.0 0.0 5.064916e-09 0.0 
40.875 0.0 2.5273736e-08 0.0 0.0 7.430224e-09 0.0 
41.125 0.0 1.3880936e-08 0.0 0.0 0.0 0.0 
41.375 0.0 9.35504e-09 0.0 0.0 6.175032e-09 0.0 
41.625 0.0 4.884908e-09 0.0 0.0 1.0490352e-08 0.0 
41.875 0.0 7.450404e-09 0.0 0.0 6.164908e-09 0.0 
42.125 0.0 1.0608284e-08 0.0 0.0 2.745012e-09 0.0 
42.375 0.0 9.238656e-09 0.0 0.0 6.78112e-09 0.0 
42.625 0.0 1.0674208e-08 0.0 0.0 0.0 0.0 
42.875 0.0 1.6816292e-08 0.0 0.0 5.48592e-09 0.0 
43.125 0.0 0.0 0.0 0.0 4.1882e-09 0.0 
43.375 0.0 1.6674588e-08 0.0 0.0 6.545808e-09 0.0 
43.625 0.0 2.19772e-09 0.0 0.0 4.19504e-09 0.0 
43.875 0.0 2.463132e-09 0.0 0.0 0.0 0.0 
44.125 0.0 5.753028e-09 0.0 0.0 2.14208e-09 0.0 
44.375 0.0 9.131588e-09 0.0 0.0 8.195484e-09 0.0 
44.625 0.0 0.0 0.0 0.0 2.33718e-09 0.0 
44.875 0.0 0.0 0.0 0.0 0.0 0.0 
45.125 0.0 1.61347e-08 0.0 0.0 6.457096e-09 0.0 
45.375 0.0 1.383832e-08 0.0 0.0 4.10016e-09 0.0 
45.625 0.0 5.748044e-09 0.0 0.0 5.75448e-09 0.0 
45.875 0.0 4.57668e-09 0.0 0.0 8.12064e-09 0.0 
46.125 6.02152e-09 0.0 0.0 0.0 0.0 0.0 
46.375 0.0 0.0 0.0 0.0 0.0 0.0 
46.625 0.0 0.0 0.0 0.0 0.0 0.0 
46.875 0.0 2.782696e-09 0.0 0.0 0.0 0.0 
47.125 0.0 0.0 0.0 0.0 4.79372e-09 0.0 
47.375 0.0 0.0 0.0 0.0 3.143948e-09 0.0 
47.625 0.0 3.862004e-09 0.0 0.0 2.578636e-09 0.0 
47.875 0.0 4.27956e-09 0.0 0.0 0.0 0.0 
48.125 0.0 0.0 0.0 0.0 0.0 0.0 
48.375 0.0 0.0 0.0 0.0 0.0 0.0 
48.625 0.0 0.0 0.0 0.0 0.0 0.0 
48.875 0.0 0.0 0.0 0.0 0.0 0.0 
49.125 0.0 0.0 0.0 0.0 2.93136e-09 0.0 
49.375 0.0 0.0 0.0 0.0 4.2316e-09 0.0 
49.625 0.0 8.46928e-09 0.0 0.0 0.0 0.0 
49.875 0.0 6.408916e-09 0.0 0.0 0.0 0.0 
50.125 0.0 0.0 0.0 0.0 0.0 0.0 
50.375 0.0 2.84494e-09 0.0 0.0 0.0 0.0 
50.625 0.0 0.0 0.0 0.0 0.0 0.0 
50.875 0.0 2.892928e-09 0.0 0.0 0.0 0.0 
51.125 0.0 0.0 0.0 0.0 3.947992e-09 0.0 
51.375 0.0 0.0 0.0 0.0 0.0 0.0 
51.625 0.0 0.0 0.0 0.0 0.0 0.0 
51.875 0.0 0.0 0.0 0.0 0.0 0.0 
52.125 0.0 0.0 0.0 0.0 0.0 0.0 
52.375 0.0 0.0 0.0 0.0 0.0 0.0 
52.625 0.0 1.104784e-08 0.0 0.0 0.0 0.0 
52.875 0.0 0.0 0.0 0.0 0.0 0.0 
53.125 0.0 3.283464e-09 0.0 0.0 0.0 0.0 
53.375 0.0 0.0 0.0 0.0 0.0 0.0 
53.625 0.0 0.0 0.0 0.0 0.0 0.0 
53.875 0.0 8.585776e-09 0.0 0.0 0.0 0.0 
54.125 0.0 0.0 0.0 0.0 0.0 0.0 
54.375 0.0 0.0 0.0 0.0 0.0 0.0 
54.625 0.0 0.0 0.0 0.0 0.0 0.0 
54.875 0.0 0.0 0.0 0.0 0.0 0.0 
55.125 0.0 0.0 0.0 0.0 4.78432e-09 0.0 
55.375 0.0 0.0 0.0 0.0 0.0 0.0 
55.625 0.0 0.0 0.0 0.0 0.0 0.0 
55.875 0.0 0.0 0.0 0.0 0.0 0.0 
56.125 0.0 0.0 0.0 0.0 0.0 0.0 
56.375 0.0 0.0 0.0 0.0 0.0 0.0 
56.625 0.0 0.0 0.0 0.0 0.0 0.0 
56.875 0.0 0.0 0.0 0.0 0.0 0.0 
57.125 0.0 0.0 0.0 0.0 0.0 0.0 
57.375 0.0 0.0 0.0 0.0 0.0 0.0 
57.625 0.0 0.0 0.0 0.0 0.0 0.0 
57.875 0.0 0.0 0.0 0.0 0.0 0.0 
58.125 0.0 0.0 0.0 0.0 0.0 0.0 
58.375 0.0 0.0 0.0 0.0 0.0 0.0 
58.625 0.0 0.0 0.0 0.0 0.0 0.0 
58.875 0.0 0.0 0.0 0.0 0.0 0.0 
59.125 0.0 4.17764e-09 0.0 0.0 0.0 0.0 
59.375 0.0 0.0 0.0 0.0 0.0 0.0 
59.625 0.0 0.0 0.0 0.0 0.0 0.0 
59.875 0.0 0.0 0.0 0.0 0.0 0.0 
60.125 0.0 0.0 0.0 0.0 0.0 0.0 
60.375 0.0 0.0 0.0 0.0 0.0 0.0 
60.625 0.0 0.0 0.0 0.0 0.0 0.0 
60.875 0.0 0.0 0.0 0.0 0.0 0.0 
61.125 0.0 0.0 0.0 0.0 0.0 0.0 
61.375 0.0 0.0 0.0 0.0 0.0 0.0 
61.625 0.0 0.0 0.0 0.0 0.0 0.0 
61.875 0.0 0.0 0.0 0.0 0.0 0.0 
62.125 0.0 0.0 0.0 0.0 0.0 0.0 
62.375 0.0 0.0 0.0 0.0 0.0 0.0 
62.625 0.0 0.0 0.0 0.0 0.0 0.0 
62.875 0.0 0.0 0.0 0.0 0.0 0.0 
63.125 0.0 0.0 0.0 0.0 0.0 0.0 
63.375 0.0 0.0 0.0 0.0 0.0 0.0 
63.625 0.0 0.0 0.0 0.0 0.0 0.0 
63.875 0.0 0.0 0.0 0.0 0.0 0.0 
64.125 0.0 0.0 0.0 0.0 0.0 0.0 
64.375 0.0 0.0 0.0 0.0 0.0 0.0 
64.625 0.0 0.0 0.0 0.0 0.0 0.0 
64.875 0.0 0.0 0.0 0.0 0.0 0.0 
65.125 0.0 0.0 0.0 0.0 0.0 0.0 
65.375 0.0 0.0 0.0 0.0 0.0 0.0 
65.625 0.0 0.0 0.0 0.0 0.0 0.0 
65.875 0.0 0.0 0.0 0.0 0.0 0.0 
66.125 0.0 0.0 0.0 0.0 0.0 0.0 
66.375 0.0 0.0 0.0 0.0 0.0 0.0 
66.625 0.0 0.0 0.0 0.0 0.0 0.0 
66.875 0.0 0.0 0.0 0.0 0.0 0.0 
67.125 0.0 0.0 0.0 0.0 0.0 0.0 
67.375 0.0 0.0 0.0 0.0 0.0 0.0 
67.625 0.0 0.0 0.0 0.0 0.0 0.0 
67.875 0.0 0.0 0.0 0.0 0.0 0.0 
68.125 0.0 0.0 0.0 0.0 0.0 0.0 
68.375 0.0 0.0 0.0 0.0 0.0 0.0 
68.625 0.0 0.0 0.0 0.0 0.0 0.0 
68.875 0.0 0.0 0.0 0.0 0.0 0.0 
69.125 0.0 0.0 0.0 0.0 0.0 0.0 
69.375 0.0 0.0 0.0 0.0 0.0 0.0 
69.625 0.0 0.0 0.0 0.0 0.0 0.0 
69.875 0.0 0.0 0.0 0.0 0.0 0.0 
70.125 0.0 0.0 0.0 0.0 0.0 0.0 
70.375 0.0 0.0 0.0 0.0 0.0 0.0 
70.625 0.0 0.0 0.0 0.0 0.0 0.0 
70.875 0.0 0.0 0.0 0.0 0.0 0.0 
71.125 0.0 0.0 0.0 0.0 0.0 0.0 
71.375 0.0 0.0 0.0 0.0 0.0 0.0 
71.625 0.0 0.0 0.0 0.0 0.0 0.0 
71.875 0.0 0.0 0.0 0.0 0.0 0.0 
72.125 0.0 0.0 0.0 0.0 0.0 0.0 
72.375 0.0 0.0 0.0 0.0 0.0 0.0 
72.625 0.0 0.0 0.0 0.0 0.0 0.0 
72.875 0.0 0.0 0.0 0.0 0.0 0.0 
73.125 0.0 0.0 0.0 0.0 0.0 0.0 
73.375 0.0 0.0 0.0 0.0 0.0 0.0 
73.625 0.0 0.0 0.0 0.0 0.0 0.0 
73.875 0.0 0.0 0.0 0.0 0.0 0.0 
74.125 0.0 0.0 0.0 0.0 0.0 0.0 
74.375 0.0 0.0 0.0 0.0 0.0 0.0 
74.625 0.0 0.0 0.0 0.0 0.0 0.0 
74.875 0.0 0.0 0.0 0.0 0.0 0.0 
75.125 0.0 0.0 0.0 0.0 0.0 0.0 
75.375 0.0 0.0 0.0 0.0 0.0 0.0 
75.625 0.0 0.0 0.0 0.0 0.0 0.0 
75.875 0.0 0.0 0.0 0.0 0.0 0.0 
76.125 0.0 0.0 0.0 0.0 0.0 0.0 
76.375 0.0 0.0 0.0 0.0 0.0 0.0 
76.625 0.0 0.0 0.0 0.0 0.0 0.0 
76.875 0.0 0.0 0.0 0.0 0.0 0.0 
77.125 0.0 0.0 0.0 0.0 0.0 0.0 
77.375 0.0 0.0 0.0 0.0 0.0 0.0 
77.625 0.0 0.0 0.0 0.0 0.0 0.0 
77.875 0.0 0.0 0.0 0.0 0.0 0.0 
78.125 0.0 0.0 0.0 0.0 0.0 0.0 
78.375 0.0 0.0 0.0 0.0 0.0 0.0 
78.625 0.0 0.0 0.0 0.0 0.0 0.0 
78.875 0.0 0.0 0.0 0.0 0.0 0.0 
79.125 0.0 0.0 0.0 0.0 0.0 0.0 
79.375 0.0 0.0 0.0 0.0 0.0 0.0 
79.625 0.0 0.0 0.0 0.0 0.0 0.0 
79.875 0.0 0.0 0.0 0.0 0.0 0.0 
80.125 0.0 0.0 0.0 0.0 0.0 0.0 
80.375 0.0 0.0 0.0 0.0 0.0 0.0 
80.625 0.0 0.0 0.0 0.0 0.0 0.0 
80.875 0.0 0.0 0.0 0.0 0.0 0.0 
81.125 0.0 0.0 0.0 0.0 0.0 0.0 
81.375 0.0 0.0 0.0 0.0 0.0 0.0 
81.625 0.0 0.0 0.0 0.0 0.0 0.0 
81.875 0.0 0.0 0.0 0.0 0.0 0.0 
82.125 0.0 0.0 0.0 0.0 0.0 0.0 
82.375 0.0 0.0 0.0 0.0 0.0 0.0 
82.625 0.0 0.0 0.0 0.0 0.0 0.0 
82.875 0.0 0.0 0.0 0.0 0.0 0.0 
83.125 0.0 0.0 0.0 0.0 0.0 0.0 
83.375 0.0 0.0 0.0 0.0 0.0 0.0 
83.625 0.0 0.0 0.0 0.0 0.0 0.0 
83.875 0.0 0.0 0.0 0.0 0.0 0.0 
84.125 0.0 0.0 0.0 0.0 0.0 0.0 
84.375 0.0 0.0 0.0 0.0 0.0 0.0 
84.625 0.0 0.0 0.0 0.0 0.0 0.0 
84.875 0.0 0.0 0.0 0.0 0.0 0.0 
85.125 0.0 0.0 0.0 0.0 0.0 0.0 
85.375 0.0 0.0 0.0 0.0 0.0 0.0 
85.625 0.0 0.0 0.0 0.0 0.0 0.0 
85.875 0.0 0.0 0.0 0.0 0.0 0.0 
86.125 0.0 0.0 0.0 0.0 0.0 0.0 
86.375 0.0 0.0 0.0 0.0 0.0 0.0 
86.625 0.0 0.0 0.0 0.0 0.0 0.0 
86.875 0.0 0.0 0.0 0.0 0.0 0.0 
87.125 0.0 0.0 0.0 0.0 0.0 0.0 
87.375 0.0 0.0 0.0 0.0 0.0 0.0 
87.625 0.0 0.0 0.0 0.0 0.0 0.0 
87.875 0.0 0.0 0.0 0.0 0.0 0.0 
88.125 0.0 0.0 0.0 0.0 0.0 0.0 
88.375 0.0 0.0 0.0 0.0 0.0 0.0 
88.625 0.0 0.0 0.0 0.0 0.0 0.0 
88.875 0.0 0.0 0.0 0.0 0.0 0.0 
89.125 0.0 0.0 0.0 0.0 0.0 0.0 
89.375 0.0 0.0 0.0 0.0 0.0 0.0 
89.625 0.0 0.0 0.0 0.0 0.0 0.0 
89.875 0.0 0.0 0.0 0.0 0.0 0.0 
90.125 0.0 0.0 0.0 0.0 0.0 0.0 
90.375 0.0 0.0 0.0 0.0 0.0 0.0 
90.625 0.0 0.0 0.0 0.0 0.0 0.0 
90.875 0.0 0.0 0.0 0.0 0.0 0.0 
91.125 0.0 0.0 0.0 0.0 0.0 0.0 
91.375 0.0 0.0 0.0 0.0 0.0 0.0 
91.625 0.0 0.0 0.0 0.0 0.0 0.0 
91.875 0.0 0.0 0.0 0.0 0.0 0.0 
92.125 0.0 0.0 0.0 0.0 0.0 0.0 
92.375 0.0 0.0 0.0 0.0 0.0 0.0 
92.625 0.0 0.0 0.0 0.0 0.0 0.0 
92.875 0.0 0.0 0.0 0.0 0.0 0.0 
93.125 0.0 0.0 0.0 0.0 0.0 0.0 
93.375 0.0 0.0 0.0 0.0 0.0 0.0 
93.625 0.0 0.0 0.0 0.0 0.0 0.0 
93.875 0.0 0.0 0.0 0.0 0.0 0.0 
94.125 0.0 0.0 0.0 0.0 0.0 0.0 
94.375 0.0 0.0 0.0 0.0 0.0 0.0 
94.625 0.0 0.0 0.0 0.0 0.0 0.0 
94.875 0.0 0.0 0.0 0.0 0.0 0.0 
95.125 0.0 0.0 0.0 0.0 0.0 0.0 
95.375 0.0 0.0 0.0 0.0 0.0 0.0 
95.625 0.0 0.0 0.0 0.0 0.0 0.0 
95.875 0.0 0.0 0.0 0.0 0.0 0.0 
96.125 0.0 0.0 0.0 0.0 0.0 0.0 
96.375 0.0 0.0 0.0 0.0 0.0 0.0 
96.625 0.0 0.0 0.0 0.0 0.0 0.0 
96.875 0.0 0.0 0.0 0.0 0.0 0.0 
97.125 0.0 0.0 0.0 0.0 0.0 0.0 
97.375 0.0 0.0 0.0 0.0 0.0 0.0 
97.625 0.0 0.0 0.0 0.0 0.0 0.0 
97.875 0.0 0.0 0.0 0.0 0.0 0.0 
98.125 0.0 0.0 0.0 0.0 0.0 0.0 
98.375 0.0 0.0 0.0 0.0 0.0 0.0 
98.625 0.0 0.0 0.0 0.0 0.0 0.0 
98.875 0.0 0.0 0.0 0.0 0.0 0.0 
99.125 0.0 0.0 0.0 0.0 0.0 0.0 
99.375 0.0 0.0 0.0 0.0 0.0 0.0 
99.625 0.0 0.0 0.0 0.0 0.0 0.0 
99.875 0.0 0.0 0.0 0.0 0.0 0.0 
100.125 0.0 0.0 0.0 0.0 0.0 0.0 
100.375 0.0 0.0 0.0 0.0 0.0 0.0 
100.625 0.0 0.0 0.0 0.0 0.0 0.0 
100.875 0.0 0.0 0.0 0.0 0.0 0.0 
101.125 0.0 0.0 0.0 0.0 0.0 0.0 
101.375 0.0 0.0 0.0 0.0 0.0 0.0 
101.625 0.0 0.0 0.0 0.0 0.0 0.0 
101.875 0.0 0.0 0.0 0.0 0.0 0.0 
102.125 0.0 0.0 0.0 0.0 0.0 0.0 
102.375 0.0 0.0 0.0 0.0 0.0 0.0 
102.625 0.0 0.0 0.0 0.0 0.0 0.0 
102.875 0.0 0.0 0.0 0.0 0.0 0.0 
103.125 0.0 0.0 0.0 0.0 0.0 0.0 
103.375 0.0 0.0 0.0 0.0 0.0 0.0 
103.625 0.0 0.0 0.0 0.0 0.0 0.0 
103.875 0.0 0.0 0.0 0.0 0.0 0.0 
104.125 0.0 0.0 0.0 0.0 0.0 0.0 
104.375 0.0 0.0 0.0 0.0 0.0 0.0 
104.625 0.0 0.0 0.0 0.0 0.0 0.0 
104.875 0.0 0.0 0.0 0.0 0.0 0.0 
105.125 0.0 0.0 0.0 0.0 0.0 0.0 
105.375 0.0 0.0 0.0 0.0 0.0 0.0 
105.625 0.0 0.0 0.0 0.0 0.0 0.0 
105.875 0.0 0.0 0.0 0.0 0.0 0.0 
106.125 0.0 0.0 0.0 0.0 0.0 0.0 
106.375 0.0 0.0 0.0 0.0 0.0 0.0 
106.625 0.0 0.0 0.0 0.0 0.0 0.0 
106.875 0.0 0.0 0.0 0.0 0.0 0.0 
107.125 0.0 0.0 0.0 0.0 0.0 0.0 
107.375 0.0 0.0 0.0 0.0 0.0 0.0 
107.625 0.0 0.0 0.0 0.0 0.0 0.0 
107.875 0.0 0.0 0.0 0.0 0.0 0.0 
108.125 0.0 0.0 0.0 0.0 0.0 0.0 
108.375 0.0 0.0 0.0 0.0 0.0 0.0 
108.625 0.0 0.0 0.0 0.0 0.0 0.0 
108.875 0.0 0.0 0.0 0.0 0.0 0.0 
109.125 0.0 0.0 0.0 0.0 0.0 0.0 
109.375 0.0 0.0 0.0 0.0 0.0 0.0 
109.625 0.0 0.0 0.0 0.0 0.0 0.0 
109.875 0.0 0.0 0.0 0.0 0.0 0.0 
110.125 0.0 0.0 0.0 0.0 0.0 0.0 
110.375 0.0 0.0 0.0 0.0 0.0 0.0 
110.625 0.0 0.0 0.0 0.0 0.0 0.0 
110.875 0.0 0.0 0.0 0.0 0.0 0.0 
111.125 0.0 0.0 0.0 0.0 0.0 0.0 
111.375 0.0 0.0 0.0 0.0 0.0 0.0 
111.625 0.0 0.0 0.0 0.0 0.0 0.0 
111.875 0.0 0.0 0.0 0.0 0.0 0.0 
112.125 0.0 0.0 0.0 0.0 0.0 0.0 
112.375 0.0 0.0 0.0 0.0 0.0 0.0 
112.625 0.0 0.0 0.0 0.0 0.0 0.0 
112.875 0.0 0.0 0.0 0.0 0.0 0.0 
113.125 0.0 0.0 0.0 0.0 0.0 0.0 
113.375 0.0 0.0 0.0 0.0 0.0 0.0 
113.625 0.0 0.0 0.0 0.0 0.0 0.0 
113.875 0.0 0.0 0.0 0.0 0.0 0.0 
114.125 0.0 0.0 0.0 0.0 0.0 0.0 
114.375 0.0 0.0 0.0 0.0 0.0 0.0 
114.625 0.0 0.0 0.0 0.0 0.0 0.0 
114.875 0.0 0.0 0.0 0.0 0.0 0.0 
115.125 0.0 0.0 0.0 0.0 0.0 0.0 
115.375 0.0 0.0 0.0 0.0 0.0 0.0 
115.625 0.0 0.0 0.0 0.0 0.0 0.0 
115.875 0.0 0.0 0.0 0.0 0.0 0.0 
116.125 0.0 0.0 0.0 0.0 0.0 0.0 
116.375 0.0 0.0 0.0 0.0 0.0 0.0 
116.625 0.0 0.0 0.0 0.0 0.0 0.0 
116.875 0.0 0.0 0.0 0.0 0.0 0.0 
117.125 0.0 0.0 0.0 0.0 0.0 0.0 
117.375 0.0 0.0 0.0 0.0 0.0 0.0 
117.625 0.0 0.0 0.0 0.0 0.0 0.0 
117.875 0.0 0.0 0.0 0.0 0.0 0.0 
118.125 0.0 0.0 0.0 0.0 0.0 0.0 
118.375 0.0 0.0 0.0 0.0 0.0 0.0 
118.625 0.0 0.0 0.0 0.0 0.0 0.0 
118.875 0.0 0.0 0.0 0.0 0.0 0.0 
119.125 0.0 0.0 0.0 0.0 0.0 0.0 
119.375 0.0 0.0 0.0 0.0 0.0 0.0 
119.625 0.0 0.0 0.0 0.0 0.0 0.0 
119.875 0.0 0.0 0.0 0.0 0.0 0.0 
120.125 0.0 0.0 0.0 0.0 0.0 0.0 
120.375 0.0 0.0 0.0 0.0 0.0 0.0 
120.625 0.0 0.0 0.0 0.0 0.0 0.0 
120.875 0.0 0.0 0.0 0.0 0.0 0.0 
121.125 0.0 0.0 0.0 0.0 0.0 0.0 
121.375 0.0 0.0 0.0 0.0 0.0 0.0 
121.625 0.0 0.0 0.0 0.0 0.0 0.0 
121.875 0.0 0.0 0.0 0.0 0.0 0.0 
122.125 0.0 0.0 0.0 0.0 0.0 0.0 
122.375 0.0 0.0 0.0 0.0 0.0 0.0 
122.625 0.0 0.0 0.0 0.0 0.0 0.0 
122.875 0.0 0.0 0.0 0.0 0.0 0.0 
123.125 0.0 0.0 0.0 0.0 0.0 0.0 
123.375 0.0 0.0 0.0 0.0 0.0 0.0 
123.625 0.0 0.0 0.0 0.0 0.0 0.0 
123.875 0.0 0.0 0.0 0.0 0.0 0.0 
124.125 0.0 0.0 0.0 0.0 0.0 0.0 
124.375 0.0 0.0 0.0 0.0 0.0 0.0 
124.625 0.0 0.0 0.0 0.0 0.0 0.0 
124.875 0.0 0.0 0.0 0.0 0.0 0.0 
125.125 0.0 0.0 0.0 0.0 0.0 0.0 


==> anc/anc_files/DUNE_Flux/Optimized/g4lbne_RHC_FD_globes.txt <==
0.125 2.5335074e-14 2.20909572e-12 0.0 7.80465712e-14 5.29520244e-12 0.0 
0.375 2.78968108e-14 1.61885756e-12 0.0 1.455582724e-13 9.63950144e-12 0.0 
0.625 2.566235224e-14 1.5353618e-12 0.0 1.824798452e-13 1.39952516e-11 0.0 
0.875 2.223597908e-14 1.499949e-12 0.0 1.9239554e-13 1.87704348e-11 0.0 
1.125 2.193262916e-14 1.549692864e-12 0.0 2.089445156e-13 2.39632908e-11 0.0 
1.375 2.106966296e-14 1.62543468e-12 0.0 2.078615744e-13 2.71469936e-11 0.0 
1.625 2.034542552e-14 1.541902904e-12 0.0 1.899365e-13 2.89985504e-11 0.0 
1.875 1.9406884816e-14 1.523730432e-12 0.0 1.780906104e-13 3.02429932e-11 0.0 
2.125 1.908366504e-14 1.435449512e-12 0.0 1.5527538684e-13 3.03231676e-11 0.0 
2.375 2.1130570292e-14 1.323320768e-12 0.0 1.5420890368e-13 3.0740476e-11 0.0 
2.625 1.856085568e-14 1.209715092e-12 0.0 1.2901626824e-13 3.15010608e-11 0.0 
2.875 1.928111536e-14 1.084450716e-12 0.0 1.1423566964e-13 3.1542496e-11 0.0 
3.125 1.67311968e-14 1.021252288e-12 0.0 1.1818632996e-13 2.88859296e-11 0.0 
3.375 1.536814012e-14 9.15560588e-13 0.0 1.0169743952e-13 2.43609476e-11 0.0 
3.625 1.847202928e-14 8.07193144e-13 0.0 9.096632796e-14 1.8566538e-11 0.0 
3.875 1.855218484e-14 7.21168016e-13 0.0 7.208745896e-14 1.3842534e-11 0.0 
4.125 1.740447624e-14 6.60801012e-13 0.0 8.074978644e-14 9.88312728e-12 0.0 
4.375 1.6641797164e-14 5.52197988e-13 0.0 6.79775499887e-14 6.66708292e-12 0.0 
4.625 1.92404182e-14 4.948852732e-13 0.0 6.240446288e-14 4.22287236e-12 0.0 
4.875 1.781061432e-14 4.362802044e-13 0.0 6.243932688e-14 2.70252952e-12 0.0 
5.125 1.606212652e-14 4.235316288e-13 0.0 5.03671804e-14 1.881363672e-12 0.0 
5.375 1.537424808e-14 4.040760652e-13 0.0 4.471741124e-14 1.460474176e-12 0.0 
5.625 1.6774461e-14 4.0359536264e-13 0.0 3.749359952e-14 1.150354656e-12 0.0 
5.875 1.40291212e-14 4.24881376e-13 0.0 3.690733284e-14 9.17813116e-13 0.0 
6.125 1.7115452e-14 4.229785752e-13 0.0 2.88108806e-14 6.973377952e-13 0.0 
6.375 1.351688844e-14 3.904130368e-13 0.0 2.599602824e-14 5.755331688e-13 0.0 
6.625 1.360242732e-14 3.513428684e-13 0.0 2.81377358e-14 4.459647024e-13 0.0 
6.875 1.485685616e-14 3.070647126e-13 0.0 2.6905919e-14 4.207994368e-13 0.0 
7.125 1.296779768e-14 2.8740176e-13 0.0 2.048820836e-14 3.33530376e-13 0.0 
7.375 1.272286192e-14 2.875993284e-13 0.0 1.955920152e-14 3.100835124e-13 0.0 
7.625 1.230215008e-14 2.501577688e-13 0.0 1.86511612e-14 2.89241698e-13 0.0 
7.875 1.32737726e-14 2.151023354e-13 0.0 1.984030884e-14 2.781409324e-13 0.0 
8.125 1.028886848e-14 2.1295281576e-13 0.0 1.855229392e-14 2.191660656e-13 0.0 
8.375 1.075471172e-14 1.83030824e-13 0.0 1.993298564e-14 2.687896556e-13 0.0 
8.625 1.140931864e-14 1.7941226364e-13 0.0 1.401448296e-14 2.241868376e-13 0.0 
8.875 1.124322812e-14 1.7442155024e-13 0.0 1.412767028e-14 2.242992e-13 0.0 
9.125 1.060924576e-14 1.6249167588e-13 0.0 1.238978736e-14 1.951554544e-13 0.0 
9.375 9.25642184e-15 1.4087759944e-13 0.0 1.203817092e-14 2.0217042e-13 0.0 
9.625 8.0596474e-15 1.3551138168e-13 0.0 1.10677324e-14 1.69917826e-13 0.0 
9.875 8.59329616e-15 1.3241264708e-13 0.0 1.1295679e-14 1.852804004e-13 0.0 
10.125 8.45246992e-15 1.1900681236e-13 0.0 1.002806168e-14 1.693568492e-13 0.0 
10.375 8.95919632e-15 1.2323998752e-13 0.0 1.10085278e-14 1.707549156e-13 0.0 
10.625 1.030934564e-14 1.013239448e-13 0.0 9.97410996e-15 1.45918406e-13 0.0 
10.875 6.29173316e-15 9.211851248e-14 0.0 8.75634596e-15 1.41959576e-13 0.0 
11.125 7.0218268e-15 1.1222953836e-13 0.0 8.36483928e-15 1.50112206e-13 0.0 
11.375 6.46602724e-15 8.991631308e-14 0.0 9.17055456e-15 1.321744668e-13 0.0 
11.625 5.94746056e-15 7.26350478e-14 0.0 7.90717932e-15 1.445549384e-13 0.0 
11.875 6.40522532e-15 7.778938644e-14 0.0 6.9275934e-15 1.438635392e-13 0.0 
12.125 6.85907216e-15 7.17693238e-14 0.0 6.6967808e-15 1.324708028e-13 0.0 
12.375 5.61952572e-15 8.337018252e-14 0.0 5.4744032e-15 1.1685251e-13 0.0 
12.625 6.12410068e-15 7.116509252e-14 0.0 5.46639532e-15 1.249440288e-13 0.0 
12.875 4.77969956e-15 6.629557104e-14 0.0 5.91525268e-15 1.253726728e-13 0.0 
13.125 4.58063392e-15 6.095285552e-14 0.0 4.8565812e-15 1.1162899424e-13 0.0 
13.375 7.33259252e-15 7.281345432e-14 0.0 6.52272736e-15 1.059942596e-13 0.0 
13.625 5.44358028e-15 6.506060876e-14 0.0 5.4303588e-15 1.1371005012e-13 0.0 
13.875 5.60185592e-15 5.449548188e-14 0.0 5.67696372e-15 1.137886458e-13 0.0 
14.125 4.37953428e-15 7.29088658e-14 0.0 5.0304628e-15 1.0444327576e-13 0.0 
14.375 4.1989136e-15 5.353192696e-14 0.0 3.87369016e-15 1.006907916e-13 0.0 
14.625 3.80132612e-15 4.939853808e-14 0.0 3.7853124e-15 1.006314284e-13 0.0 
14.875 3.5480194e-15 5.419700068e-14 0.0 4.87102052e-15 8.617296408e-14 0.0 
15.125 3.5697844e-15 5.607088024e-14 0.0 3.986702e-15 7.8603506e-14 0.0 
15.375 3.2722248e-15 4.366827752e-14 0.0 3.841934e-15 8.20530396e-14 0.0 
15.625 3.8033024e-15 5.312122148e-14 0.0 3.61140056e-15 7.071292552e-14 0.0 
15.875 3.3028896e-15 3.627199184e-14 0.0 2.6546392e-15 7.628979564e-14 0.0 
16.125 3.3172712e-15 5.048864024e-14 0.0 2.2089912e-15 5.577746436e-14 0.0 
16.375 2.870974e-15 4.241062828e-14 0.0 2.9253752e-15 6.437895592e-14 0.0 
16.625 2.83291e-15 3.589069308e-14 0.0 3.0625096e-15 5.886718976e-14 0.0 
16.875 3.0897208e-15 3.404620168e-14 0.0 2.4699576e-15 5.19694416e-14 0.0 
17.125 3.346134e-15 3.808410208e-14 0.0 2.4882748e-15 6.087357132e-14 0.0 
17.375 2.698564e-15 3.5532482e-14 0.0 1.9085792e-15 5.55096308e-14 0.0 
17.625 2.6020668e-15 3.98050668e-14 0.0 3.6813996e-15 4.58721148e-14 0.0 
17.875 1.9793464e-15 4.04482348e-14 0.0 2.3869588e-15 4.19370132e-14 0.0 
18.125 1.382806e-15 3.2304374e-14 0.0 2.3233204e-15 3.97758504e-14 0.0 
18.375 2.051494e-15 3.55988808e-14 0.0 1.9234932e-15 4.12028412e-14 0.0 
18.625 1.795486e-15 3.2447058e-14 0.0 1.8377456e-15 3.27756408e-14 0.0 
18.875 1.0644208e-15 3.1771118e-14 0.0 1.6696672e-15 3.25309888e-14 0.0 
19.125 1.4592092e-15 4.02847148e-14 0.0 1.9792788e-15 3.17905384e-14 0.0 
19.375 1.2508712e-15 2.60797352e-14 0.0 2.6327536e-15 3.14783644e-14 0.0 
19.625 9.668856e-16 2.79978804e-14 0.0 1.4568428e-15 3.0897256e-14 0.0 
19.875 8.809428e-16 2.7409366e-14 0.0 2.3099648e-15 2.80204996e-14 0.0 
20.125 1.0113256e-15 2.30099812e-14 0.0 9.781292e-16 2.57829772e-14 0.0 
20.375 2.2809872e-15 2.48615512e-14 0.0 1.4468816e-15 2.5911626e-14 0.0 
20.625 1.9223892e-15 2.38528736e-14 0.0 1.9036536e-15 2.67180952e-14 0.0 
20.875 1.9414268e-15 2.1774418e-14 0.0 1.1345024e-15 2.85560572e-14 0.0 
21.125 1.0085244e-15 2.12827372e-14 0.0 1.1283756e-15 3.11389032e-14 0.0 
21.375 6.582896e-16 2.10747412e-14 0.0 1.5498584e-15 2.40143028e-14 0.0 
21.625 1.2725148e-15 1.9497072e-14 0.0 8.430084e-16 2.20339544e-14 0.0 
21.875 6.8653e-16 1.85240584e-14 0.0 7.070068e-16 2.09067664e-14 0.0 
22.125 1.2658636e-15 1.97151956e-14 0.0 1.4511212e-15 1.96449524e-14 0.0 
22.375 5.177528e-16 1.82451808e-14 0.0 7.304072e-16 2.3617362e-14 0.0 
22.625 4.948508e-16 1.83014548e-14 0.0 9.450396e-16 2.0135292e-14 0.0 
22.875 3.478352e-16 2.21498552e-14 0.0 9.16856e-16 1.80630924e-14 0.0 
23.125 9.945788e-16 1.90167544e-14 0.0 5.962756e-16 2.36775768e-14 0.0 
23.375 6.390372e-16 1.58895644e-14 0.0 5.545176e-16 2.03747004e-14 0.0 
23.625 9.195672e-16 1.5159932e-14 0.0 4.733864e-16 1.8004044e-14 0.0 
23.875 2.853548e-16 1.63950996e-14 0.0 7.539612e-16 1.56446508e-14 0.0 
24.125 4.461128e-16 1.49561796e-14 0.0 4.887484e-16 1.97956172e-14 0.0 
24.375 4.724768e-16 1.52125812e-14 0.0 6.48928e-16 1.52177848e-14 0.0 
24.625 1.2669976e-15 1.55798808e-14 0.0 1.017894e-15 2.05193612e-14 0.0 
24.875 2.024552e-16 1.446515e-14 0.0 3.489384e-16 1.68122928e-14 0.0 
25.125 3.504712e-16 1.40056196e-14 0.0 1.566684e-16 1.39222188e-14 0.0 
25.375 1.183392e-16 1.2633424e-14 0.0 7.924656e-16 1.39072272e-14 0.0 
25.625 5.912196e-16 1.3901986e-14 0.0 2.521896e-16 1.28260632e-14 0.0 
25.875 6.087264e-16 1.30043316e-14 0.0 1.772668e-16 1.32662764e-14 0.0 
26.125 2.3698e-16 1.13807408e-14 0.0 6.105296e-16 1.06548856e-14 0.0 
26.375 2.588172e-16 1.15277188e-14 0.0 5.461992e-16 1.23859596e-14 0.0 
26.625 7.82874e-16 1.36073992e-14 0.0 0.0 1.134488e-14 0.0 
26.875 0.0 1.0279318e-14 0.0 2.89916e-16 1.08608004e-14 0.0 
27.125 3.050104e-16 1.10892904e-14 0.0 3.418588e-16 1.10642308e-14 0.0 
27.375 1.915964e-16 1.06138428e-14 0.0 2.64546e-16 9.4558496e-15 0.0 
27.625 3.3142e-16 9.902208e-15 0.0 1.972996e-16 8.9179872e-15 0.0 
27.875 0.0 1.03863852e-14 0.0 2.819928e-16 8.4935792e-15 0.0 
28.125 4.765136e-16 1.03741824e-14 0.0 2.107452e-16 1.01442432e-14 0.0 
28.375 1.312176e-16 7.912364e-15 0.0 2.99722e-16 9.898406e-15 0.0 
28.625 4.338152e-16 7.3801112e-15 0.0 2.3312e-16 8.6186228e-15 0.0 
28.875 6.877284e-16 7.6168984e-15 0.0 0.0 9.2144384e-15 0.0 
29.125 0.0 8.7950688e-15 0.0 0.0 8.6811624e-15 0.0 
29.375 5.115636e-16 8.240088e-15 0.0 0.0 6.3561344e-15 0.0 
29.625 5.813464e-16 8.6242812e-15 0.0 0.0 6.829916e-15 0.0 
29.875 2.0419e-16 7.6692284e-15 0.0 0.0 7.0660264e-15 0.0 
30.125 2.496764e-16 7.6766532e-15 0.0 0.0 8.4227416e-15 0.0 
30.375 0.0 6.1693408e-15 0.0 0.0 6.8048404e-15 0.0 
30.625 6.211152e-16 7.9422456e-15 0.0 0.0 7.6820732e-15 0.0 
30.875 1.946428e-16 5.9826844e-15 0.0 0.0 6.8971056e-15 0.0 
31.125 2.87128e-16 7.2786492e-15 0.0 0.0 4.098492e-15 0.0 
31.375 0.0 6.0398144e-15 0.0 2.092652e-16 6.4438052e-15 0.0 
31.625 0.0 7.784e-15 0.0 0.0 4.7788736e-15 0.0 
31.875 2.094456e-16 6.1001344e-15 0.0 0.0 4.9932012e-15 0.0 
32.125 0.0 6.606588e-15 0.0 0.0 4.6437568e-15 0.0 
32.375 0.0 4.2891704e-15 0.0 2.326104e-16 4.287856e-15 0.0 
32.625 0.0 4.633698e-15 0.0 0.0 4.7930248e-15 0.0 
32.875 1.958256e-16 5.309882e-15 0.0 0.0 5.1589092e-15 0.0 
33.125 2.88532e-16 4.942656e-15 0.0 0.0 3.2865968e-15 0.0 
33.375 0.0 5.3165912e-15 0.0 0.0 2.89012e-15 0.0 
33.625 0.0 3.7038424e-15 0.0 0.0 4.0113512e-15 0.0 
33.875 3.207096e-16 5.1665136e-15 0.0 0.0 3.2859948e-15 0.0 
34.125 0.0 3.5983272e-15 0.0 2.59124e-16 3.0216332e-15 0.0 
34.375 2.926e-16 4.1930112e-15 0.0 0.0 3.7065148e-15 0.0 
34.625 0.0 3.7593644e-15 0.0 0.0 2.9480108e-15 0.0 
34.875 4.94244e-16 5.4802648e-15 0.0 0.0 2.9867792e-15 0.0 
35.125 3.110856e-16 5.0531388e-15 0.0 0.0 2.6938384e-15 0.0 
35.375 0.0 2.7343512e-15 0.0 0.0 2.9002108e-15 0.0 
35.625 0.0 5.0236788e-15 0.0 0.0 1.9056096e-15 0.0 
35.875 0.0 1.404162e-15 0.0 0.0 1.0532072e-15 0.0 
36.125 0.0 3.5584096e-15 0.0 0.0 2.8462256e-15 0.0 
36.375 0.0 1.98572e-15 0.0 0.0 1.9856932e-15 0.0 
36.625 0.0 2.3813508e-15 0.0 0.0 2.1965296e-15 0.0 
36.875 0.0 2.779922e-15 0.0 0.0 2.2261476e-15 0.0 
37.125 0.0 3.759892e-15 0.0 0.0 2.6326684e-15 0.0 
37.375 0.0 2.2897652e-15 0.0 0.0 2.2864812e-15 0.0 
37.625 0.0 1.934312e-15 0.0 0.0 3.0888656e-15 0.0 
37.875 4.63948e-16 2.9331444e-15 0.0 0.0 2.9377456e-15 0.0 
38.125 0.0 1.7865532e-15 0.0 0.0 9.886472e-16 0.0 
38.375 0.0 2.2114348e-15 0.0 0.0 2.6116504e-15 0.0 
38.625 0.0 3.2567656e-15 0.0 0.0 1.4240188e-15 0.0 
38.875 0.0 1.649434e-15 0.0 0.0 8.264304e-16 0.0 
39.125 0.0 1.8791612e-15 0.0 0.0 1.0439096e-15 0.0 
39.375 0.0 2.1131148e-15 0.0 0.0 1.0574488e-15 0.0 
39.625 0.0 1.4996108e-15 0.0 0.0 1.2861804e-15 0.0 
39.875 0.0 1.9515796e-15 0.0 0.0 1.084388e-15 0.0 
40.125 0.0 2.857868e-15 0.0 0.0 1.3169316e-15 0.0 
40.375 0.0 2.4482092e-15 0.0 4.30668e-16 1.5592392e-15 0.0 
40.625 0.0 2.2532592e-15 0.0 0.0 8.998388e-16 0.0 
40.875 0.0 1.8270328e-15 0.0 0.0 1.1370956e-15 0.0 
41.125 3.798912e-16 3.2328548e-15 0.0 0.0 9.212916e-16 0.0 
41.375 0.0 2.1040552e-15 0.0 0.0 6.992732e-16 0.0 
41.625 0.0 9.456196e-16 0.0 0.0 2.359588e-16 0.0 
41.875 0.0 7.168236e-16 0.0 0.0 1.1932476e-15 0.0 
42.125 0.0 3.1517044e-15 0.0 0.0 2.42316e-16 0.0 
42.375 0.0 2.934936e-15 0.0 0.0 1.4724896e-15 0.0 
42.625 0.0 1.2411188e-15 0.0 0.0 0.0 0.0 
42.875 0.0 1.5058428e-15 0.0 0.0 2.503788e-16 0.0 
43.125 0.0 2.538978e-15 0.0 0.0 1.0158632e-15 0.0 
43.375 0.0 1.0303072e-15 0.0 0.0 0.0 0.0 
43.625 0.0 0.0 0.0 0.0 7.775604e-16 0.0 
43.875 0.0 2.626928e-16 0.0 0.0 0.0 0.0 
44.125 0.0 7.966464e-16 0.0 0.0 7.974408e-16 0.0 
44.375 0.0 1.0741036e-15 0.0 0.0 2.672028e-16 0.0 
44.625 0.0 1.089334e-15 0.0 0.0 5.455232e-16 0.0 
44.875 0.0 5.49588e-16 0.0 0.0 2.733468e-16 0.0 
45.125 0.0 1.1118116e-15 0.0 0.0 2.786008e-16 0.0 
45.375 0.0 5.619512e-16 0.0 0.0 2.819232e-16 0.0 
45.625 0.0 5.678828e-16 0.0 0.0 1.134216e-15 0.0 
45.875 0.0 2.877776e-16 0.0 0.0 2.875132e-16 0.0 
46.125 0.0 5.794696e-16 0.0 0.0 5.783028e-16 0.0 
46.375 0.0 5.89182e-16 0.0 0.0 5.866e-16 0.0 
46.625 0.0 8.870096e-16 0.0 0.0 0.0 0.0 
46.875 0.0 5.998016e-16 0.0 0.0 2.997864e-16 0.0 
47.125 0.0 3.041692e-16 0.0 0.0 3.046524e-16 0.0 
47.375 0.0 6.130716e-16 0.0 0.0 3.069436e-16 0.0 
47.625 0.0 1.5477888e-15 0.0 0.0 3.100016e-16 0.0 
47.875 0.0 9.372132e-16 0.0 0.0 3.132348e-16 0.0 
48.125 0.0 0.0 0.0 0.0 3.173652e-16 0.0 
48.375 0.0 3.191888e-16 0.0 0.0 0.0 0.0 
48.625 0.0 3.216896e-16 0.0 0.0 6.4516e-16 0.0 
48.875 0.0 6.520476e-16 0.0 0.0 3.264348e-16 0.0 
49.125 0.0 3.294276e-16 0.0 0.0 0.0 0.0 
49.375 0.0 0.0 0.0 0.0 3.320172e-16 0.0 
49.625 0.0 3.368492e-16 0.0 0.0 0.0 0.0 
49.875 0.0 0.0 0.0 0.0 0.0 0.0 
50.125 0.0 3.41878e-16 0.0 0.0 3.417456e-16 0.0 
50.375 0.0 3.448944e-16 0.0 0.0 0.0 0.0 
50.625 0.0 3.490144e-16 0.0 0.0 3.492776e-16 0.0 
50.875 0.0 0.0 0.0 0.0 0.0 0.0 
51.125 0.0 0.0 0.0 0.0 0.0 0.0 
51.375 0.0 0.0 0.0 0.0 0.0 0.0 
51.625 0.0 0.0 0.0 0.0 3.650664e-16 0.0 
51.875 0.0 0.0 0.0 0.0 0.0 0.0 
52.125 0.0 1.4814888e-15 0.0 0.0 0.0 0.0 
52.375 0.0 1.1238152e-15 0.0 0.0 0.0 0.0 
52.625 0.0 0.0 0.0 0.0 0.0 0.0 
52.875 0.0 3.820664e-16 0.0 0.0 0.0 0.0 
53.125 0.0 0.0 0.0 0.0 3.856564e-16 0.0 
53.375 0.0 0.0 0.0 0.0 7.792084e-16 0.0 
53.625 0.0 0.0 0.0 0.0 3.924004e-16 0.0 
53.875 0.0 0.0 0.0 0.0 0.0 0.0 
54.125 0.0 3.995236e-16 0.0 0.0 0.0 0.0 
54.375 0.0 0.0 0.0 0.0 0.0 0.0 
54.625 0.0 0.0 0.0 0.0 0.0 0.0 
54.875 0.0 0.0 0.0 0.0 0.0 0.0 
55.125 0.0 0.0 0.0 0.0 0.0 0.0 
55.375 0.0 0.0 0.0 0.0 0.0 0.0 
55.625 0.0 0.0 0.0 0.0 0.0 0.0 
55.875 0.0 4.25672e-16 0.0 0.0 0.0 0.0 
56.125 0.0 4.31092e-16 0.0 0.0 0.0 0.0 
56.375 0.0 0.0 0.0 0.0 4.34472e-16 0.0 
56.625 0.0 0.0 0.0 0.0 0.0 0.0 
56.875 0.0 0.0 0.0 0.0 0.0 0.0 
57.125 0.0 0.0 0.0 0.0 0.0 0.0 
57.375 0.0 4.48108e-16 0.0 0.0 0.0 0.0 
57.625 0.0 0.0 0.0 0.0 0.0 0.0 
57.875 0.0 0.0 0.0 0.0 0.0 0.0 
58.125 0.0 0.0 0.0 0.0 0.0 0.0 
58.375 0.0 4.63376e-16 0.0 0.0 4.66464e-16 0.0 
58.625 0.0 0.0 0.0 0.0 0.0 0.0 
58.875 0.0 4.71356e-16 0.0 0.0 0.0 0.0 
59.125 0.0 0.0 0.0 0.0 0.0 0.0 
59.375 0.0 0.0 0.0 0.0 0.0 0.0 
59.625 0.0 0.0 0.0 0.0 0.0 0.0 
59.875 0.0 0.0 0.0 0.0 0.0 0.0 
60.125 0.0 0.0 0.0 0.0 0.0 0.0 
60.375 0.0 0.0 0.0 0.0 0.0 0.0 
60.625 0.0 0.0 0.0 0.0 0.0 0.0 
60.875 0.0 0.0 0.0 0.0 0.0 0.0 
61.125 0.0 0.0 0.0 0.0 0.0 0.0 
61.375 0.0 0.0 0.0 0.0 0.0 0.0 
61.625 0.0 0.0 0.0 0.0 0.0 0.0 
61.875 0.0 0.0 0.0 0.0 0.0 0.0 
62.125 0.0 0.0 0.0 0.0 0.0 0.0 
62.375 0.0 0.0 0.0 0.0 0.0 0.0 
62.625 0.0 0.0 0.0 0.0 0.0 0.0 
62.875 0.0 0.0 0.0 0.0 0.0 0.0 
63.125 0.0 0.0 0.0 0.0 0.0 0.0 
63.375 0.0 0.0 0.0 0.0 0.0 0.0 
63.625 0.0 0.0 0.0 0.0 0.0 0.0 
63.875 0.0 0.0 0.0 0.0 0.0 0.0 
64.125 0.0 0.0 0.0 0.0 0.0 0.0 
64.375 0.0 0.0 0.0 0.0 0.0 0.0 
64.625 0.0 0.0 0.0 0.0 0.0 0.0 
64.875 0.0 0.0 0.0 0.0 0.0 0.0 
65.125 0.0 0.0 0.0 0.0 0.0 0.0 
65.375 0.0 0.0 0.0 0.0 0.0 0.0 
65.625 0.0 0.0 0.0 0.0 0.0 0.0 
65.875 0.0 0.0 0.0 0.0 0.0 0.0 
66.125 0.0 0.0 0.0 0.0 0.0 0.0 
66.375 0.0 0.0 0.0 0.0 0.0 0.0 
66.625 0.0 0.0 0.0 0.0 0.0 0.0 
66.875 0.0 6.11316e-16 0.0 0.0 0.0 0.0 
67.125 0.0 0.0 0.0 0.0 0.0 0.0 
67.375 0.0 0.0 0.0 0.0 0.0 0.0 
67.625 0.0 0.0 0.0 0.0 0.0 0.0 
67.875 0.0 0.0 0.0 0.0 0.0 0.0 
68.125 0.0 0.0 0.0 0.0 0.0 0.0 
68.375 0.0 0.0 0.0 0.0 0.0 0.0 
68.625 0.0 0.0 0.0 0.0 0.0 0.0 
68.875 0.0 0.0 0.0 0.0 0.0 0.0 
69.125 0.0 0.0 0.0 0.0 0.0 0.0 
69.375 0.0 0.0 0.0 0.0 0.0 0.0 
69.625 0.0 0.0 0.0 0.0 0.0 0.0 
69.875 0.0 0.0 0.0 0.0 0.0 0.0 
70.125 0.0 0.0 0.0 0.0 0.0 0.0 
70.375 0.0 0.0 0.0 0.0 0.0 0.0 
70.625 0.0 0.0 0.0 0.0 0.0 0.0 
70.875 0.0 0.0 0.0 0.0 0.0 0.0 
71.125 0.0 0.0 0.0 0.0 0.0 0.0 
71.375 0.0 0.0 0.0 0.0 0.0 0.0 
71.625 0.0 0.0 0.0 0.0 0.0 0.0 
71.875 0.0 0.0 0.0 0.0 0.0 0.0 
72.125 0.0 0.0 0.0 0.0 0.0 0.0 
72.375 0.0 0.0 0.0 0.0 0.0 0.0 
72.625 0.0 0.0 0.0 0.0 0.0 0.0 
72.875 0.0 0.0 0.0 0.0 0.0 0.0 
73.125 0.0 0.0 0.0 0.0 0.0 0.0 
73.375 0.0 0.0 0.0 0.0 0.0 0.0 
73.625 0.0 0.0 0.0 0.0 0.0 0.0 
73.875 0.0 0.0 0.0 0.0 0.0 0.0 
74.125 0.0 0.0 0.0 0.0 0.0 0.0 
74.375 0.0 0.0 0.0 0.0 0.0 0.0 
74.625 0.0 0.0 0.0 0.0 0.0 0.0 
74.875 0.0 0.0 0.0 0.0 0.0 0.0 
75.125 0.0 0.0 0.0 0.0 0.0 0.0 
75.375 0.0 0.0 0.0 0.0 0.0 0.0 
75.625 0.0 0.0 0.0 0.0 0.0 0.0 
75.875 0.0 0.0 0.0 0.0 0.0 0.0 
76.125 0.0 0.0 0.0 0.0 0.0 0.0 
76.375 0.0 0.0 0.0 0.0 0.0 0.0 
76.625 0.0 0.0 0.0 0.0 0.0 0.0 
76.875 0.0 0.0 0.0 0.0 0.0 0.0 
77.125 0.0 0.0 0.0 0.0 0.0 0.0 
77.375 0.0 0.0 0.0 0.0 0.0 0.0 
77.625 0.0 0.0 0.0 0.0 0.0 0.0 
77.875 0.0 0.0 0.0 0.0 0.0 0.0 
78.125 0.0 0.0 0.0 0.0 0.0 0.0 
78.375 0.0 0.0 0.0 0.0 0.0 0.0 
78.625 0.0 0.0 0.0 0.0 0.0 0.0 
78.875 0.0 0.0 0.0 0.0 0.0 0.0 
79.125 0.0 0.0 0.0 0.0 0.0 0.0 
79.375 0.0 0.0 0.0 0.0 0.0 0.0 
79.625 0.0 0.0 0.0 0.0 0.0 0.0 
79.875 0.0 0.0 0.0 0.0 0.0 0.0 
80.125 0.0 0.0 0.0 0.0 0.0 0.0 
80.375 0.0 0.0 0.0 0.0 0.0 0.0 
80.625 0.0 0.0 0.0 0.0 0.0 0.0 
80.875 0.0 0.0 0.0 0.0 0.0 0.0 
81.125 0.0 0.0 0.0 0.0 0.0 0.0 
81.375 0.0 0.0 0.0 0.0 0.0 0.0 
81.625 0.0 0.0 0.0 0.0 0.0 0.0 
81.875 0.0 0.0 0.0 0.0 0.0 0.0 
82.125 0.0 0.0 0.0 0.0 0.0 0.0 
82.375 0.0 0.0 0.0 0.0 0.0 0.0 
82.625 0.0 0.0 0.0 0.0 0.0 0.0 
82.875 0.0 0.0 0.0 0.0 0.0 0.0 
83.125 0.0 0.0 0.0 0.0 0.0 0.0 
83.375 0.0 0.0 0.0 0.0 0.0 0.0 
83.625 0.0 0.0 0.0 0.0 0.0 0.0 
83.875 0.0 0.0 0.0 0.0 0.0 0.0 
84.125 0.0 0.0 0.0 0.0 0.0 0.0 
84.375 0.0 0.0 0.0 0.0 0.0 0.0 
84.625 0.0 0.0 0.0 0.0 0.0 0.0 
84.875 0.0 0.0 0.0 0.0 0.0 0.0 
85.125 0.0 0.0 0.0 0.0 0.0 0.0 
85.375 0.0 0.0 0.0 0.0 0.0 0.0 
85.625 0.0 0.0 0.0 0.0 0.0 0.0 
85.875 0.0 0.0 0.0 0.0 0.0 0.0 
86.125 0.0 0.0 0.0 0.0 0.0 0.0 
86.375 0.0 0.0 0.0 0.0 0.0 0.0 
86.625 0.0 0.0 0.0 0.0 0.0 0.0 
86.875 0.0 0.0 0.0 0.0 0.0 0.0 
87.125 0.0 0.0 0.0 0.0 0.0 0.0 
87.375 0.0 0.0 0.0 0.0 0.0 0.0 
87.625 0.0 0.0 0.0 0.0 0.0 0.0 
87.875 0.0 0.0 0.0 0.0 0.0 0.0 
88.125 0.0 0.0 0.0 0.0 0.0 0.0 
88.375 0.0 0.0 0.0 0.0 0.0 0.0 
88.625 0.0 0.0 0.0 0.0 0.0 0.0 
88.875 0.0 0.0 0.0 0.0 0.0 0.0 
89.125 0.0 0.0 0.0 0.0 0.0 0.0 
89.375 0.0 0.0 0.0 0.0 0.0 0.0 
89.625 0.0 0.0 0.0 0.0 0.0 0.0 
89.875 0.0 0.0 0.0 0.0 0.0 0.0 
90.125 0.0 0.0 0.0 0.0 0.0 0.0 
90.375 0.0 0.0 0.0 0.0 0.0 0.0 
90.625 0.0 0.0 0.0 0.0 0.0 0.0 
90.875 0.0 0.0 0.0 0.0 0.0 0.0 
91.125 0.0 0.0 0.0 0.0 0.0 0.0 
91.375 0.0 0.0 0.0 0.0 0.0 0.0 
91.625 0.0 0.0 0.0 0.0 0.0 0.0 
91.875 0.0 0.0 0.0 0.0 0.0 0.0 
92.125 0.0 0.0 0.0 0.0 0.0 0.0 
92.375 0.0 0.0 0.0 0.0 0.0 0.0 
92.625 0.0 0.0 0.0 0.0 0.0 0.0 
92.875 0.0 0.0 0.0 0.0 0.0 0.0 
93.125 0.0 0.0 0.0 0.0 0.0 0.0 
93.375 0.0 0.0 0.0 0.0 0.0 0.0 
93.625 0.0 0.0 0.0 0.0 0.0 0.0 
93.875 0.0 0.0 0.0 0.0 0.0 0.0 
94.125 0.0 0.0 0.0 0.0 0.0 0.0 
94.375 0.0 0.0 0.0 0.0 0.0 0.0 
94.625 0.0 0.0 0.0 0.0 0.0 0.0 
94.875 0.0 0.0 0.0 0.0 0.0 0.0 
95.125 0.0 0.0 0.0 0.0 0.0 0.0 
95.375 0.0 0.0 0.0 0.0 0.0 0.0 
95.625 0.0 0.0 0.0 0.0 0.0 0.0 
95.875 0.0 0.0 0.0 0.0 0.0 0.0 
96.125 0.0 0.0 0.0 0.0 0.0 0.0 
96.375 0.0 0.0 0.0 0.0 0.0 0.0 
96.625 0.0 0.0 0.0 0.0 0.0 0.0 
96.875 0.0 0.0 0.0 0.0 0.0 0.0 
97.125 0.0 0.0 0.0 0.0 0.0 0.0 
97.375 0.0 0.0 0.0 0.0 0.0 0.0 
97.625 0.0 0.0 0.0 0.0 0.0 0.0 
97.875 0.0 0.0 0.0 0.0 0.0 0.0 
98.125 0.0 0.0 0.0 0.0 0.0 0.0 
98.375 0.0 0.0 0.0 0.0 0.0 0.0 
98.625 0.0 0.0 0.0 0.0 0.0 0.0 
98.875 0.0 0.0 0.0 0.0 0.0 0.0 
99.125 0.0 0.0 0.0 0.0 0.0 0.0 
99.375 0.0 0.0 0.0 0.0 0.0 0.0 
99.625 0.0 0.0 0.0 0.0 0.0 0.0 
99.875 0.0 0.0 0.0 0.0 0.0 0.0 
100.125 0.0 0.0 0.0 0.0 0.0 0.0 
100.375 0.0 0.0 0.0 0.0 0.0 0.0 
100.625 0.0 0.0 0.0 0.0 0.0 0.0 
100.875 0.0 0.0 0.0 0.0 0.0 0.0 
101.125 0.0 0.0 0.0 0.0 0.0 0.0 
101.375 0.0 0.0 0.0 0.0 0.0 0.0 
101.625 0.0 0.0 0.0 0.0 0.0 0.0 
101.875 0.0 0.0 0.0 0.0 0.0 0.0 
102.125 0.0 0.0 0.0 0.0 0.0 0.0 
102.375 0.0 0.0 0.0 0.0 0.0 0.0 
102.625 0.0 0.0 0.0 0.0 0.0 0.0 
102.875 0.0 0.0 0.0 0.0 0.0 0.0 
103.125 0.0 0.0 0.0 0.0 0.0 0.0 
103.375 0.0 0.0 0.0 0.0 0.0 0.0 
103.625 0.0 0.0 0.0 0.0 0.0 0.0 
103.875 0.0 0.0 0.0 0.0 0.0 0.0 
104.125 0.0 0.0 0.0 0.0 0.0 0.0 
104.375 0.0 0.0 0.0 0.0 0.0 0.0 
104.625 0.0 0.0 0.0 0.0 0.0 0.0 
104.875 0.0 0.0 0.0 0.0 0.0 0.0 
105.125 0.0 0.0 0.0 0.0 0.0 0.0 
105.375 0.0 0.0 0.0 0.0 0.0 0.0 
105.625 0.0 0.0 0.0 0.0 0.0 0.0 
105.875 0.0 0.0 0.0 0.0 0.0 0.0 
106.125 0.0 0.0 0.0 0.0 0.0 0.0 
106.375 0.0 0.0 0.0 0.0 0.0 0.0 
106.625 0.0 0.0 0.0 0.0 0.0 0.0 
106.875 0.0 0.0 0.0 0.0 0.0 0.0 
107.125 0.0 0.0 0.0 0.0 0.0 0.0 
107.375 0.0 0.0 0.0 0.0 0.0 0.0 
107.625 0.0 0.0 0.0 0.0 0.0 0.0 
107.875 0.0 0.0 0.0 0.0 0.0 0.0 
108.125 0.0 0.0 0.0 0.0 0.0 0.0 
108.375 0.0 0.0 0.0 0.0 0.0 0.0 
108.625 0.0 0.0 0.0 0.0 0.0 0.0 
108.875 0.0 0.0 0.0 0.0 0.0 0.0 
109.125 0.0 0.0 0.0 0.0 0.0 0.0 
109.375 0.0 0.0 0.0 0.0 0.0 0.0 
109.625 0.0 0.0 0.0 0.0 0.0 0.0 
109.875 0.0 0.0 0.0 0.0 0.0 0.0 
110.125 0.0 0.0 0.0 0.0 0.0 0.0 
110.375 0.0 0.0 0.0 0.0 0.0 0.0 
110.625 0.0 0.0 0.0 0.0 0.0 0.0 
110.875 0.0 0.0 0.0 0.0 0.0 0.0 
111.125 0.0 0.0 0.0 0.0 0.0 0.0 
111.375 0.0 0.0 0.0 0.0 0.0 0.0 
111.625 0.0 0.0 0.0 0.0 0.0 0.0 
111.875 0.0 0.0 0.0 0.0 0.0 0.0 
112.125 0.0 0.0 0.0 0.0 0.0 0.0 
112.375 0.0 0.0 0.0 0.0 0.0 0.0 
112.625 0.0 0.0 0.0 0.0 0.0 0.0 
112.875 0.0 0.0 0.0 0.0 0.0 0.0 
113.125 0.0 0.0 0.0 0.0 0.0 0.0 
113.375 0.0 0.0 0.0 0.0 0.0 0.0 
113.625 0.0 0.0 0.0 0.0 0.0 0.0 
113.875 0.0 0.0 0.0 0.0 0.0 0.0 
114.125 0.0 0.0 0.0 0.0 0.0 0.0 
114.375 0.0 0.0 0.0 0.0 0.0 0.0 
114.625 0.0 0.0 0.0 0.0 0.0 0.0 
114.875 0.0 0.0 0.0 0.0 0.0 0.0 
115.125 0.0 0.0 0.0 0.0 0.0 0.0 
115.375 0.0 0.0 0.0 0.0 0.0 0.0 
115.625 0.0 0.0 0.0 0.0 0.0 0.0 
115.875 0.0 0.0 0.0 0.0 0.0 0.0 
116.125 0.0 0.0 0.0 0.0 0.0 0.0 
116.375 0.0 0.0 0.0 0.0 0.0 0.0 
116.625 0.0 0.0 0.0 0.0 0.0 0.0 
116.875 0.0 0.0 0.0 0.0 0.0 0.0 
117.125 0.0 0.0 0.0 0.0 0.0 0.0 
117.375 0.0 0.0 0.0 0.0 0.0 0.0 
117.625 0.0 0.0 0.0 0.0 0.0 0.0 
117.875 0.0 0.0 0.0 0.0 0.0 0.0 
118.125 0.0 0.0 0.0 0.0 0.0 0.0 
118.375 0.0 0.0 0.0 0.0 0.0 0.0 
118.625 0.0 0.0 0.0 0.0 0.0 0.0 
118.875 0.0 0.0 0.0 0.0 0.0 0.0 
119.125 0.0 0.0 0.0 0.0 0.0 0.0 
119.375 0.0 0.0 0.0 0.0 0.0 0.0 
119.625 0.0 0.0 0.0 0.0 0.0 0.0 
119.875 0.0 0.0 0.0 0.0 0.0 0.0 
120.125 0.0 0.0 0.0 0.0 0.0 0.0 
120.375 0.0 0.0 0.0 0.0 0.0 0.0 
120.625 0.0 0.0 0.0 0.0 0.0 0.0 
120.875 0.0 0.0 0.0 0.0 0.0 0.0 
121.125 0.0 0.0 0.0 0.0 0.0 0.0 
121.375 0.0 0.0 0.0 0.0 0.0 0.0 
121.625 0.0 0.0 0.0 0.0 0.0 0.0 
121.875 0.0 0.0 0.0 0.0 0.0 0.0 
122.125 0.0 0.0 0.0 0.0 0.0 0.0 
122.375 0.0 0.0 0.0 0.0 0.0 0.0 
122.625 0.0 0.0 0.0 0.0 0.0 0.0 
122.875 0.0 0.0 0.0 0.0 0.0 0.0 
123.125 0.0 0.0 0.0 0.0 0.0 0.0 
123.375 0.0 0.0 0.0 0.0 0.0 0.0 
123.625 0.0 0.0 0.0 0.0 0.0 0.0 
123.875 0.0 0.0 0.0 0.0 0.0 0.0 
124.125 0.0 0.0 0.0 0.0 0.0 0.0 
124.375 0.0 0.0 0.0 0.0 0.0 0.0 
124.625 0.0 0.0 0.0 0.0 0.0 0.0 
124.875 0.0 0.0 0.0 0.0 0.0 0.0 
125.125 0.0 0.0 0.0 0.0 0.0 0.0 


==> anc/anc_files/DUNE_Flux/Optimized/g4lbne_RHC_ND_globes.txt <==
0.125 2.86009916e-07 2.40621164e-05 0.0 1.31753308e-06 5.033982e-05 0.0 
0.375 3.3105422e-07 2.08382568e-05 0.0 2.441668648e-06 9.3829518e-05 0.0 
0.625 3.219490936e-07 1.98251648e-05 0.0 3.21864316e-06 0.000149612328 0.0 
0.875 2.591891652e-07 2.03342912e-05 0.0 3.721622564e-06 0.000234150864 0.0 
1.125 2.62017642e-07 2.14676764e-05 0.0 3.8868949e-06 0.000338069504 0.0 
1.375 2.385315708e-07 2.14448652e-05 0.0 3.735295196e-06 0.000413137696 0.0 
1.625 2.08912354e-07 2.05969256e-05 0.0 3.498909364e-06 0.000475999144 0.0 
1.875 2.169223448e-07 1.89313084e-05 0.0 3.058339676e-06 0.000502351004 0.0 
2.125 2.524980896e-07 1.60519352e-05 0.0 2.7770318772e-06 0.000504800752 0.0 
2.375 2.4049805564e-07 1.427946328e-05 0.0 2.4740884436e-06 0.000502441616 0.0 
2.625 1.9710192636e-07 1.275569968e-05 0.0 2.2052008e-06 0.000468662428 0.0 
2.875 1.868934956e-07 1.124809108e-05 0.0 2.05214697924e-06 0.000400965688 0.0 
3.125 1.814579004e-07 1.007224228e-05 0.0 1.8525085384e-06 0.000314125672 0.0 
3.375 2.278553188e-07 9.1340254e-06 0.0 1.5109379612e-06 0.00024294364 0.0 
3.625 1.979321068e-07 7.87763952e-06 0.0 1.248069968e-06 0.00017795004 0.0 
3.875 2.478127822e-07 7.209764796e-06 0.0 1.2141648016e-06 0.0001242248412 0.0 
4.125 1.7454086856e-07 6.54407118e-06 0.0 1.0813355764e-06 8.04727068e-05 0.0 
4.375 1.953163144e-07 5.928490244e-06 0.0 7.00519436e-07 4.73926736e-05 0.0 
4.625 1.872965424e-07 5.264472484e-06 0.0 6.79378946e-07 2.609321808e-05 0.0 
4.875 1.81273572e-07 5.0106328e-06 0.0 7.357302212e-07 1.705413492e-05 0.0 
5.125 1.694293144e-07 4.790056132e-06 0.0 5.348327096e-07 1.241072936e-05 0.0 
5.375 1.714047256e-07 4.276974436e-06 0.0 4.488365492e-07 9.3016506e-06 0.0 
5.625 1.762644252e-07 3.76655722e-06 0.0 4.195081668e-07 6.97314102e-06 0.0 
5.875 1.656198336e-07 3.656119368e-06 0.0 2.84774314e-07 5.143330192e-06 0.0 
6.125 1.615638532e-07 3.38633304e-06 0.0 3.857927612e-07 4.227901392e-06 0.0 
6.375 1.604214732e-07 2.833397924e-06 0.0 4.05892902e-07 3.719842912e-06 0.0 
6.625 1.521417544e-07 2.586938048e-06 0.0 3.447691204e-07 3.387714016e-06 0.0 
6.875 1.448606328e-07 2.435413044e-06 0.0 2.748446e-07 2.892397052e-06 0.0 
7.125 1.397753652e-07 2.0731605736e-06 0.0 2.321164336e-07 2.68051074e-06 0.0 
7.375 1.368263224e-07 2.0211363e-06 0.0 2.126550372e-07 2.5592589e-06 0.0 
7.625 1.47569452e-07 1.8812648324e-06 0.0 1.882159564e-07 2.660955012e-06 0.0 
7.875 1.267720172e-07 1.799374896e-06 0.0 2.460342236e-07 2.320043372e-06 0.0 
8.125 1.344234048e-07 1.796859544e-06 0.0 1.68427888e-07 2.265896592e-06 0.0 
8.375 1.251272144e-07 1.3493667752e-06 0.0 1.711732888e-07 2.354632332e-06 0.0 
8.625 9.62596036e-08 1.445891512e-06 0.0 1.622521576e-07 2.115983232e-06 0.0 
8.875 1.221040324e-07 1.3691918596e-06 0.0 1.382511184e-07 1.983423428e-06 0.0 
9.125 9.65950852e-08 1.3354524888e-06 0.0 1.326745696e-07 2.00330974e-06 0.0 
9.375 1.054034856e-07 1.1863437148e-06 0.0 1.232001988e-07 1.750436952e-06 0.0 
9.625 9.14521024e-08 1.1275279524e-06 0.0 1.556323904e-07 1.851171668e-06 0.0 
9.875 9.27754624e-08 1.1201055592e-06 0.0 1.178412672e-07 1.822644672e-06 0.0 
10.125 9.6774402e-08 1.0029631848e-06 0.0 9.9300264e-08 1.670118968e-06 0.0 
10.375 7.4586246e-08 1.1047214624e-06 0.0 9.30830004e-08 1.892455968e-06 0.0 
10.625 9.39799432e-08 1.087457962e-06 0.0 9.88422968e-08 1.746104724e-06 0.0 
10.875 6.7569374e-08 9.20231844e-07 0.0 8.95852612e-08 1.63100024e-06 0.0 
11.125 8.58499928e-08 9.213542744e-07 0.0 8.93526556e-08 1.601652916e-06 0.0 
11.375 6.97042348e-08 6.974324676e-07 0.0 9.84866824e-08 1.657865796e-06 0.0 
11.625 6.33551676e-08 6.60384484e-07 0.0 6.55255776e-08 1.648275416e-06 0.0 
11.875 6.98279868e-08 7.016779856e-07 0.0 6.5170338e-08 1.52114806e-06 0.0 
12.125 5.28698888e-08 8.51587828e-07 0.0 6.77089204e-08 1.503489204e-06 0.0 
12.375 6.81794396e-08 6.511681308e-07 0.0 7.29203504e-08 1.349311436e-06 0.0 
12.625 5.91800556e-08 6.422176464e-07 0.0 6.16873404e-08 1.446469744e-06 0.0 
12.875 4.94810124e-08 6.300034012e-07 0.0 5.83420836e-08 1.321379764e-06 0.0 
13.125 5.79460232e-08 6.525460156e-07 0.0 4.47253732e-08 1.355392188e-06 0.0 
13.375 4.42693576e-08 6.67317604e-07 0.0 4.88426728e-08 1.21700044e-06 0.0 
13.625 4.94846996e-08 6.712288352e-07 0.0 4.48124156e-08 1.280862608e-06 0.0 
13.875 3.48394676e-08 6.911549124e-07 0.0 4.00546796e-08 9.55459972e-07 0.0 
14.125 4.07319492e-08 5.511425516e-07 0.0 4.33719508e-08 9.998760248e-07 0.0 
14.375 2.51427864e-08 4.713049708e-07 0.0 4.15940656e-08 9.474313396e-07 0.0 
14.625 2.74140696e-08 4.73642984e-07 0.0 2.2866832e-08 7.55502744e-07 0.0 
14.875 2.66002688e-08 4.469844032e-07 0.0 4.12912632e-08 6.772145388e-07 0.0 
15.125 2.6148968e-08 4.28492156e-07 0.0 2.90014752e-08 7.35230642e-07 0.0 
15.375 2.9784396e-08 4.993448544e-07 0.0 2.2511384e-08 6.535097284e-07 0.0 
15.625 3.0409668e-08 5.191520168e-07 0.0 2.7223124e-08 6.382503724e-07 0.0 
15.875 2.40482112e-08 4.18172518e-07 0.0 2.502506e-08 5.282658276e-07 0.0 
16.125 2.22728048e-08 3.363508364e-07 0.0 1.9654088e-08 5.963030112e-07 0.0 
16.375 1.9871628e-08 6.259095228e-07 0.0 3.6880872e-08 5.405871336e-07 0.0 
16.625 1.9071676e-08 4.537084544e-07 0.0 2.2943136e-08 5.035679664e-07 0.0 
16.875 1.6519392e-08 4.658709464e-07 0.0 1.7328836e-08 4.776853732e-07 0.0 
17.125 1.8345432e-08 4.945375768e-07 0.0 1.5382432e-08 4.31177918e-07 0.0 
17.375 1.9982152e-08 2.877774676e-07 0.0 3.1882504e-08 3.624397492e-07 0.0 
17.625 1.5397224e-08 3.514398568e-07 0.0 2.5410532e-08 3.339526784e-07 0.0 
17.875 1.6916216e-08 3.18934912e-07 0.0 2.0207928e-08 3.495244708e-07 0.0 
18.125 1.0857072e-08 2.567692096e-07 0.0 1.0869696e-08 3.0088324e-07 0.0 
18.375 1.6798388e-08 2.493101572e-07 0.0 1.087828e-08 4.01016114e-07 0.0 
18.625 1.2146736e-08 2.371513176e-07 0.0 2.2290836e-08 2.940678636e-07 0.0 
18.875 1.5356848e-08 2.337049668e-07 0.0 8.290852e-09 2.59888136e-07 0.0 
19.125 1.3353332e-08 2.53195588e-07 0.0 2.401006e-08 2.8845184e-07 0.0 
19.375 1.0070772e-08 2.78407688e-07 0.0 1.1503512e-08 2.88440008e-07 0.0 
19.625 8.460952e-09 2.01299244e-07 0.0 1.0099832e-08 2.710446e-07 0.0 
19.875 1.3677196e-08 2.31638976e-07 0.0 1.239782e-08 2.42534468e-07 0.0 
20.125 1.5099484e-08 2.01233532e-07 0.0 7.54118e-09 3.18248704e-07 0.0 
20.375 4.853964e-09 1.7870092e-07 0.0 1.1335096e-08 2.65749708e-07 0.0 
20.625 1.1893064e-08 2.10846776e-07 0.0 1.9544e-09 2.220726e-07 0.0 
20.875 5.430728e-09 1.68926912e-07 0.0 1.1869548e-08 2.11665928e-07 0.0 
21.125 5.641312e-09 1.58541272e-07 0.0 1.0163524e-08 2.01535808e-07 0.0 
21.375 7.230468e-09 1.64783056e-07 0.0 5.284088e-09 1.87112564e-07 0.0 
21.625 9.345772e-09 1.71820444e-07 0.0 3.55594e-09 1.85459944e-07 0.0 
21.875 5.911796e-09 1.47867692e-07 0.0 1.3796848e-08 3.23616284e-07 0.0 
22.125 2.838404e-09 1.80180368e-07 0.0 7.839544e-09 1.5509768e-07 0.0 
22.375 1.2448048e-08 1.89074984e-07 0.0 3.29486e-09 1.59463624e-07 0.0 
22.625 6.783016e-09 1.5758962e-07 0.0 2.955696e-09 1.46694392e-07 0.0 
22.875 7.978752e-09 2.19724352e-07 0.0 3.419284e-09 2.16339696e-07 0.0 
23.125 4.576788e-09 1.11847108e-07 0.0 5.198544e-09 1.4753528e-07 0.0 
23.375 1.0234708e-08 1.45142388e-07 0.0 1.39746e-09 1.31612688e-07 0.0 
23.625 3.091248e-09 1.12487952e-07 0.0 0.0 1.1416564e-07 0.0 
23.875 7.771804e-09 1.62627004e-07 0.0 3.449768e-09 1.34945944e-07 0.0 
24.125 2.890828e-09 1.10857252e-07 0.0 5.369232e-09 1.25196272e-07 0.0 
24.375 9.29196e-10 1.16156104e-07 0.0 6.468096e-09 1.31822928e-07 0.0 
24.625 6.390324e-09 1.4904256e-07 0.0 8.196784e-09 1.06585948e-07 0.0 
24.875 3.606196e-09 1.24777904e-07 0.0 3.15904e-09 9.856798e-08 0.0 
25.125 0.0 1.11209132e-07 0.0 0.0 1.01487444e-07 0.0 
25.375 4.517164e-09 1.0074944e-07 0.0 2.751848e-09 8.7654564e-08 0.0 
25.625 4.134156e-09 1.21975996e-07 0.0 6.069136e-09 1.30654544e-07 0.0 
25.875 1.174124e-09 1.07865272e-07 0.0 0.0 8.4510064e-08 0.0 
26.125 3.221192e-09 8.7472428e-08 0.0 0.0 9.089284e-08 0.0 
26.375 8.089412e-09 9.1668068e-08 0.0 2.54792e-09 8.2738736e-08 0.0 
26.625 3.586492e-09 8.4492068e-08 0.0 1.125296e-09 7.8514976e-08 0.0 
26.875 0.0 9.2004736e-08 0.0 1.221488e-09 6.8124244e-08 0.0 
27.125 2.121848e-09 1.08320484e-07 0.0 2.855384e-09 7.4265052e-08 0.0 
27.375 2.882336e-09 9.5294156e-08 0.0 0.0 7.9525196e-08 0.0 
27.625 0.0 7.0562224e-08 0.0 0.0 7.0301388e-08 0.0 
27.875 1.570616e-09 6.5319808e-08 0.0 0.0 5.9143936e-08 0.0 
28.125 8.04212e-09 8.3932632e-08 0.0 0.0 5.1193376e-08 0.0 
28.375 0.0 7.367504e-08 0.0 0.0 5.4813672e-08 0.0 
28.625 6.02816e-09 8.9601616e-08 0.0 0.0 6.9807328e-08 0.0 
28.875 0.0 7.9448268e-08 0.0 0.0 3.3024356e-08 0.0 
29.125 1.856672e-09 7.8062536e-08 0.0 0.0 4.7110356e-08 0.0 
29.375 4.62804e-09 5.3191848e-08 0.0 0.0 6.2122152e-08 0.0 
29.625 1.886584e-09 7.4233064e-08 0.0 0.0 4.6689524e-08 0.0 
29.875 4.38198e-09 5.9565964e-08 0.0 1.851912e-09 7.3217816e-08 0.0 
30.125 0.0 5.8433708e-08 0.0 0.0 3.9063264e-08 0.0 
30.375 0.0 6.2858868e-08 0.0 0.0 4.3704984e-08 0.0 
30.625 8.6306e-09 6.1755464e-08 0.0 0.0 4.9226656e-08 0.0 
30.875 0.0 3.569028e-08 0.0 0.0 3.1723768e-08 0.0 
31.125 0.0 4.7920224e-08 0.0 0.0 2.797418e-08 0.0 
31.375 0.0 5.2335408e-08 0.0 0.0 1.782992e-08 0.0 
31.625 8.51468e-09 3.6593764e-08 0.0 0.0 2.5956192e-08 0.0 
31.875 0.0 5.3697576e-08 0.0 0.0 2.1861068e-08 0.0 
32.125 0.0 4.2154572e-08 0.0 0.0 3.5876156e-08 0.0 
32.375 1.710156e-09 5.8607476e-08 0.0 0.0 1.9782224e-08 0.0 
32.625 0.0 4.3831864e-08 0.0 0.0 2.6921832e-08 0.0 
32.875 0.0 4.3674816e-08 0.0 0.0 2.7122412e-08 0.0 
33.125 0.0 5.5919616e-08 0.0 0.0 1.8403076e-08 0.0 
33.375 6.87304e-09 2.2081432e-08 0.0 0.0 2.4607724e-08 0.0 
33.625 0.0 3.905672e-08 0.0 0.0 3.162586e-08 0.0 
33.875 1.86136e-09 5.0804388e-08 0.0 0.0 3.3898676e-08 0.0 
34.125 0.0 3.7304056e-08 0.0 0.0 2.7421396e-08 0.0 
34.375 0.0 3.6284064e-08 0.0 0.0 2.8943356e-08 0.0 
34.625 0.0 3.7617048e-08 0.0 0.0 1.1613744e-08 0.0 
34.875 3.024312e-09 3.3805552e-08 0.0 0.0 1.77584e-08 0.0 
35.125 0.0 2.02994e-08 0.0 0.0 1.0960668e-08 0.0 
35.375 0.0 3.64507e-08 0.0 0.0 3.288378e-08 0.0 
35.625 0.0 1.7808172e-08 0.0 0.0 5.216988e-09 0.0 
35.875 0.0 3.021374e-08 0.0 0.0 1.586814e-08 0.0 
36.125 0.0 2.5595844e-08 0.0 0.0 7.300572e-09 0.0 
36.375 0.0 1.412828e-08 0.0 0.0 2.2905712e-08 0.0 
36.625 0.0 3.5530928e-08 0.0 0.0 6.36564e-09 0.0 
36.875 0.0 1.468686e-08 0.0 0.0 1.061568e-08 0.0 
37.125 0.0 2.868094e-08 0.0 0.0 1.2148124e-08 0.0 
37.375 0.0 1.3670696e-08 0.0 0.0 1.455458e-08 0.0 
37.625 0.0 2.0225288e-08 0.0 0.0 1.2731544e-08 0.0 
37.875 4.74372e-09 4.0940032e-08 0.0 0.0 1.0184756e-08 0.0 
38.125 0.0 3.0326388e-08 0.0 0.0 8.409616e-09 0.0 
38.375 0.0 2.3816564e-08 0.0 0.0 1.6316256e-08 0.0 
38.625 0.0 2.4487876e-08 0.0 0.0 2.4713532e-08 0.0 
38.875 0.0 1.1729212e-08 0.0 0.0 9.566916e-09 0.0 
39.125 0.0 1.1602836e-08 0.0 0.0 6.269684e-09 0.0 
39.375 0.0 9.636444e-09 0.0 0.0 1.132748e-08 0.0 
39.625 0.0 3.4067436e-08 0.0 0.0 1.3624432e-08 0.0 
39.875 0.0 5.988152e-09 0.0 0.0 2.07796e-09 0.0 
40.125 0.0 1.7342536e-08 0.0 1.563332e-08 1.203066e-08 0.0 
40.375 0.0 9.64808e-09 0.0 0.0 9.003124e-09 0.0 
40.625 0.0 4.093148e-09 0.0 0.0 1.68441e-08 0.0 
40.875 0.0 1.5108912e-08 0.0 0.0 1.1203676e-08 0.0 
41.125 3.039388e-09 1.192116e-08 0.0 0.0 4.87828e-09 0.0 
41.375 0.0 7.470912e-09 0.0 0.0 3.570068e-09 0.0 
41.625 0.0 7.687988e-09 0.0 0.0 2.457992e-09 0.0 
41.875 0.0 1.1641456e-08 0.0 0.0 5.457608e-09 0.0 
42.125 0.0 1.1831376e-08 0.0 0.0 0.0 0.0 
42.375 0.0 8.126968e-09 0.0 0.0 7.131024e-09 0.0 
42.625 0.0 1.29572e-08 0.0 0.0 0.0 0.0 
42.875 0.0 0.0 0.0 0.0 2.98708e-09 0.0 
43.125 0.0 1.0427036e-08 0.0 0.0 3.538424e-09 0.0 
43.375 0.0 0.0 0.0 0.0 3.060564e-09 0.0 
43.625 0.0 2.517936e-09 0.0 0.0 2.779304e-09 0.0 
43.875 0.0 4.02656e-09 0.0 0.0 1.4270948e-08 0.0 
44.125 0.0 2.490272e-09 0.0 0.0 4.881e-09 0.0 
44.375 0.0 9.90528e-09 0.0 0.0 6.326996e-09 0.0 
44.625 0.0 2.926388e-09 0.0 0.0 4.725272e-09 0.0 
44.875 0.0 6.128732e-09 0.0 0.0 0.0 0.0 
45.125 0.0 0.0 0.0 0.0 2.526012e-09 0.0 
45.375 0.0 8.688672e-09 0.0 0.0 7.31926e-09 0.0 
45.625 0.0 6.262796e-09 0.0 0.0 0.0 0.0 
45.875 0.0 1.3891844e-08 0.0 0.0 0.0 0.0 
46.125 0.0 5.99688e-09 0.0 0.0 0.0 0.0 
46.375 0.0 0.0 0.0 0.0 0.0 0.0 
46.625 0.0 5.916416e-09 0.0 0.0 0.0 0.0 
46.875 0.0 2.840992e-09 0.0 0.0 0.0 0.0 
47.125 0.0 2.748004e-09 0.0 0.0 0.0 0.0 
47.375 0.0 2.499112e-09 0.0 0.0 0.0 0.0 
47.625 0.0 0.0 0.0 0.0 0.0 0.0 
47.875 0.0 7.70164e-09 0.0 0.0 0.0 0.0 
48.125 0.0 1.2314772e-08 0.0 0.0 8.562972e-09 0.0 
48.375 0.0 0.0 0.0 0.0 2.691696e-09 0.0 
48.625 0.0 0.0 0.0 0.0 2.585228e-09 0.0 
48.875 0.0 0.0 0.0 0.0 9.51476e-09 0.0 
49.125 0.0 1.396412e-08 0.0 0.0 0.0 0.0 
49.375 0.0 3.371924e-09 0.0 0.0 0.0 0.0 
49.625 0.0 0.0 0.0 0.0 0.0 0.0 
49.875 0.0 0.0 0.0 0.0 0.0 0.0 
50.125 0.0 0.0 0.0 0.0 0.0 0.0 
50.375 0.0 0.0 0.0 0.0 3.861492e-09 0.0 
50.625 0.0 0.0 0.0 0.0 0.0 0.0 
50.875 0.0 5.71436e-09 0.0 0.0 0.0 0.0 
51.125 0.0 0.0 0.0 0.0 0.0 0.0 
51.375 0.0 7.693776e-09 0.0 0.0 0.0 0.0 
51.625 0.0 0.0 0.0 0.0 5.1838e-09 0.0 
51.875 0.0 0.0 0.0 0.0 0.0 0.0 
52.125 0.0 0.0 0.0 0.0 0.0 0.0 
52.375 0.0 0.0 0.0 0.0 7.12224e-09 0.0 
52.625 0.0 0.0 0.0 0.0 0.0 0.0 
52.875 0.0 0.0 0.0 0.0 0.0 0.0 
53.125 0.0 0.0 0.0 0.0 0.0 0.0 
53.375 0.0 8.14452e-09 0.0 0.0 9.04924e-09 0.0 
53.625 0.0 3.580692e-09 0.0 0.0 0.0 0.0 
53.875 0.0 0.0 0.0 0.0 0.0 0.0 
54.125 0.0 0.0 0.0 0.0 0.0 0.0 
54.375 0.0 0.0 0.0 0.0 0.0 0.0 
54.625 0.0 0.0 0.0 0.0 0.0 0.0 
54.875 0.0 0.0 0.0 0.0 0.0 0.0 
55.125 0.0 0.0 0.0 0.0 0.0 0.0 
55.375 0.0 7.56104e-09 0.0 0.0 0.0 0.0 
55.625 0.0 5.59112e-09 0.0 0.0 0.0 0.0 
55.875 0.0 3.749796e-09 0.0 0.0 0.0 0.0 
56.125 0.0 0.0 0.0 0.0 0.0 0.0 
56.375 0.0 0.0 0.0 0.0 6.23424e-09 0.0 
56.625 0.0 0.0 0.0 0.0 0.0 0.0 
56.875 0.0 4.65532e-09 0.0 0.0 0.0 0.0 
57.125 0.0 0.0 0.0 0.0 0.0 0.0 
57.375 0.0 0.0 0.0 0.0 0.0 0.0 
57.625 0.0 0.0 0.0 0.0 0.0 0.0 
57.875 0.0 0.0 0.0 0.0 0.0 0.0 
58.125 0.0 0.0 0.0 0.0 4.48432e-09 0.0 
58.375 0.0 0.0 0.0 0.0 0.0 0.0 
58.625 0.0 0.0 0.0 0.0 0.0 0.0 
58.875 0.0 0.0 0.0 0.0 0.0 0.0 
59.125 0.0 0.0 0.0 0.0 0.0 0.0 
59.375 0.0 0.0 0.0 0.0 0.0 0.0 
59.625 0.0 0.0 0.0 0.0 0.0 0.0 
59.875 0.0 0.0 0.0 0.0 0.0 0.0 
60.125 0.0 0.0 0.0 0.0 0.0 0.0 
60.375 0.0 2.12134e-08 0.0 0.0 0.0 0.0 
60.625 0.0 0.0 0.0 0.0 0.0 0.0 
60.875 0.0 0.0 0.0 0.0 0.0 0.0 
61.125 0.0 0.0 0.0 0.0 0.0 0.0 
61.375 0.0 0.0 0.0 0.0 0.0 0.0 
61.625 0.0 0.0 0.0 0.0 0.0 0.0 
61.875 0.0 0.0 0.0 0.0 0.0 0.0 
62.125 0.0 0.0 0.0 0.0 0.0 0.0 
62.375 0.0 0.0 0.0 0.0 0.0 0.0 
62.625 0.0 0.0 0.0 0.0 0.0 0.0 
62.875 0.0 0.0 0.0 0.0 0.0 0.0 
63.125 0.0 0.0 0.0 0.0 0.0 0.0 
63.375 0.0 0.0 0.0 0.0 0.0 0.0 
63.625 0.0 0.0 0.0 0.0 0.0 0.0 
63.875 0.0 0.0 0.0 0.0 0.0 0.0 
64.125 0.0 0.0 0.0 0.0 0.0 0.0 
64.375 0.0 0.0 0.0 0.0 0.0 0.0 
64.625 0.0 0.0 0.0 0.0 0.0 0.0 
64.875 0.0 0.0 0.0 0.0 0.0 0.0 
65.125 0.0 0.0 0.0 0.0 0.0 0.0 
65.375 0.0 0.0 0.0 0.0 0.0 0.0 
65.625 0.0 0.0 0.0 0.0 0.0 0.0 
65.875 0.0 0.0 0.0 0.0 0.0 0.0 
66.125 0.0 0.0 0.0 0.0 0.0 0.0 
66.375 0.0 0.0 0.0 0.0 0.0 0.0 
66.625 0.0 0.0 0.0 0.0 0.0 0.0 
66.875 0.0 0.0 0.0 0.0 0.0 0.0 
67.125 0.0 0.0 0.0 0.0 0.0 0.0 
67.375 0.0 0.0 0.0 0.0 0.0 0.0 
67.625 0.0 0.0 0.0 0.0 0.0 0.0 
67.875 0.0 0.0 0.0 0.0 0.0 0.0 
68.125 0.0 0.0 0.0 0.0 0.0 0.0 
68.375 0.0 0.0 0.0 0.0 0.0 0.0 
68.625 0.0 0.0 0.0 0.0 0.0 0.0 
68.875 0.0 0.0 0.0 0.0 0.0 0.0 
69.125 0.0 0.0 0.0 0.0 0.0 0.0 
69.375 0.0 0.0 0.0 0.0 0.0 0.0 
69.625 0.0 0.0 0.0 0.0 0.0 0.0 
69.875 0.0 0.0 0.0 0.0 0.0 0.0 
70.125 0.0 0.0 0.0 0.0 0.0 0.0 
70.375 0.0 0.0 0.0 0.0 0.0 0.0 
70.625 0.0 0.0 0.0 0.0 0.0 0.0 
70.875 0.0 0.0 0.0 0.0 0.0 0.0 
71.125 0.0 0.0 0.0 0.0 0.0 0.0 
71.375 0.0 0.0 0.0 0.0 0.0 0.0 
71.625 0.0 0.0 0.0 0.0 0.0 0.0 
71.875 0.0 0.0 0.0 0.0 0.0 0.0 
72.125 0.0 0.0 0.0 0.0 0.0 0.0 
72.375 0.0 0.0 0.0 0.0 0.0 0.0 
72.625 0.0 0.0 0.0 0.0 0.0 0.0 
72.875 0.0 0.0 0.0 0.0 0.0 0.0 
73.125 0.0 0.0 0.0 0.0 0.0 0.0 
73.375 0.0 0.0 0.0 0.0 0.0 0.0 
73.625 0.0 0.0 0.0 0.0 0.0 0.0 
73.875 0.0 0.0 0.0 0.0 0.0 0.0 
74.125 0.0 0.0 0.0 0.0 0.0 0.0 
74.375 0.0 0.0 0.0 0.0 0.0 0.0 
74.625 0.0 0.0 0.0 0.0 0.0 0.0 
74.875 0.0 0.0 0.0 0.0 0.0 0.0 
75.125 0.0 0.0 0.0 0.0 0.0 0.0 
75.375 0.0 0.0 0.0 0.0 0.0 0.0 
75.625 0.0 0.0 0.0 0.0 0.0 0.0 
75.875 0.0 0.0 0.0 0.0 0.0 0.0 
76.125 0.0 0.0 0.0 0.0 0.0 0.0 
76.375 0.0 0.0 0.0 0.0 0.0 0.0 
76.625 0.0 0.0 0.0 0.0 0.0 0.0 
76.875 0.0 0.0 0.0 0.0 0.0 0.0 
77.125 0.0 0.0 0.0 0.0 0.0 0.0 
77.375 0.0 0.0 0.0 0.0 0.0 0.0 
77.625 0.0 0.0 0.0 0.0 0.0 0.0 
77.875 0.0 0.0 0.0 0.0 0.0 0.0 
78.125 0.0 0.0 0.0 0.0 0.0 0.0 
78.375 0.0 0.0 0.0 0.0 0.0 0.0 
78.625 0.0 0.0 0.0 0.0 0.0 0.0 
78.875 0.0 0.0 0.0 0.0 0.0 0.0 
79.125 0.0 0.0 0.0 0.0 0.0 0.0 
79.375 0.0 0.0 0.0 0.0 0.0 0.0 
79.625 0.0 0.0 0.0 0.0 0.0 0.0 
79.875 0.0 0.0 0.0 0.0 0.0 0.0 
80.125 0.0 0.0 0.0 0.0 0.0 0.0 
80.375 0.0 0.0 0.0 0.0 0.0 0.0 
80.625 0.0 0.0 0.0 0.0 0.0 0.0 
80.875 0.0 0.0 0.0 0.0 0.0 0.0 
81.125 0.0 0.0 0.0 0.0 0.0 0.0 
81.375 0.0 0.0 0.0 0.0 0.0 0.0 
81.625 0.0 0.0 0.0 0.0 0.0 0.0 
81.875 0.0 0.0 0.0 0.0 0.0 0.0 
82.125 0.0 0.0 0.0 0.0 0.0 0.0 
82.375 0.0 0.0 0.0 0.0 0.0 0.0 
82.625 0.0 0.0 0.0 0.0 0.0 0.0 
82.875 0.0 0.0 0.0 0.0 0.0 0.0 
83.125 0.0 0.0 0.0 0.0 0.0 0.0 
83.375 0.0 0.0 0.0 0.0 0.0 0.0 
83.625 0.0 0.0 0.0 0.0 0.0 0.0 
83.875 0.0 0.0 0.0 0.0 0.0 0.0 
84.125 0.0 0.0 0.0 0.0 0.0 0.0 
84.375 0.0 0.0 0.0 0.0 0.0 0.0 
84.625 0.0 0.0 0.0 0.0 0.0 0.0 
84.875 0.0 0.0 0.0 0.0 0.0 0.0 
85.125 0.0 0.0 0.0 0.0 0.0 0.0 
85.375 0.0 0.0 0.0 0.0 0.0 0.0 
85.625 0.0 0.0 0.0 0.0 0.0 0.0 
85.875 0.0 0.0 0.0 0.0 0.0 0.0 
86.125 0.0 0.0 0.0 0.0 0.0 0.0 
86.375 0.0 0.0 0.0 0.0 0.0 0.0 
86.625 0.0 0.0 0.0 0.0 0.0 0.0 
86.875 0.0 0.0 0.0 0.0 0.0 0.0 
87.125 0.0 0.0 0.0 0.0 0.0 0.0 
87.375 0.0 0.0 0.0 0.0 0.0 0.0 
87.625 0.0 0.0 0.0 0.0 0.0 0.0 
87.875 0.0 0.0 0.0 0.0 0.0 0.0 
88.125 0.0 0.0 0.0 0.0 0.0 0.0 
88.375 0.0 0.0 0.0 0.0 0.0 0.0 
88.625 0.0 0.0 0.0 0.0 0.0 0.0 
88.875 0.0 0.0 0.0 0.0 0.0 0.0 
89.125 0.0 0.0 0.0 0.0 0.0 0.0 
89.375 0.0 0.0 0.0 0.0 0.0 0.0 
89.625 0.0 0.0 0.0 0.0 0.0 0.0 
89.875 0.0 0.0 0.0 0.0 0.0 0.0 
90.125 0.0 0.0 0.0 0.0 0.0 0.0 
90.375 0.0 0.0 0.0 0.0 0.0 0.0 
90.625 0.0 0.0 0.0 0.0 0.0 0.0 
90.875 0.0 0.0 0.0 0.0 0.0 0.0 
91.125 0.0 0.0 0.0 0.0 0.0 0.0 
91.375 0.0 0.0 0.0 0.0 0.0 0.0 
91.625 0.0 0.0 0.0 0.0 0.0 0.0 
91.875 0.0 0.0 0.0 0.0 0.0 0.0 
92.125 0.0 0.0 0.0 0.0 0.0 0.0 
92.375 0.0 0.0 0.0 0.0 0.0 0.0 
92.625 0.0 0.0 0.0 0.0 0.0 0.0 
92.875 0.0 0.0 0.0 0.0 0.0 0.0 
93.125 0.0 0.0 0.0 0.0 0.0 0.0 
93.375 0.0 0.0 0.0 0.0 0.0 0.0 
93.625 0.0 0.0 0.0 0.0 0.0 0.0 
93.875 0.0 0.0 0.0 0.0 0.0 0.0 
94.125 0.0 0.0 0.0 0.0 0.0 0.0 
94.375 0.0 0.0 0.0 0.0 0.0 0.0 
94.625 0.0 0.0 0.0 0.0 0.0 0.0 
94.875 0.0 0.0 0.0 0.0 0.0 0.0 
95.125 0.0 0.0 0.0 0.0 0.0 0.0 
95.375 0.0 0.0 0.0 0.0 0.0 0.0 
95.625 0.0 0.0 0.0 0.0 0.0 0.0 
95.875 0.0 0.0 0.0 0.0 0.0 0.0 
96.125 0.0 0.0 0.0 0.0 0.0 0.0 
96.375 0.0 0.0 0.0 0.0 0.0 0.0 
96.625 0.0 0.0 0.0 0.0 0.0 0.0 
96.875 0.0 0.0 0.0 0.0 0.0 0.0 
97.125 0.0 0.0 0.0 0.0 0.0 0.0 
97.375 0.0 0.0 0.0 0.0 0.0 0.0 
97.625 0.0 0.0 0.0 0.0 0.0 0.0 
97.875 0.0 0.0 0.0 0.0 0.0 0.0 
98.125 0.0 0.0 0.0 0.0 0.0 0.0 
98.375 0.0 0.0 0.0 0.0 0.0 0.0 
98.625 0.0 0.0 0.0 0.0 0.0 0.0 
98.875 0.0 0.0 0.0 0.0 0.0 0.0 
99.125 0.0 0.0 0.0 0.0 0.0 0.0 
99.375 0.0 0.0 0.0 0.0 0.0 0.0 
99.625 0.0 0.0 0.0 0.0 0.0 0.0 
99.875 0.0 0.0 0.0 0.0 0.0 0.0 
100.125 0.0 0.0 0.0 0.0 0.0 0.0 
100.375 0.0 0.0 0.0 0.0 0.0 0.0 
100.625 0.0 0.0 0.0 0.0 0.0 0.0 
100.875 0.0 0.0 0.0 0.0 0.0 0.0 
101.125 0.0 0.0 0.0 0.0 0.0 0.0 
101.375 0.0 0.0 0.0 0.0 0.0 0.0 
101.625 0.0 0.0 0.0 0.0 0.0 0.0 
101.875 0.0 0.0 0.0 0.0 0.0 0.0 
102.125 0.0 0.0 0.0 0.0 0.0 0.0 
102.375 0.0 0.0 0.0 0.0 0.0 0.0 
102.625 0.0 0.0 0.0 0.0 0.0 0.0 
102.875 0.0 0.0 0.0 0.0 0.0 0.0 
103.125 0.0 0.0 0.0 0.0 0.0 0.0 
103.375 0.0 0.0 0.0 0.0 0.0 0.0 
103.625 0.0 0.0 0.0 0.0 0.0 0.0 
103.875 0.0 0.0 0.0 0.0 0.0 0.0 
104.125 0.0 0.0 0.0 0.0 0.0 0.0 
104.375 0.0 0.0 0.0 0.0 0.0 0.0 
104.625 0.0 0.0 0.0 0.0 0.0 0.0 
104.875 0.0 0.0 0.0 0.0 0.0 0.0 
105.125 0.0 0.0 0.0 0.0 0.0 0.0 
105.375 0.0 0.0 0.0 0.0 0.0 0.0 
105.625 0.0 0.0 0.0 0.0 0.0 0.0 
105.875 0.0 0.0 0.0 0.0 0.0 0.0 
106.125 0.0 0.0 0.0 0.0 0.0 0.0 
106.375 0.0 0.0 0.0 0.0 0.0 0.0 
106.625 0.0 0.0 0.0 0.0 0.0 0.0 
106.875 0.0 0.0 0.0 0.0 0.0 0.0 
107.125 0.0 0.0 0.0 0.0 0.0 0.0 
107.375 0.0 0.0 0.0 0.0 0.0 0.0 
107.625 0.0 0.0 0.0 0.0 0.0 0.0 
107.875 0.0 0.0 0.0 0.0 0.0 0.0 
108.125 0.0 0.0 0.0 0.0 0.0 0.0 
108.375 0.0 0.0 0.0 0.0 0.0 0.0 
108.625 0.0 0.0 0.0 0.0 0.0 0.0 
108.875 0.0 0.0 0.0 0.0 0.0 0.0 
109.125 0.0 0.0 0.0 0.0 0.0 0.0 
109.375 0.0 0.0 0.0 0.0 0.0 0.0 
109.625 0.0 0.0 0.0 0.0 0.0 0.0 
109.875 0.0 0.0 0.0 0.0 0.0 0.0 
110.125 0.0 0.0 0.0 0.0 0.0 0.0 
110.375 0.0 0.0 0.0 0.0 0.0 0.0 
110.625 0.0 0.0 0.0 0.0 0.0 0.0 
110.875 0.0 0.0 0.0 0.0 0.0 0.0 
111.125 0.0 0.0 0.0 0.0 0.0 0.0 
111.375 0.0 0.0 0.0 0.0 0.0 0.0 
111.625 0.0 0.0 0.0 0.0 0.0 0.0 
111.875 0.0 0.0 0.0 0.0 0.0 0.0 
112.125 0.0 0.0 0.0 0.0 0.0 0.0 
112.375 0.0 0.0 0.0 0.0 0.0 0.0 
112.625 0.0 0.0 0.0 0.0 0.0 0.0 
112.875 0.0 0.0 0.0 0.0 0.0 0.0 
113.125 0.0 0.0 0.0 0.0 0.0 0.0 
113.375 0.0 0.0 0.0 0.0 0.0 0.0 
113.625 0.0 0.0 0.0 0.0 0.0 0.0 
113.875 0.0 0.0 0.0 0.0 0.0 0.0 
114.125 0.0 0.0 0.0 0.0 0.0 0.0 
114.375 0.0 0.0 0.0 0.0 0.0 0.0 
114.625 0.0 0.0 0.0 0.0 0.0 0.0 
114.875 0.0 0.0 0.0 0.0 0.0 0.0 
115.125 0.0 0.0 0.0 0.0 0.0 0.0 
115.375 0.0 0.0 0.0 0.0 0.0 0.0 
115.625 0.0 0.0 0.0 0.0 0.0 0.0 
115.875 0.0 0.0 0.0 0.0 0.0 0.0 
116.125 0.0 0.0 0.0 0.0 0.0 0.0 
116.375 0.0 0.0 0.0 0.0 0.0 0.0 
116.625 0.0 0.0 0.0 0.0 0.0 0.0 
116.875 0.0 0.0 0.0 0.0 0.0 0.0 
117.125 0.0 0.0 0.0 0.0 0.0 0.0 
117.375 0.0 0.0 0.0 0.0 0.0 0.0 
117.625 0.0 0.0 0.0 0.0 0.0 0.0 
117.875 0.0 0.0 0.0 0.0 0.0 0.0 
118.125 0.0 0.0 0.0 0.0 0.0 0.0 
118.375 0.0 0.0 0.0 0.0 0.0 0.0 
118.625 0.0 0.0 0.0 0.0 0.0 0.0 
118.875 0.0 0.0 0.0 0.0 0.0 0.0 
119.125 0.0 0.0 0.0 0.0 0.0 0.0 
119.375 0.0 0.0 0.0 0.0 0.0 0.0 
119.625 0.0 0.0 0.0 0.0 0.0 0.0 
119.875 0.0 0.0 0.0 0.0 0.0 0.0 
120.125 0.0 0.0 0.0 0.0 0.0 0.0 
120.375 0.0 0.0 0.0 0.0 0.0 0.0 
120.625 0.0 0.0 0.0 0.0 0.0 0.0 
120.875 0.0 0.0 0.0 0.0 0.0 0.0 
121.125 0.0 0.0 0.0 0.0 0.0 0.0 
121.375 0.0 0.0 0.0 0.0 0.0 0.0 
121.625 0.0 0.0 0.0 0.0 0.0 0.0 
121.875 0.0 0.0 0.0 0.0 0.0 0.0 
122.125 0.0 0.0 0.0 0.0 0.0 0.0 
122.375 0.0 0.0 0.0 0.0 0.0 0.0 
122.625 0.0 0.0 0.0 0.0 0.0 0.0 
122.875 0.0 0.0 0.0 0.0 0.0 0.0 
123.125 0.0 0.0 0.0 0.0 0.0 0.0 
123.375 0.0 0.0 0.0 0.0 0.0 0.0 
123.625 0.0 0.0 0.0 0.0 0.0 0.0 
123.875 0.0 0.0 0.0 0.0 0.0 0.0 
124.125 0.0 0.0 0.0 0.0 0.0 0.0 
124.375 0.0 0.0 0.0 0.0 0.0 0.0 
124.625 0.0 0.0 0.0 0.0 0.0 0.0 
124.875 0.0 0.0 0.0 0.0 0.0 0.0 
125.125 0.0 0.0 0.0 0.0 0.0 0.0 


==> anc/anc_files/DUNE_Flux/Reference/g4lbne_FHC_FD_globes.txt <==
0.125 4.30000479839e-14 3.13500983871e-12 0.0 2.08347731855e-14 2.29276487903e-12 0.0 
0.375 7.94932564516e-14 4.24376822581e-12 0.0 1.76322156855e-14 1.05322112097e-12 0.0 
0.625 1.06310817339e-13 7.05644653226e-12 0.0 1.46237111694e-14 9.76630637097e-13 0.0 
0.875 1.28159419758e-13 1.18984052419e-11 0.0 1.34272147177e-14 1.05240935484e-12 0.0 
1.125 1.19533421371e-13 1.69252108871e-11 0.0 1.38344912903e-14 1.10677258065e-12 0.0 
1.375 1.30363290766e-13 1.98245185484e-11 0.0 1.36646144476e-14 1.17731499194e-12 0.0 
1.625 1.19384300484e-13 2.15232403226e-11 0.0 1.28315265e-14 1.22446824597e-12 0.0 
1.875 1.22584783105e-13 2.24214237903e-11 0.0 1.32730783952e-14 1.25148091532e-12 0.0 
2.125 1.11456657379e-13 2.33150516129e-11 0.0 1.18454994113e-14 1.25372558871e-12 0.0 
2.375 9.69733859274e-14 2.39731879032e-11 0.0 1.18212339315e-14 1.23595286694e-12 0.0 
2.625 1.05976943065e-13 2.38684330645e-11 0.0 1.24756519315e-14 1.20409450806e-12 0.0 
2.875 9.34576681855e-14 2.33468931452e-11 0.0 1.25911956855e-14 1.16589407661e-12 0.0 
3.125 8.62572868952e-14 2.27504233871e-11 0.0 1.24404102984e-14 1.05331409677e-12 0.0 
3.375 9.04968098387e-14 2.20849120968e-11 0.0 1.31433447177e-14 1.00834159677e-12 0.0 
3.625 7.64880744758e-14 2.04916822581e-11 0.0 1.24636782661e-14 9.18928564516e-13 0.0 
3.875 7.68525794758e-14 1.88548024194e-11 0.0 1.2365925e-14 8.08918612903e-13 0.0 
4.125 7.62430380645e-14 1.68682431452e-11 0.0 1.33893443145e-14 7.00470705645e-13 0.0 
4.375 6.48715337097e-14 1.48623834677e-11 0.0 1.37420351613e-14 6.33595814113e-13 0.0 
4.625 6.24882052823e-14 1.25804770565e-11 0.0 1.278063625e-14 6.46528261694e-13 0.0 
4.875 5.23046893145e-14 1.02910015726e-11 0.0 1.22469626613e-14 6.03087928911e-13 0.0 
5.125 5.41141587903e-14 8.08621733871e-12 0.0 1.29844511694e-14 6.27952633468e-13 0.0 
5.375 4.2224858629e-14 6.29344616935e-12 0.0 1.25498081048e-14 6.36619233871e-13 0.0 
5.625 4.29676848387e-14 4.71771540323e-12 0.0 1.25045406855e-14 6.37668077419e-13 0.0 
5.875 4.27161841935e-14 3.65518830645e-12 0.0 1.27008591129e-14 6.36349277419e-13 0.0 
6.125 4.10692002419e-14 2.66969657258e-12 0.0 1.23690900403e-14 6.24604689919e-13 0.0 
6.375 3.59869150403e-14 2.09631743548e-12 0.0 1.34354581048e-14 6.01195671774e-13 0.0 
6.625 4.16609742742e-14 1.58231577823e-12 0.0 1.08391236694e-14 5.60257292742e-13 0.0 
6.875 3.40511183871e-14 1.265884875e-12 0.0 1.27425895565e-14 4.95804372137e-13 0.0 
7.125 3.47357773387e-14 1.0455295e-12 0.0 1.35651593145e-14 4.86741415565e-13 0.0 
7.375 3.67462505242e-14 8.94878604839e-13 0.0 1.02828602419e-14 4.7614633121e-13 0.0 
7.625 2.75183446371e-14 7.57735548387e-13 0.0 1.21373856452e-14 4.08687529274e-13 0.0 
7.875 2.76836097984e-14 6.92442354839e-13 0.0 1.00687505242e-14 3.71463372702e-13 0.0 
8.125 2.56644206452e-14 6.34368758065e-13 0.0 9.99924080645e-15 3.77853405806e-13 0.0 
8.375 2.55857115726e-14 5.76264523387e-13 0.0 1.08497209677e-14 3.63583316008e-13 0.0 
8.625 2.70798928226e-14 5.61563672984e-13 0.0 9.40483524194e-15 3.14918784315e-13 0.0 
8.875 2.90630306048e-14 4.86419290323e-13 0.0 1.030579875e-14 2.94279746573e-13 0.0 
9.125 2.16197522984e-14 4.88519770161e-13 0.0 9.28080274194e-15 2.63861002581e-13 0.0 
9.375 2.21630901613e-14 4.73369576613e-13 0.0 9.51410975806e-15 2.44218577339e-13 0.0 
9.625 2.26006685484e-14 4.45253264919e-13 0.0 8.1105421371e-15 2.54857956048e-13 0.0 
9.875 1.91566457258e-14 4.04388908468e-13 0.0 1.15821445968e-14 2.24419816089e-13 0.0 
10.125 2.02860387903e-14 3.96298349597e-13 0.0 8.72341528226e-15 2.14793994839e-13 0.0 
10.375 1.99187003629e-14 3.81433558065e-13 0.0 8.35194810484e-15 2.19656682823e-13 0.0 
10.625 1.69866077823e-14 3.79757868145e-13 0.0 9.41717991935e-15 1.78351134476e-13 0.0 
10.875 1.58205763306e-14 3.49226663306e-13 0.0 7.16137326613e-15 1.8272888496e-13 0.0 
11.125 1.62523046371e-14 3.38280808468e-13 0.0 6.85095854839e-15 1.73192114516e-13 0.0 
11.375 1.79263480645e-14 3.1907028871e-13 0.0 6.69148439516e-15 1.61992678629e-13 0.0 
11.625 1.40490386694e-14 3.18987271774e-13 0.0 5.96852919355e-15 1.53639350927e-13 0.0 
11.875 1.42448320565e-14 3.10666989919e-13 0.0 6.68300475806e-15 1.40524210726e-13 0.0 
12.125 1.43372630645e-14 2.99987654839e-13 0.0 7.57961419355e-15 1.42271377137e-13 0.0 
12.375 1.4713078629e-14 2.81106102016e-13 0.0 7.30604298387e-15 1.39080841935e-13 0.0 
12.625 1.11417643145e-14 2.58113025e-13 0.0 7.50519677419e-15 1.20993739395e-13 0.0 
12.875 1.13379402419e-14 2.53715060484e-13 0.0 5.48761879032e-15 9.10223372177e-14 0.0 
13.125 1.01482331048e-14 2.48038870565e-13 0.0 4.9565566129e-15 1.04303994798e-13 0.0 
13.375 1.11179074597e-14 2.37059302016e-13 0.0 5.70479987903e-15 9.1168101129e-14 0.0 
13.625 1.12498837097e-14 2.37018554032e-13 0.0 5.91082423387e-15 8.24045309274e-14 0.0 
13.875 1.11166196371e-14 2.42783330242e-13 0.0 4.62022427419e-15 8.79745934274e-14 0.0 
14.125 9.84480774194e-15 2.2851059879e-13 0.0 4.43437705645e-15 8.3724405121e-14 0.0 
14.375 9.02677306452e-15 2.22893747984e-13 0.0 4.54974379032e-15 7.69611956452e-14 0.0 
14.625 8.65210193548e-15 2.48617793952e-13 0.0 4.47155133065e-15 8.12729064919e-14 0.0 
14.875 8.94811544355e-15 2.05019809274e-13 0.0 4.51841532258e-15 5.97328084274e-14 0.0 
15.125 8.95514596774e-15 1.9574944879e-13 0.0 3.89456572581e-15 6.41948377823e-14 0.0 
15.375 6.58922580645e-15 1.90040653629e-13 0.0 3.85866052419e-15 7.87190809677e-14 0.0 
15.625 8.02589717742e-15 1.93250668548e-13 0.0 3.07953104839e-15 8.28966066935e-14 0.0 
15.875 5.20087459677e-15 1.74862742742e-13 0.0 3.8987483871e-15 6.76391135081e-14 0.0 
16.125 7.00399919355e-15 1.68081222984e-13 0.0 3.83951451613e-15 4.31437566935e-14 0.0 
16.375 6.51842258065e-15 1.50646848387e-13 0.0 3.67506532258e-15 5.37037803226e-14 0.0 
16.625 1.06595032258e-14 1.50302546371e-13 0.0 3.24240483871e-15 5.17219720968e-14 0.0 
16.875 6.0634875e-15 1.51494246371e-13 0.0 4.12047217742e-15 5.4963515121e-14 0.0 
17.125 5.54325846774e-15 1.30109146371e-13 0.0 2.10956209677e-15 5.02777265726e-14 0.0 
17.375 6.6216766129e-15 1.35714008871e-13 0.0 3.12939556452e-15 4.20612443548e-14 0.0 
17.625 4.52287903226e-15 1.35683119758e-13 0.0 3.22821814516e-15 4.13409125e-14 0.0 
17.875 4.37574475806e-15 1.20860455242e-13 0.0 2.44853024194e-15 4.05838528226e-14 0.0 
18.125 4.21382903226e-15 1.30000295565e-13 0.0 1.38775927419e-15 4.55801318548e-14 0.0 
18.375 4.37039193548e-15 1.23372568952e-13 0.0 1.72198508065e-15 4.01379225806e-14 0.0 
18.625 7.17977096774e-15 1.1543395e-13 0.0 2.16560887097e-15 2.68984919355e-14 0.0 
18.875 3.53364556452e-15 1.16254554435e-13 0.0 2.55233266129e-15 3.94095177419e-14 0.0 
19.125 3.1023733871e-15 9.88633173387e-14 0.0 2.06020967742e-15 2.47553741935e-14 0.0 
19.375 3.18031330645e-15 1.02486396774e-13 0.0 1.32519314516e-15 3.21771693548e-14 0.0 
19.625 4.52451532258e-15 1.07569618548e-13 0.0 2.4890233871e-15 2.35498266129e-14 0.0 
19.875 3.24914112903e-15 9.39095375e-14 0.0 1.8465266129e-15 3.55903491935e-14 0.0 
20.125 2.10806290323e-15 8.61200733871e-14 0.0 1.76658306452e-15 3.19910657258e-14 0.0 
20.375 2.89299112903e-15 9.00034354839e-14 0.0 1.02471935484e-15 2.43757362903e-14 0.0 
20.625 3.19092983871e-15 7.73510778226e-14 0.0 1.07120806452e-15 2.46148895161e-14 0.0 
20.875 2.88565443548e-15 7.75892842742e-14 0.0 2.20368185484e-15 3.23800866935e-14 0.0 
21.125 2.09960806452e-15 8.39022245968e-14 0.0 8.61912096774e-16 2.14111592742e-14 0.0 
21.375 2.38721048387e-15 7.7624983871e-14 0.0 1.62007620968e-15 2.33635032258e-14 0.0 
21.625 1.44549677419e-15 7.23159459677e-14 0.0 9.75397983871e-16 1.7465508871e-14 0.0 
21.875 1.7854233871e-15 7.44952810484e-14 0.0 1.2621483871e-15 2.03081741935e-14 0.0 
22.125 1.50469717742e-15 6.32306959677e-14 0.0 1.87594798387e-15 1.46006516129e-14 0.0 
22.375 1.54341975806e-15 7.26957201613e-14 0.0 1.71754596774e-15 1.46547741935e-14 0.0 
22.625 2.08231048387e-15 6.55911439516e-14 0.0 1.09985040323e-15 1.33310943548e-14 0.0 
22.875 1.23135241935e-15 6.41809104839e-14 0.0 1.26717258065e-15 1.46780548387e-14 0.0 
23.125 1.82108064516e-15 5.6059528629e-14 0.0 5.78366935484e-16 1.81466721774e-14 0.0 
23.375 1.41650282258e-15 5.5622066129e-14 0.0 1.51276451613e-15 1.39036278226e-14 0.0 
23.625 2.22841129032e-15 5.99323504032e-14 0.0 8.16204435484e-16 1.20867508065e-14 0.0 
23.875 1.52712540323e-15 5.57447754032e-14 0.0 9.98567741935e-16 1.78894979839e-14 0.0 
24.125 1.57960604839e-15 5.0835846371e-14 0.0 1.96064637097e-15 1.27326100806e-14 0.0 
24.375 1.2017375e-15 4.73058290323e-14 0.0 1.74388104839e-15 1.32216193548e-14 0.0 
24.625 1.71884193548e-15 4.59563068548e-14 0.0 3.47145564516e-16 1.31380741935e-14 0.0 
24.875 4.53833467742e-16 4.14399778226e-14 0.0 9.2211733871e-16 1.87460366935e-14 0.0 
25.125 1.08902379032e-15 4.59824959677e-14 0.0 2.56023790323e-16 1.49745153226e-14 0.0 
25.375 1.53560282258e-15 4.22823935484e-14 0.0 8.25591532258e-16 2.0595683871e-14 0.0 
25.625 7.82783467742e-16 4.0390966129e-14 0.0 8.39623387097e-16 1.21693979839e-14 0.0 
25.875 8.1001733871e-16 3.61853379032e-14 0.0 5.97651612903e-16 9.10346975806e-15 0.0 
26.125 6.34639112903e-16 3.32365532258e-14 0.0 5.53857258065e-16 9.63974112903e-15 0.0 
26.375 1.25371290323e-15 3.49456165323e-14 0.0 4.411375e-16 1.07380229839e-14 0.0 
26.625 9.25185080645e-16 3.84878141129e-14 0.0 9.67193951613e-16 1.1171303629e-14 0.0 
26.875 7.38281854839e-16 3.25655669355e-14 0.0 5.33541129032e-16 1.04516221774e-14 0.0 
27.125 3.91008467742e-16 2.8479291129e-14 0.0 1.71669758065e-16 9.11807056452e-15 0.0 
27.375 5.959375e-16 3.00370685484e-14 0.0 2.8530483871e-16 1.02498814516e-14 0.0 
27.625 3.02796370968e-16 3.08684189516e-14 0.0 1.54827822581e-16 7.78288629032e-15 0.0 
27.875 0.0 2.89801645161e-14 0.0 2.15471774194e-16 1.00475052419e-14 0.0 
28.125 1.19625201613e-15 2.66711580645e-14 0.0 1.51123387097e-16 9.79066491935e-15 0.0 
28.375 1.2015358871e-15 2.40172032258e-14 0.0 0.0 9.95768266129e-15 0.0 
28.625 1.63006048387e-16 2.53385427419e-14 0.0 5.95660483871e-16 9.79889354839e-15 0.0 
28.875 6.8545483871e-16 2.46689971774e-14 0.0 0.0 8.72384435484e-15 0.0 
29.125 6.22256048387e-16 2.48436080645e-14 0.0 1.543625e-16 8.54034032258e-15 0.0 
29.375 5.05116129032e-16 2.31089318548e-14 0.0 4.55318548387e-16 8.18663064516e-15 0.0 
29.625 1.39458064516e-16 2.4736241129e-14 0.0 3.65694354839e-16 8.09407258065e-15 0.0 
29.875 5.61728629032e-16 2.26931846774e-14 0.0 0.0 8.22518830645e-15 0.0 
30.125 3.94298387097e-16 2.16132725806e-14 0.0 6.75294354839e-16 8.11573830645e-15 0.0 
30.375 3.02262096774e-16 1.72507229839e-14 0.0 1.85077016129e-16 7.61724516129e-15 0.0 
30.625 5.06786290323e-16 1.95040887097e-14 0.0 1.68363709677e-16 7.74269072581e-15 0.0 
30.875 3.90363709677e-16 1.86126399194e-14 0.0 0.0 7.07655564516e-15 0.0 
31.125 4.37869354839e-16 2.05090592742e-14 0.0 2.76366129032e-16 6.00160604839e-15 0.0 
31.375 9.65150806452e-16 1.51964080645e-14 0.0 2.05644354839e-16 5.41667217742e-15 0.0 
31.625 2.30360887097e-16 1.74415677419e-14 0.0 3.51394354839e-16 7.55724879032e-15 0.0 
31.875 4.90638306452e-16 1.34197879032e-14 0.0 0.0 6.28729677419e-15 0.0 
32.125 0.0 1.54404080645e-14 0.0 2.45458064516e-16 5.53844637097e-15 0.0 
32.375 4.65660080645e-16 1.63603971774e-14 0.0 0.0 5.62252419355e-15 0.0 
32.625 7.58610080645e-16 1.47475258065e-14 0.0 1.78354435484e-16 5.57436975806e-15 0.0 
32.875 2.19900403226e-16 1.35370350806e-14 0.0 2.10258467742e-16 3.87093145161e-15 0.0 
33.125 0.0 1.34263322581e-14 0.0 4.78447580645e-16 4.83811774194e-15 0.0 
33.375 1.87511290323e-16 1.57738733871e-14 0.0 0.0 5.21189072581e-15 0.0 
33.625 2.06187096774e-16 1.36991294355e-14 0.0 1.8270483871e-16 6.06192943548e-15 0.0 
33.875 0.0 1.12052395161e-14 0.0 0.0 5.36286612903e-15 0.0 
34.125 0.0 1.12111790323e-14 0.0 0.0 3.35951129032e-15 0.0 
34.375 2.36226209677e-16 1.07238129032e-14 0.0 0.0 3.57530362903e-15 0.0 
34.625 2.02696774194e-16 1.25344475806e-14 0.0 0.0 5.40110725806e-15 0.0 
34.875 0.0 7.02790846774e-15 0.0 0.0 4.01143225806e-15 0.0 
35.125 0.0 1.10219862903e-14 0.0 2.15603225806e-16 4.24216774194e-15 0.0 
35.375 4.72504032258e-16 9.82032379032e-15 0.0 2.14422177419e-16 5.67848104839e-15 0.0 
35.625 2.97366129032e-16 9.94406169355e-15 0.0 4.4340766129e-16 4.36911370968e-15 0.0 
35.875 0.0 9.0214766129e-15 0.0 0.0 3.36340967742e-15 0.0 
36.125 0.0 9.70010564516e-15 0.0 0.0 4.49049274194e-15 0.0 
36.375 0.0 7.64255846774e-15 0.0 3.37793145161e-16 3.46045604839e-15 0.0 
36.625 0.0 6.64104112903e-15 0.0 0.0 3.50390967742e-15 0.0 
36.875 2.35381451613e-16 8.05218145161e-15 0.0 0.0 3.04152741935e-15 0.0 
37.125 0.0 7.58661935484e-15 0.0 2.77533064516e-16 2.47141895161e-15 0.0 
37.375 0.0 6.73089516129e-15 0.0 0.0 2.11409637097e-15 0.0 
37.625 0.0 7.01156532258e-15 0.0 0.0 2.53086612903e-15 0.0 
37.875 0.0 6.12070040323e-15 0.0 0.0 2.36745766129e-15 0.0 
38.125 0.0 8.39938629032e-15 0.0 0.0 3.60105685484e-15 0.0 
38.375 0.0 6.6820625e-15 0.0 0.0 2.22454919355e-15 0.0 
38.625 2.64802822581e-16 5.33064677419e-15 0.0 0.0 1.63818387097e-15 0.0 
38.875 0.0 5.81918145161e-15 0.0 0.0 4.15482056452e-15 0.0 
39.125 0.0 4.63821532258e-15 0.0 2.77329032258e-16 2.31569556452e-15 0.0 
39.375 0.0 7.4612608871e-15 0.0 0.0 2.56319072581e-15 0.0 
39.625 0.0 6.25824677419e-15 0.0 0.0 2.16100766129e-15 0.0 
39.875 0.0 7.21672419355e-15 0.0 0.0 1.96600645161e-15 0.0 
40.125 0.0 3.76716169355e-15 0.0 0.0 2.65938951613e-15 0.0 
40.375 0.0 4.4846641129e-15 0.0 0.0 2.69438467742e-15 0.0 
40.625 0.0 4.09585080645e-15 0.0 0.0 2.95212096774e-15 0.0 
40.875 0.0 3.67266975806e-15 0.0 4.00654032258e-16 1.37764395161e-15 0.0 
41.125 0.0 3.96127540323e-15 0.0 0.0 1.16368306452e-15 0.0 
41.375 0.0 3.29418629032e-15 0.0 2.82619758065e-16 2.35652540323e-15 0.0 
41.625 0.0 3.57504717742e-15 0.0 0.0 2.1446108871e-15 0.0 
41.875 0.0 3.61470806452e-15 0.0 0.0 7.23674193548e-16 0.0 
42.125 3.26455645161e-16 3.17289556452e-15 0.0 0.0 2.43943830645e-15 0.0 
42.375 0.0 1.97863024194e-15 0.0 0.0 7.4000766129e-16 0.0 
42.625 0.0 3.50519354839e-15 0.0 0.0 1.24902016129e-15 0.0 
42.875 0.0 2.27067298387e-15 0.0 0.0 3.5385358871e-15 0.0 
43.125 0.0 2.55559798387e-15 0.0 0.0 1.28231895161e-15 0.0 
43.375 0.0 2.07072096774e-15 0.0 0.0 2.32898427419e-15 0.0 
43.625 0.0 4.97493266129e-15 0.0 0.0 2.62718145161e-16 0.0 
43.875 0.0 3.97187540323e-15 0.0 0.0 1.58587903226e-15 0.0 
44.125 0.0 1.87037701613e-15 0.0 0.0 8.04855645161e-16 0.0 
44.375 0.0 4.06086975806e-15 0.0 0.0 2.16800685484e-15 0.0 
44.625 0.0 2.46440806452e-15 0.0 0.0 5.47878629032e-16 0.0 
44.875 0.0 3.05455524194e-15 0.0 0.0 0.0 0.0 
45.125 0.0 2.24002258065e-15 0.0 0.0 1.11945766129e-15 0.0 
45.375 0.0 2.83260604839e-15 0.0 0.0 8.52363306452e-16 0.0 
45.625 0.0 2.00539556452e-15 0.0 0.0 1.71878266129e-15 0.0 
45.875 0.0 1.74054395161e-15 0.0 0.0 8.69447177419e-16 0.0 
46.125 0.0 1.46537782258e-15 0.0 0.0 0.0 0.0 
46.375 0.0 2.06908951613e-15 0.0 0.0 0.0 0.0 
46.625 0.0 1.49429274194e-15 0.0 0.0 1.79436814516e-15 0.0 
46.875 0.0 2.41660725806e-15 0.0 0.0 1.81333225806e-15 0.0 
47.125 0.0 2.13987903226e-15 0.0 0.0 6.09047983871e-16 0.0 
47.375 0.0 9.2544516129e-16 0.0 0.0 6.15203629032e-16 0.0 
47.625 0.0 1.87592056452e-15 0.0 0.0 6.22366935484e-16 0.0 
47.875 0.0 1.89381129032e-15 0.0 0.0 1.57661330645e-15 0.0 
48.125 0.0 2.86180645161e-15 0.0 0.0 1.59038387097e-15 0.0 
48.375 0.0 6.44397983871e-16 0.0 0.0 3.20434274194e-16 0.0 
48.625 0.0 1.30081370968e-15 0.0 0.0 6.50877419355e-16 0.0 
48.875 0.0 3.30308064516e-16 0.0 0.0 0.0 0.0 
49.125 0.0 2.32479758065e-15 0.0 0.0 6.61066935484e-16 0.0 
49.375 0.0 6.70046370968e-16 0.0 0.0 3.35958064516e-16 0.0 
49.625 4.6447983871e-16 1.01679072581e-15 0.0 0.0 3.39323387097e-16 0.0 
49.875 0.0 1.02916854839e-15 0.0 0.0 3.41114112903e-16 0.0 
50.125 0.0 3.44372177419e-16 0.0 0.0 3.45434677419e-16 0.0 
50.375 0.0 0.0 0.0 0.0 0.0 0.0 
50.625 0.0 1.0579e-15 0.0 0.0 3.532875e-16 0.0 
50.875 0.0 1.06380443548e-15 0.0 0.0 0.0 0.0 
51.125 0.0 1.79999959677e-15 0.0 0.0 3.57971370968e-16 0.0 
51.375 0.0 3.64341532258e-16 0.0 0.0 0.0 0.0 
51.625 0.0 3.67923387097e-16 0.0 0.0 7.31996370968e-16 0.0 
51.875 0.0 7.40703629032e-16 0.0 0.0 0.0 0.0 
52.125 0.0 7.49199193548e-16 0.0 0.0 3.74677822581e-16 0.0 
52.375 0.0 7.56510080645e-16 0.0 0.0 0.0 0.0 
52.625 0.0 7.63943548387e-16 0.0 0.0 0.0 0.0 
52.875 0.0 3.85823790323e-16 0.0 0.0 0.0 0.0 
53.125 0.0 7.7671733871e-16 0.0 0.0 0.0 0.0 
53.375 0.0 3.93305645161e-16 0.0 0.0 3.92347580645e-16 0.0 
53.625 0.0 3.94823387097e-16 0.0 0.0 0.0 0.0 
53.875 0.0 8.00562903226e-16 0.0 0.0 3.99253629032e-16 0.0 
54.125 0.0 4.03254032258e-16 0.0 0.0 8.08649193548e-16 0.0 
54.375 0.0 0.0 0.0 0.0 0.0 0.0 
54.625 0.0 4.11298387097e-16 0.0 0.0 4.10943548387e-16 0.0 
54.875 0.0 4.13044354839e-16 0.0 0.0 0.0 0.0 
55.125 0.0 0.0 0.0 0.0 8.33048387097e-16 0.0 
55.375 0.0 8.40762096774e-16 0.0 0.0 8.42516129032e-16 0.0 
55.625 0.0 0.0 0.0 0.0 0.0 0.0 
55.875 0.0 0.0 0.0 0.0 4.28161290323e-16 0.0 
56.125 0.0 4.32879032258e-16 0.0 0.0 0.0 0.0 
56.375 0.0 0.0 0.0 0.0 4.37181451613e-16 0.0 
56.625 0.0 0.0 0.0 0.0 4.40092741935e-16 0.0 
56.875 0.0 0.0 0.0 0.0 0.0 0.0 
57.125 0.0 4.48137096774e-16 0.0 0.0 0.0 0.0 
57.375 0.0 4.5447983871e-16 0.0 0.0 4.53633064516e-16 0.0 
57.625 0.0 4.57157258065e-16 0.0 0.0 4.56899193548e-16 0.0 
57.875 0.0 0.0 0.0 0.0 0.0 0.0 
58.125 0.0 0.0 0.0 0.0 4.65842741935e-16 0.0 
58.375 0.0 4.66822580645e-16 0.0 0.0 0.0 0.0 
58.625 0.0 0.0 0.0 0.0 0.0 0.0 
58.875 0.0 0.0 0.0 0.0 0.0 0.0 
59.125 0.0 4.81697580645e-16 0.0 0.0 0.0 0.0 
59.375 0.0 0.0 0.0 0.0 0.0 0.0 
59.625 0.0 0.0 0.0 0.0 0.0 0.0 
59.875 0.0 4.91475806452e-16 0.0 0.0 0.0 0.0 
60.125 0.0 0.0 0.0 0.0 0.0 0.0 
60.375 0.0 0.0 0.0 0.0 0.0 0.0 
60.625 0.0 0.0 0.0 0.0 0.0 0.0 
60.875 0.0 0.0 0.0 0.0 0.0 0.0 
61.125 0.0 0.0 0.0 0.0 0.0 0.0 
61.375 0.0 0.0 0.0 0.0 0.0 0.0 
61.625 0.0 0.0 0.0 0.0 5.2075e-16 0.0 
61.875 0.0 0.0 0.0 0.0 0.0 0.0 
62.125 0.0 0.0 0.0 0.0 0.0 0.0 
62.375 0.0 0.0 0.0 0.0 5.33612903226e-16 0.0 
62.625 0.0 0.0 0.0 0.0 0.0 0.0 
62.875 0.0 0.0 0.0 0.0 0.0 0.0 
63.125 0.0 0.0 0.0 0.0 0.0 0.0 
63.375 0.0 0.0 0.0 0.0 0.0 0.0 
63.625 0.0 5.55782258065e-16 0.0 0.0 0.0 0.0 
63.875 0.0 0.0 0.0 0.0 0.0 0.0 
64.125 0.0 0.0 0.0 0.0 0.0 0.0 
64.375 0.0 0.0 0.0 0.0 0.0 0.0 
64.625 0.0 0.0 0.0 0.0 0.0 0.0 
64.875 0.0 0.0 0.0 0.0 0.0 0.0 
65.125 0.0 0.0 0.0 0.0 0.0 0.0 
65.375 0.0 0.0 0.0 0.0 0.0 0.0 
65.625 0.0 0.0 0.0 0.0 0.0 0.0 
65.875 0.0 0.0 0.0 0.0 0.0 0.0 
66.125 0.0 0.0 0.0 0.0 0.0 0.0 
66.375 0.0 0.0 0.0 0.0 0.0 0.0 
66.625 0.0 0.0 0.0 0.0 0.0 0.0 
66.875 0.0 0.0 0.0 0.0 0.0 0.0 
67.125 0.0 0.0 0.0 0.0 0.0 0.0 
67.375 0.0 0.0 0.0 0.0 0.0 0.0 
67.625 0.0 0.0 0.0 0.0 0.0 0.0 
67.875 0.0 6.32213709677e-16 0.0 0.0 0.0 0.0 
68.125 0.0 0.0 0.0 0.0 0.0 0.0 
68.375 0.0 0.0 0.0 0.0 0.0 0.0 
68.625 0.0 0.0 0.0 0.0 0.0 0.0 
68.875 0.0 0.0 0.0 0.0 0.0 0.0 
69.125 0.0 0.0 0.0 0.0 0.0 0.0 
69.375 0.0 0.0 0.0 0.0 0.0 0.0 
69.625 0.0 0.0 0.0 0.0 0.0 0.0 
69.875 0.0 0.0 0.0 0.0 0.0 0.0 
70.125 0.0 0.0 0.0 0.0 0.0 0.0 
70.375 0.0 0.0 0.0 0.0 0.0 0.0 
70.625 0.0 0.0 0.0 0.0 0.0 0.0 
70.875 0.0 0.0 0.0 0.0 0.0 0.0 
71.125 0.0 0.0 0.0 0.0 0.0 0.0 
71.375 0.0 0.0 0.0 0.0 0.0 0.0 
71.625 0.0 0.0 0.0 0.0 0.0 0.0 
71.875 0.0 0.0 0.0 0.0 0.0 0.0 
72.125 0.0 0.0 0.0 0.0 0.0 0.0 
72.375 0.0 0.0 0.0 0.0 0.0 0.0 
72.625 0.0 0.0 0.0 0.0 0.0 0.0 
72.875 0.0 0.0 0.0 0.0 0.0 0.0 
73.125 0.0 0.0 0.0 0.0 0.0 0.0 
73.375 0.0 0.0 0.0 0.0 0.0 0.0 
73.625 0.0 0.0 0.0 0.0 0.0 0.0 
73.875 0.0 0.0 0.0 0.0 0.0 0.0 
74.125 0.0 0.0 0.0 0.0 0.0 0.0 
74.375 0.0 0.0 0.0 0.0 0.0 0.0 
74.625 0.0 0.0 0.0 0.0 0.0 0.0 
74.875 0.0 0.0 0.0 0.0 0.0 0.0 
75.125 0.0 0.0 0.0 0.0 0.0 0.0 
75.375 0.0 0.0 0.0 0.0 0.0 0.0 
75.625 0.0 0.0 0.0 0.0 0.0 0.0 
75.875 0.0 0.0 0.0 0.0 0.0 0.0 
76.125 0.0 0.0 0.0 0.0 0.0 0.0 
76.375 0.0 0.0 0.0 0.0 0.0 0.0 
76.625 0.0 0.0 0.0 0.0 0.0 0.0 
76.875 0.0 0.0 0.0 0.0 0.0 0.0 
77.125 0.0 0.0 0.0 0.0 0.0 0.0 
77.375 0.0 0.0 0.0 0.0 0.0 0.0 
77.625 0.0 0.0 0.0 0.0 0.0 0.0 
77.875 0.0 0.0 0.0 0.0 0.0 0.0 
78.125 0.0 0.0 0.0 0.0 0.0 0.0 
78.375 0.0 0.0 0.0 0.0 0.0 0.0 
78.625 0.0 0.0 0.0 0.0 0.0 0.0 
78.875 0.0 0.0 0.0 0.0 0.0 0.0 
79.125 0.0 0.0 0.0 0.0 0.0 0.0 
79.375 0.0 0.0 0.0 0.0 0.0 0.0 
79.625 0.0 0.0 0.0 0.0 0.0 0.0 
79.875 0.0 0.0 0.0 0.0 0.0 0.0 
80.125 0.0 0.0 0.0 0.0 0.0 0.0 
80.375 0.0 0.0 0.0 0.0 0.0 0.0 
80.625 0.0 0.0 0.0 0.0 0.0 0.0 
80.875 0.0 0.0 0.0 0.0 0.0 0.0 
81.125 0.0 0.0 0.0 0.0 0.0 0.0 
81.375 0.0 0.0 0.0 0.0 0.0 0.0 
81.625 0.0 0.0 0.0 0.0 0.0 0.0 
81.875 0.0 0.0 0.0 0.0 0.0 0.0 
82.125 0.0 0.0 0.0 0.0 0.0 0.0 
82.375 0.0 0.0 0.0 0.0 0.0 0.0 
82.625 0.0 0.0 0.0 0.0 0.0 0.0 
82.875 0.0 0.0 0.0 0.0 0.0 0.0 
83.125 0.0 0.0 0.0 0.0 0.0 0.0 
83.375 0.0 0.0 0.0 0.0 0.0 0.0 
83.625 0.0 0.0 0.0 0.0 0.0 0.0 
83.875 0.0 0.0 0.0 0.0 0.0 0.0 
84.125 0.0 0.0 0.0 0.0 0.0 0.0 
84.375 0.0 0.0 0.0 0.0 0.0 0.0 
84.625 0.0 0.0 0.0 0.0 0.0 0.0 
84.875 0.0 0.0 0.0 0.0 0.0 0.0 
85.125 0.0 0.0 0.0 0.0 0.0 0.0 
85.375 0.0 0.0 0.0 0.0 0.0 0.0 
85.625 0.0 0.0 0.0 0.0 0.0 0.0 
85.875 0.0 0.0 0.0 0.0 0.0 0.0 
86.125 0.0 0.0 0.0 0.0 0.0 0.0 
86.375 0.0 0.0 0.0 0.0 0.0 0.0 
86.625 0.0 0.0 0.0 0.0 0.0 0.0 
86.875 0.0 0.0 0.0 0.0 0.0 0.0 
87.125 0.0 0.0 0.0 0.0 0.0 0.0 
87.375 0.0 0.0 0.0 0.0 0.0 0.0 
87.625 0.0 0.0 0.0 0.0 0.0 0.0 
87.875 0.0 0.0 0.0 0.0 0.0 0.0 
88.125 0.0 0.0 0.0 0.0 0.0 0.0 
88.375 0.0 0.0 0.0 0.0 0.0 0.0 
88.625 0.0 0.0 0.0 0.0 0.0 0.0 
88.875 0.0 0.0 0.0 0.0 0.0 0.0 
89.125 0.0 0.0 0.0 0.0 0.0 0.0 
89.375 0.0 0.0 0.0 0.0 0.0 0.0 
89.625 0.0 0.0 0.0 0.0 0.0 0.0 
89.875 0.0 0.0 0.0 0.0 0.0 0.0 
90.125 0.0 0.0 0.0 0.0 0.0 0.0 
90.375 0.0 0.0 0.0 0.0 0.0 0.0 
90.625 0.0 0.0 0.0 0.0 0.0 0.0 
90.875 0.0 0.0 0.0 0.0 0.0 0.0 
91.125 0.0 0.0 0.0 0.0 0.0 0.0 
91.375 0.0 0.0 0.0 0.0 0.0 0.0 
91.625 0.0 0.0 0.0 0.0 0.0 0.0 
91.875 0.0 0.0 0.0 0.0 0.0 0.0 
92.125 0.0 0.0 0.0 0.0 0.0 0.0 
92.375 0.0 0.0 0.0 0.0 0.0 0.0 
92.625 0.0 0.0 0.0 0.0 0.0 0.0 
92.875 0.0 0.0 0.0 0.0 0.0 0.0 
93.125 0.0 0.0 0.0 0.0 0.0 0.0 
93.375 0.0 0.0 0.0 0.0 0.0 0.0 
93.625 0.0 0.0 0.0 0.0 0.0 0.0 
93.875 0.0 0.0 0.0 0.0 0.0 0.0 
94.125 0.0 0.0 0.0 0.0 0.0 0.0 
94.375 0.0 0.0 0.0 0.0 0.0 0.0 
94.625 0.0 0.0 0.0 0.0 0.0 0.0 
94.875 0.0 0.0 0.0 0.0 0.0 0.0 
95.125 0.0 0.0 0.0 0.0 0.0 0.0 
95.375 0.0 0.0 0.0 0.0 0.0 0.0 
95.625 0.0 0.0 0.0 0.0 0.0 0.0 
95.875 0.0 0.0 0.0 0.0 0.0 0.0 
96.125 0.0 0.0 0.0 0.0 0.0 0.0 
96.375 0.0 0.0 0.0 0.0 0.0 0.0 
96.625 0.0 0.0 0.0 0.0 0.0 0.0 
96.875 0.0 0.0 0.0 0.0 0.0 0.0 
97.125 0.0 0.0 0.0 0.0 0.0 0.0 
97.375 0.0 0.0 0.0 0.0 0.0 0.0 
97.625 0.0 0.0 0.0 0.0 0.0 0.0 
97.875 0.0 0.0 0.0 0.0 0.0 0.0 
98.125 0.0 0.0 0.0 0.0 0.0 0.0 
98.375 0.0 0.0 0.0 0.0 0.0 0.0 
98.625 0.0 0.0 0.0 0.0 0.0 0.0 
98.875 0.0 0.0 0.0 0.0 0.0 0.0 
99.125 0.0 0.0 0.0 0.0 0.0 0.0 
99.375 0.0 0.0 0.0 0.0 0.0 0.0 
99.625 0.0 0.0 0.0 0.0 0.0 0.0 
99.875 0.0 0.0 0.0 0.0 0.0 0.0 
100.125 0.0 0.0 0.0 0.0 0.0 0.0 
100.375 0.0 0.0 0.0 0.0 0.0 0.0 
100.625 0.0 0.0 0.0 0.0 0.0 0.0 
100.875 0.0 0.0 0.0 0.0 0.0 0.0 
101.125 0.0 0.0 0.0 0.0 0.0 0.0 
101.375 0.0 0.0 0.0 0.0 0.0 0.0 
101.625 0.0 0.0 0.0 0.0 0.0 0.0 
101.875 0.0 0.0 0.0 0.0 0.0 0.0 
102.125 0.0 0.0 0.0 0.0 0.0 0.0 
102.375 0.0 0.0 0.0 0.0 0.0 0.0 
102.625 0.0 0.0 0.0 0.0 0.0 0.0 
102.875 0.0 0.0 0.0 0.0 0.0 0.0 
103.125 0.0 0.0 0.0 0.0 0.0 0.0 
103.375 0.0 0.0 0.0 0.0 0.0 0.0 
103.625 0.0 0.0 0.0 0.0 0.0 0.0 
103.875 0.0 0.0 0.0 0.0 0.0 0.0 
104.125 0.0 0.0 0.0 0.0 0.0 0.0 
104.375 0.0 0.0 0.0 0.0 0.0 0.0 
104.625 0.0 0.0 0.0 0.0 0.0 0.0 
104.875 0.0 0.0 0.0 0.0 0.0 0.0 
105.125 0.0 0.0 0.0 0.0 0.0 0.0 
105.375 0.0 0.0 0.0 0.0 0.0 0.0 
105.625 0.0 0.0 0.0 0.0 0.0 0.0 
105.875 0.0 0.0 0.0 0.0 0.0 0.0 
106.125 0.0 0.0 0.0 0.0 0.0 0.0 
106.375 0.0 0.0 0.0 0.0 0.0 0.0 
106.625 0.0 0.0 0.0 0.0 0.0 0.0 
106.875 0.0 0.0 0.0 0.0 0.0 0.0 
107.125 0.0 0.0 0.0 0.0 0.0 0.0 
107.375 0.0 0.0 0.0 0.0 0.0 0.0 
107.625 0.0 0.0 0.0 0.0 0.0 0.0 
107.875 0.0 0.0 0.0 0.0 0.0 0.0 
108.125 0.0 0.0 0.0 0.0 0.0 0.0 
108.375 0.0 0.0 0.0 0.0 0.0 0.0 
108.625 0.0 0.0 0.0 0.0 0.0 0.0 
108.875 0.0 0.0 0.0 0.0 0.0 0.0 
109.125 0.0 0.0 0.0 0.0 0.0 0.0 
109.375 0.0 0.0 0.0 0.0 0.0 0.0 
109.625 0.0 0.0 0.0 0.0 0.0 0.0 
109.875 0.0 0.0 0.0 0.0 0.0 0.0 
110.125 0.0 0.0 0.0 0.0 0.0 0.0 
110.375 0.0 0.0 0.0 0.0 0.0 0.0 
110.625 0.0 0.0 0.0 0.0 0.0 0.0 
110.875 0.0 0.0 0.0 0.0 0.0 0.0 
111.125 0.0 0.0 0.0 0.0 0.0 0.0 
111.375 0.0 0.0 0.0 0.0 0.0 0.0 
111.625 0.0 0.0 0.0 0.0 0.0 0.0 
111.875 0.0 0.0 0.0 0.0 0.0 0.0 
112.125 0.0 0.0 0.0 0.0 0.0 0.0 
112.375 0.0 0.0 0.0 0.0 0.0 0.0 
112.625 0.0 0.0 0.0 0.0 0.0 0.0 
112.875 0.0 0.0 0.0 0.0 0.0 0.0 
113.125 0.0 0.0 0.0 0.0 0.0 0.0 
113.375 0.0 0.0 0.0 0.0 0.0 0.0 
113.625 0.0 0.0 0.0 0.0 0.0 0.0 
113.875 0.0 0.0 0.0 0.0 0.0 0.0 
114.125 0.0 0.0 0.0 0.0 0.0 0.0 
114.375 0.0 0.0 0.0 0.0 0.0 0.0 
114.625 0.0 0.0 0.0 0.0 0.0 0.0 
114.875 0.0 0.0 0.0 0.0 0.0 0.0 
115.125 0.0 0.0 0.0 0.0 0.0 0.0 
115.375 0.0 0.0 0.0 0.0 0.0 0.0 
115.625 0.0 0.0 0.0 0.0 0.0 0.0 
115.875 0.0 0.0 0.0 0.0 0.0 0.0 
116.125 0.0 0.0 0.0 0.0 0.0 0.0 
116.375 0.0 0.0 0.0 0.0 0.0 0.0 
116.625 0.0 0.0 0.0 0.0 0.0 0.0 
116.875 0.0 0.0 0.0 0.0 0.0 0.0 
117.125 0.0 0.0 0.0 0.0 0.0 0.0 
117.375 0.0 0.0 0.0 0.0 0.0 0.0 
117.625 0.0 0.0 0.0 0.0 0.0 0.0 
117.875 0.0 0.0 0.0 0.0 0.0 0.0 
118.125 0.0 0.0 0.0 0.0 0.0 0.0 
118.375 0.0 0.0 0.0 0.0 0.0 0.0 
118.625 0.0 0.0 0.0 0.0 0.0 0.0 
118.875 0.0 0.0 0.0 0.0 0.0 0.0 
119.125 0.0 0.0 0.0 0.0 0.0 0.0 
119.375 0.0 0.0 0.0 0.0 0.0 0.0 
119.625 0.0 0.0 0.0 0.0 0.0 0.0 
119.875 0.0 0.0 0.0 0.0 0.0 0.0 
120.125 0.0 0.0 0.0 0.0 0.0 0.0 
120.375 0.0 0.0 0.0 0.0 0.0 0.0 
120.625 0.0 0.0 0.0 0.0 0.0 0.0 
120.875 0.0 0.0 0.0 0.0 0.0 0.0 
121.125 0.0 0.0 0.0 0.0 0.0 0.0 
121.375 0.0 0.0 0.0 0.0 0.0 0.0 
121.625 0.0 0.0 0.0 0.0 0.0 0.0 
121.875 0.0 0.0 0.0 0.0 0.0 0.0 
122.125 0.0 0.0 0.0 0.0 0.0 0.0 
122.375 0.0 0.0 0.0 0.0 0.0 0.0 
122.625 0.0 0.0 0.0 0.0 0.0 0.0 
122.875 0.0 0.0 0.0 0.0 0.0 0.0 
123.125 0.0 0.0 0.0 0.0 0.0 0.0 
123.375 0.0 0.0 0.0 0.0 0.0 0.0 
123.625 0.0 0.0 0.0 0.0 0.0 0.0 
123.875 0.0 0.0 0.0 0.0 0.0 0.0 
124.125 0.0 0.0 0.0 0.0 0.0 0.0 
124.375 0.0 0.0 0.0 0.0 0.0 0.0 
124.625 0.0 0.0 0.0 0.0 0.0 0.0 
124.875 0.0 0.0 0.0 0.0 0.0 0.0 
125.125 0.0 0.0 0.0 0.0 0.0 0.0 


==> anc/anc_files/DUNE_Flux/Reference/g4lbne_FHC_ND_globes.txt <==
0.125 5.99006455645e-07 3.13196310484e-05 0.0 2.18617588306e-07 2.37458064516e-05 0.0 
0.375 1.22072357661e-06 4.29923044355e-05 0.0 2.14801320565e-07 1.39892471774e-05 0.0 
0.625 1.61433740323e-06 7.6750896371e-05 0.0 1.75867927823e-07 1.29188639919e-05 0.0 
0.875 1.93368185645e-06 0.000145891383065 0.0 1.87687920161e-07 1.37791696774e-05 0.0 
1.125 1.91338200806e-06 0.000220880729839 0.0 1.65709426492e-07 1.47868968145e-05 0.0 
1.375 1.89018143266e-06 0.000280061217742 0.0 1.67587324113e-07 1.60896645161e-05 0.0 
1.625 1.70211937097e-06 0.000320721979839 0.0 1.43820431452e-07 1.68703440726e-05 0.0 
1.875 1.77626313952e-06 0.000325018407258 0.0 1.5625546879e-07 1.60597368952e-05 0.0 
2.125 1.71000457984e-06 0.000323411987903 0.0 1.42085827621e-07 1.46030339516e-05 0.0 
2.375 1.58503925685e-06 0.00031333566129 0.0 1.32140657137e-07 1.34505602419e-05 0.0 
2.625 1.47580677097e-06 0.000299777221774 0.0 1.51160770444e-07 1.20755315726e-05 0.0 
2.875 1.35787340206e-06 0.00029123178629 0.0 1.48399583548e-07 1.06250904839e-05 0.0 
3.125 1.19238639476e-06 0.00027878433871 0.0 1.66744503992e-07 1.00236622581e-05 0.0 
3.375 1.01083262218e-06 0.000260750096774 0.0 1.48110171048e-07 9.98482282258e-06 0.0 
3.625 9.68748509677e-07 0.00023654525 0.0 1.40793793226e-07 9.31955362903e-06 0.0 
3.875 9.66083255645e-07 0.000209586298387 0.0 1.43992793387e-07 8.92771019355e-06 0.0 
4.125 7.69551654839e-07 0.000177441209677 0.0 1.76768318548e-07 8.40690766129e-06 0.0 
4.375 7.3492410121e-07 0.000145458633065 0.0 1.53865568952e-07 8.33154706855e-06 0.0 
4.625 6.95136500806e-07 0.000112591152419 0.0 1.45561088306e-07 7.93069846774e-06 0.0 
4.875 5.70334124597e-07 8.38750060484e-05 0.0 1.40240864113e-07 7.35337941935e-06 0.0 
5.125 5.87860314919e-07 5.92353733871e-05 0.0 1.44748645565e-07 7.39965474597e-06 0.0 
5.375 5.70626140726e-07 4.31056092742e-05 0.0 1.46804141129e-07 6.94783858226e-06 0.0 
5.625 4.2869730121e-07 3.07824887097e-05 0.0 1.5639261129e-07 6.47316971774e-06 0.0 
5.875 5.65452945565e-07 2.1493365121e-05 0.0 1.55441231855e-07 5.69228020202e-06 0.0 
6.125 4.32788685081e-07 1.6603843871e-05 0.0 1.18650330645e-07 5.30926649839e-06 0.0 
6.375 4.09892984274e-07 1.27669815726e-05 0.0 1.55362787097e-07 5.07905715726e-06 0.0 
6.625 4.16478483468e-07 1.00576766935e-05 0.0 1.46903182258e-07 4.71903961653e-06 0.0 
6.875 3.75985149194e-07 8.81772181452e-06 0.0 1.42725633065e-07 4.07297691734e-06 0.0 
7.125 4.06755417339e-07 7.83185794355e-06 0.0 1.40446841129e-07 4.01468242379e-06 0.0 
7.375 3.57901027823e-07 6.87883429839e-06 0.0 1.28500877016e-07 3.94246859798e-06 0.0 
7.625 3.23375977016e-07 6.21552149597e-06 0.0 1.23337458065e-07 3.74422890685e-06 0.0 
7.875 3.12799304839e-07 5.76165730645e-06 0.0 1.09840595565e-07 3.47419282298e-06 0.0 
8.125 2.81533889113e-07 5.62546796774e-06 0.0 1.28489014516e-07 3.14364186694e-06 0.0 
8.375 2.67608618548e-07 5.31673322581e-06 0.0 1.14732009677e-07 3.03760992782e-06 0.0 
8.625 3.2793075121e-07 4.810684375e-06 0.0 1.68723164516e-07 2.74865053427e-06 0.0 
8.875 2.70580565726e-07 4.70403983871e-06 0.0 1.06458622984e-07 2.49301083669e-06 0.0 
9.125 2.8330606129e-07 4.65482834677e-06 0.0 1.13823280645e-07 2.2296764e-06 0.0 
9.375 2.30763617742e-07 4.58615251613e-06 0.0 1.10517648387e-07 2.10531927782e-06 0.0 
9.625 2.49583435484e-07 4.05876986694e-06 0.0 1.18676418548e-07 1.96082669637e-06 0.0 
9.875 2.03538827016e-07 4.22838526613e-06 0.0 1.05573733871e-07 1.78754450242e-06 0.0 
10.125 2.24871852016e-07 3.98442828226e-06 0.0 1.00898127016e-07 2.00561184435e-06 0.0 
10.375 2.03551402419e-07 3.64712370968e-06 0.0 8.32187915323e-08 1.92987324194e-06 0.0 
10.625 1.76860892742e-07 3.57818393145e-06 0.0 8.79820221774e-08 1.78573961935e-06 0.0 
10.875 1.59890860081e-07 3.63283100806e-06 0.0 7.13531024194e-08 1.71293568226e-06 0.0 
11.125 1.85199781048e-07 3.54259576613e-06 0.0 7.33895197581e-08 1.31881908266e-06 0.0 
11.375 1.58222892339e-07 3.47285434274e-06 0.0 6.48646673387e-08 1.48019888266e-06 0.0 
11.625 1.44242186694e-07 3.3797405e-06 0.0 6.08375725806e-08 1.16301031976e-06 0.0 
11.875 1.40568919355e-07 3.36545056048e-06 0.0 6.68588830645e-08 1.38087105927e-06 0.0 
12.125 1.51931033871e-07 3.06090212097e-06 0.0 6.81054580645e-08 1.11257434718e-06 0.0 
12.375 1.35421875806e-07 3.13620676613e-06 0.0 6.35471697581e-08 1.30237099597e-06 0.0 
12.625 1.2002013629e-07 3.15683400403e-06 0.0 5.74588125e-08 7.92279956048e-07 0.0 
12.875 1.08550421371e-07 3.05242772581e-06 0.0 5.13537415323e-08 9.25103824194e-07 0.0 
13.125 9.31942544355e-08 2.88690334274e-06 0.0 5.75713709677e-08 1.0726523504e-06 0.0 
13.375 9.5849541129e-08 2.93854051613e-06 0.0 4.12405620968e-08 9.05504931855e-07 0.0 
13.625 8.93985927419e-08 2.98015053629e-06 0.0 4.89610467742e-08 8.57731656048e-07 0.0 
13.875 1.02854225806e-07 2.64825782258e-06 0.0 4.06448608871e-08 6.85563689919e-07 0.0 
14.125 9.57386266129e-08 2.39641907661e-06 0.0 5.2987483871e-08 8.93841935887e-07 0.0 
14.375 9.05424891129e-08 2.28387914919e-06 0.0 4.3000258871e-08 6.46613887097e-07 0.0 
14.625 7.68447701613e-08 2.56018412903e-06 0.0 4.79477806452e-08 6.18558809274e-07 0.0 
14.875 8.84244596774e-08 2.19069956855e-06 0.0 3.66280951613e-08 9.43148358871e-07 0.0 
15.125 6.11352741935e-08 1.91408141935e-06 0.0 4.12417217742e-08 5.71118359677e-07 0.0 
15.375 7.56703423387e-08 1.97288641935e-06 0.0 2.85599314516e-08 5.14894544758e-07 0.0 
15.625 6.1290733871e-08 1.94928991935e-06 0.0 4.25494584677e-08 5.44542062903e-07 0.0 
15.875 7.76967379032e-08 1.76255365726e-06 0.0 3.71880241935e-08 5.82772535081e-07 0.0 
16.125 6.52620197581e-08 1.83841953226e-06 0.0 2.93902943548e-08 5.98456672177e-07 0.0 
16.375 7.0366266129e-08 1.62822902823e-06 0.0 2.45335604839e-08 4.91418318952e-07 0.0 
16.625 8.57653548387e-08 1.5193117379e-06 0.0 2.93134818548e-08 6.01952077016e-07 0.0 
16.875 5.55709274194e-08 1.43460656452e-06 0.0 3.28794677419e-08 5.47490480242e-07 0.0 
17.125 8.94071330645e-08 1.60775944355e-06 0.0 1.35920846774e-08 3.24186485887e-07 0.0 
17.375 4.80220802419e-08 1.32727374194e-06 0.0 2.80401612903e-08 3.18791155645e-07 0.0 
17.625 3.86594677419e-08 1.3525192371e-06 0.0 2.07563629032e-08 3.00725893952e-07 0.0 
17.875 3.29353225806e-08 1.44845536895e-06 0.0 1.59173387097e-08 4.25049643548e-07 0.0 
18.125 4.18949798387e-08 1.1391318871e-06 0.0 2.43121814516e-08 2.34733362903e-07 0.0 
18.375 3.12584798387e-08 1.18415089113e-06 0.0 2.82720483871e-08 3.97444892742e-07 0.0 
18.625 3.80402217742e-08 1.07954357258e-06 0.0 1.70227177419e-08 4.51575090323e-07 0.0 
18.875 3.02177580645e-08 1.03609525806e-06 0.0 1.65374475806e-08 2.34313584677e-07 0.0 
19.125 2.14174879032e-08 9.7128871371e-07 0.0 8.01302419355e-09 3.21336028226e-07 0.0 
19.375 1.73587540323e-08 9.73579229839e-07 0.0 1.25383346774e-08 2.34133258065e-07 0.0 
19.625 2.78205524194e-08 9.29956455645e-07 0.0 2.40629637097e-08 1.5486153629e-07 0.0 
19.875 1.5606141129e-08 8.37880040323e-07 0.0 1.34820403226e-08 3.50938487903e-07 0.0 
20.125 3.7240108871e-08 7.57380758065e-07 0.0 6.7900766129e-09 2.27686153226e-07 0.0 
20.375 2.47593830645e-08 8.8795996371e-07 0.0 1.65993225806e-08 2.51831854839e-07 0.0 
20.625 2.63371370968e-08 6.92592858871e-07 0.0 1.16147137097e-08 3.21674552419e-07 0.0 
20.875 1.55550241935e-08 6.41158475806e-07 0.0 8.78957258065e-09 1.62525475806e-07 0.0 
21.125 1.52286129032e-08 7.23868717742e-07 0.0 2.25195241935e-08 3.51503741935e-07 0.0 
21.375 1.37752701613e-08 7.34672282258e-07 0.0 8.63998387097e-09 1.99212512097e-07 0.0 
21.625 4.02494919355e-08 6.52265149194e-07 0.0 1.98352016129e-08 1.32749830645e-07 0.0 
21.875 1.46255766129e-08 6.27999673387e-07 0.0 1.35722096774e-08 1.53234693548e-07 0.0 
22.125 1.58659233871e-08 6.10203697581e-07 0.0 7.85829032258e-09 1.36921375e-07 0.0 
22.375 9.60008064516e-09 5.3283771371e-07 0.0 6.05511290323e-09 1.30677052419e-07 0.0 
22.625 1.1238625e-08 4.84696677419e-07 0.0 1.48733830645e-08 1.15188592742e-07 0.0 
22.875 1.84250120968e-08 4.70210891129e-07 0.0 1.06728387097e-08 1.88490302419e-07 0.0 
23.125 8.64174596774e-09 4.59127008065e-07 0.0 1.51536935484e-08 1.18513427419e-07 0.0 
23.375 9.26118548387e-09 5.31212169355e-07 0.0 8.50122983871e-09 1.99529245968e-07 0.0 
23.625 1.3403391129e-08 4.06921629032e-07 0.0 9.15894354839e-09 1.05907451613e-07 0.0 
23.875 1.16658508065e-08 4.1464466129e-07 0.0 1.67505403226e-08 1.15225225806e-07 0.0 
24.125 2.78786895161e-08 3.7339916129e-07 0.0 2.33473387097e-09 1.27683016129e-07 0.0 
24.375 6.53451612903e-09 3.33192495968e-07 0.0 5.50020967742e-09 1.77154346774e-07 0.0 
24.625 7.46697580645e-09 3.87995802419e-07 0.0 8.82587903226e-09 1.34387346774e-07 0.0 
24.875 9.16679032258e-09 3.30730528226e-07 0.0 5.75922177419e-09 1.24148165323e-07 0.0 
25.125 1.25397983871e-08 3.08818504032e-07 0.0 5.67213709677e-09 1.18073048387e-07 0.0 
25.375 9.96849193548e-09 3.25319008065e-07 0.0 8.91430241935e-09 9.78067459677e-08 0.0 
25.625 1.72276451613e-08 2.80121266129e-07 0.0 9.5460483871e-09 1.49925854839e-07 0.0 
25.875 2.76689919355e-09 2.79045229839e-07 0.0 2.66348790323e-09 9.65021895161e-08 0.0 
26.125 2.671125e-09 2.88282165323e-07 0.0 3.97491129032e-09 1.32720112903e-07 0.0 
26.375 5.08564112903e-09 2.87549879032e-07 0.0 2.69507258065e-09 1.29117939516e-07 0.0 
26.625 2.89404435484e-09 3.82635282258e-07 0.0 4.59679435484e-09 1.02804887097e-07 0.0 
26.875 2.9874516129e-09 2.35182737903e-07 0.0 7.56716129032e-09 1.17568346774e-07 0.0 
27.125 9.01088709677e-09 2.30204241935e-07 0.0 1.30989516129e-09 9.6579625e-08 0.0 
27.375 0.0 2.39756407258e-07 0.0 4.59181048387e-09 1.02248633065e-07 0.0 
27.625 5.72065725806e-09 1.95105600806e-07 0.0 7.13981854839e-09 9.06557701613e-08 0.0 
27.875 2.72656048387e-09 2.28235685484e-07 0.0 0.0 7.27370887097e-08 0.0 
28.125 8.79505241935e-09 2.12702177419e-07 0.0 5.40088709677e-09 8.80427580645e-08 0.0 
28.375 3.44696774194e-09 2.22868794355e-07 0.0 4.84254032258e-09 6.99069758065e-08 0.0 
28.625 0.0 2.16395766129e-07 0.0 0.0 9.30180483871e-08 0.0 
28.875 0.0 1.93197854839e-07 0.0 4.11201612903e-09 7.32873830645e-08 0.0 
29.125 7.89527016129e-09 1.91589483871e-07 0.0 4.34971774194e-09 8.1919266129e-08 0.0 
29.375 5.73396774194e-09 2.10251298387e-07 0.0 0.0 7.57791451613e-08 0.0 
29.625 3.969625e-09 1.83324991935e-07 0.0 0.0 6.00495403226e-08 0.0 
29.875 2.15412096774e-09 1.63179677419e-07 0.0 0.0 6.37075362903e-08 0.0 
30.125 8.28940725806e-09 1.7795908871e-07 0.0 4.07627822581e-09 7.74868104839e-08 0.0 
30.375 4.17669354839e-09 1.53185379032e-07 0.0 0.0 5.38581612903e-08 0.0 
30.625 4.9010483871e-09 1.40720415323e-07 0.0 5.81233870968e-09 7.27620322581e-08 0.0 
30.875 4.36298387097e-09 1.45115584677e-07 0.0 0.0 6.05710362903e-08 0.0 
31.125 0.0 1.38451705645e-07 0.0 2.28556451613e-09 6.65642419355e-08 0.0 
31.375 6.21822983871e-09 1.13637479839e-07 0.0 6.43107258065e-09 6.64206008065e-08 0.0 
31.625 0.0 1.36749532258e-07 0.0 0.0 7.13972137097e-08 0.0 
31.875 2.44950403226e-09 1.15509362903e-07 0.0 0.0 4.82911048387e-08 0.0 
32.125 3.24943145161e-09 1.29016334677e-07 0.0 0.0 4.29734919355e-08 0.0 
32.375 1.78889112903e-09 1.26415532258e-07 0.0 6.83387096774e-09 6.18344314516e-08 0.0 
32.625 6.59325806452e-09 1.05446028226e-07 0.0 1.41400806452e-09 4.66529233871e-08 0.0 
32.875 0.0 1.13472903226e-07 0.0 1.80468951613e-09 5.32621451613e-08 0.0 
33.125 0.0 9.99975846774e-08 0.0 0.0 6.76753629032e-08 0.0 
33.375 2.75600403226e-09 9.69898951613e-08 0.0 2.09483064516e-09 5.24930564516e-08 0.0 
33.625 0.0 8.90869879032e-08 0.0 0.0 4.70304274194e-08 0.0 
33.875 1.82916935484e-09 8.50330887097e-08 0.0 0.0 3.67238467742e-08 0.0 
34.125 0.0 1.09987754032e-07 0.0 6.14830645161e-09 4.30944193548e-08 0.0 
34.375 0.0 7.27229153226e-08 0.0 0.0 3.10301330645e-08 0.0 
34.625 0.0 8.7097016129e-08 0.0 0.0 5.33972096774e-08 0.0 
34.875 0.0 7.84518709677e-08 0.0 0.0 4.00125846774e-08 0.0 
35.125 0.0 7.87787217742e-08 0.0 0.0 4.3074125e-08 0.0 
35.375 0.0 8.63442419355e-08 0.0 0.0 3.70807741935e-08 0.0 
35.625 7.68068548387e-09 7.31873145161e-08 0.0 8.66387096774e-09 4.0071483871e-08 0.0 
35.875 3.05743145161e-09 5.30239596774e-08 0.0 0.0 2.69667943548e-08 0.0 
36.125 0.0 6.18400040323e-08 0.0 0.0 4.44699717742e-08 0.0 
36.375 0.0 8.33583064516e-08 0.0 0.0 3.80975524194e-08 0.0 
36.625 0.0 4.69375282258e-08 0.0 6.66504032258e-09 3.53110241935e-08 0.0 
36.875 0.0 6.69086048387e-08 0.0 0.0 3.51527903226e-08 0.0 
37.125 0.0 4.9879125e-08 0.0 0.0 2.38451290323e-08 0.0 
37.375 0.0 8.87886814516e-08 0.0 0.0 2.39149879032e-08 0.0 
37.625 0.0 3.98283145161e-08 0.0 0.0 3.81119798387e-08 0.0 
37.875 0.0 4.78608991935e-08 0.0 0.0 2.91741209677e-08 0.0 
38.125 0.0 4.63596491935e-08 0.0 0.0 1.35862983871e-08 0.0 
38.375 0.0 4.03840443548e-08 0.0 0.0 2.23907459677e-08 0.0 
38.625 0.0 3.6283391129e-08 0.0 0.0 1.53370322581e-08 0.0 
38.875 0.0 8.02067258065e-08 0.0 2.76498790323e-09 1.65916612903e-08 0.0 
39.125 0.0 4.85859798387e-08 0.0 0.0 3.49920322581e-08 0.0 
39.375 0.0 4.42304193548e-08 0.0 0.0 2.71799395161e-08 0.0 
39.625 0.0 2.71844354839e-08 0.0 0.0 3.82898870968e-08 0.0 
39.875 3.88278225806e-09 3.20265806452e-08 0.0 0.0 2.59583669355e-08 0.0 
40.125 0.0 3.77368991935e-08 0.0 0.0 2.50772016129e-08 0.0 
40.375 0.0 3.34691733871e-08 0.0 0.0 1.18240645161e-08 0.0 
40.625 0.0 4.38990080645e-08 0.0 0.0 1.99310282258e-08 0.0 
40.875 0.0 3.3271016129e-08 0.0 3.20750806452e-09 1.30847782258e-08 0.0 
41.125 0.0 5.58101048387e-08 0.0 0.0 1.72156330645e-08 0.0 
41.375 0.0 2.18272701613e-08 0.0 0.0 2.49439959677e-08 0.0 
41.625 0.0 2.2815125e-08 0.0 0.0 1.02169556452e-08 0.0 
41.875 0.0 2.41923266129e-08 0.0 0.0 1.86790362903e-08 0.0 
42.125 0.0 3.76828145161e-08 0.0 0.0 6.79776209677e-09 0.0 
42.375 0.0 1.13163669355e-08 0.0 0.0 2.447625e-09 0.0 
42.625 0.0 1.94412943548e-08 0.0 0.0 1.52909314516e-08 0.0 
42.875 0.0 2.68623185484e-08 0.0 0.0 1.73343346774e-08 0.0 
43.125 0.0 7.13813709677e-09 0.0 0.0 4.28421774194e-09 0.0 
43.375 0.0 2.13186330645e-08 0.0 0.0 9.34391129032e-09 0.0 
43.625 0.0 1.85743870968e-08 0.0 0.0 2.2904516129e-09 0.0 
43.875 0.0 3.64817701613e-08 0.0 0.0 9.12827419355e-09 0.0 
44.125 0.0 1.59033790323e-08 0.0 0.0 1.09499516129e-08 0.0 
44.375 0.0 2.81667217742e-08 0.0 0.0 1.02808669355e-08 0.0 
44.625 0.0 1.48350604839e-08 0.0 0.0 2.4222125e-08 0.0 
44.875 0.0 9.83553629032e-09 0.0 0.0 1.72865524194e-08 0.0 
45.125 0.0 2.90103306452e-08 0.0 0.0 1.68265685484e-08 0.0 
45.375 0.0 2.47616612903e-08 0.0 0.0 7.83676209677e-09 0.0 
45.625 0.0 2.87800322581e-08 0.0 0.0 4.58870967742e-09 0.0 
45.875 0.0 1.99580322581e-08 0.0 0.0 0.0 0.0 
46.125 0.0 2.83377217742e-08 0.0 0.0 1.57628629032e-08 0.0 
46.375 0.0 2.26835322581e-08 0.0 0.0 1.19547943548e-08 0.0 
46.625 0.0 7.46341935484e-09 0.0 0.0 9.54598790323e-09 0.0 
46.875 0.0 1.53904475806e-08 0.0 0.0 0.0 0.0 
47.125 0.0 8.60445564516e-09 0.0 0.0 6.32479032258e-09 0.0 
47.375 0.0 5.59927016129e-09 0.0 0.0 4.16254032258e-09 0.0 
47.625 0.0 9.7768266129e-09 0.0 0.0 1.02222620968e-08 0.0 
47.875 0.0 1.80874879032e-08 0.0 0.0 2.7653266129e-09 0.0 
48.125 0.0 1.02792943548e-08 0.0 0.0 0.0 0.0 
48.375 0.0 1.31830725806e-08 0.0 0.0 0.0 0.0 
48.625 0.0 8.96244758065e-09 0.0 0.0 0.0 0.0 
48.875 0.0 3.07999193548e-09 0.0 0.0 8.40133064516e-09 0.0 
49.125 0.0 5.62692741935e-09 0.0 0.0 0.0 0.0 
49.375 4.69528225806e-09 7.95662096774e-09 0.0 0.0 9.32141129032e-09 0.0 
49.625 0.0 6.01165322581e-09 0.0 0.0 2.73789919355e-09 0.0 
49.875 0.0 5.1460483871e-09 0.0 0.0 0.0 0.0 
50.125 0.0 4.6364516129e-09 0.0 0.0 5.21745967742e-09 0.0 
50.375 0.0 8.53853225806e-09 0.0 0.0 0.0 0.0 
50.625 0.0 1.25680806452e-08 0.0 0.0 0.0 0.0 
50.875 0.0 7.42994354839e-09 0.0 0.0 0.0 0.0 
51.125 0.0 1.0839233871e-08 0.0 0.0 0.0 0.0 
51.375 0.0 0.0 0.0 0.0 3.75487903226e-09 0.0 
51.625 0.0 2.19358064516e-08 0.0 0.0 0.0 0.0 
51.875 0.0 1.41868145161e-08 0.0 0.0 0.0 0.0 
52.125 0.0 5.45915322581e-09 0.0 0.0 0.0 0.0 
52.375 0.0 3.6685e-09 0.0 0.0 0.0 0.0 
52.625 0.0 8.46576612903e-09 0.0 0.0 0.0 0.0 
52.875 0.0 3.22802822581e-09 0.0 0.0 7.93762096774e-09 0.0 
53.125 0.0 3.11811693548e-09 0.0 0.0 5.10677419355e-09 0.0 
53.375 0.0 0.0 0.0 0.0 0.0 0.0 
53.625 0.0 0.0 0.0 0.0 0.0 0.0 
53.875 0.0 4.43637096774e-09 0.0 0.0 6.96649193548e-09 0.0 
54.125 0.0 4.91971774194e-09 0.0 0.0 0.0 0.0 
54.375 0.0 0.0 0.0 0.0 1.21405887097e-08 0.0 
54.625 0.0 0.0 0.0 0.0 0.0 0.0 
54.875 0.0 6.82536290323e-09 0.0 0.0 4.83907258065e-09 0.0 
55.125 0.0 3.54230241935e-09 0.0 0.0 0.0 0.0 
55.375 0.0 0.0 0.0 0.0 3.90745564516e-09 0.0 
55.625 0.0 6.68842741935e-09 0.0 0.0 0.0 0.0 
55.875 0.0 0.0 0.0 0.0 0.0 0.0 
56.125 0.0 0.0 0.0 0.0 0.0 0.0 
56.375 0.0 0.0 0.0 0.0 2.02961693548e-08 0.0 
56.625 0.0 5.48161290323e-09 0.0 0.0 0.0 0.0 
56.875 0.0 1.27883467742e-08 0.0 0.0 0.0 0.0 
57.125 0.0 0.0 0.0 0.0 0.0 0.0 
57.375 0.0 0.0 0.0 0.0 0.0 0.0 
57.625 0.0 0.0 0.0 0.0 0.0 0.0 
57.875 0.0 0.0 0.0 0.0 0.0 0.0 
58.125 0.0 0.0 0.0 0.0 0.0 0.0 
58.375 0.0 0.0 0.0 0.0 0.0 0.0 
58.625 0.0 0.0 0.0 0.0 0.0 0.0 
58.875 0.0 0.0 0.0 0.0 0.0 0.0 
59.125 0.0 0.0 0.0 0.0 0.0 0.0 
59.375 0.0 0.0 0.0 0.0 0.0 0.0 
59.625 0.0 0.0 0.0 0.0 0.0 0.0 
59.875 0.0 8.03810483871e-09 0.0 0.0 0.0 0.0 
60.125 0.0 0.0 0.0 0.0 0.0 0.0 
60.375 0.0 0.0 0.0 0.0 0.0 0.0 
60.625 0.0 0.0 0.0 0.0 0.0 0.0 
60.875 0.0 0.0 0.0 0.0 0.0 0.0 
61.125 0.0 0.0 0.0 0.0 6.15528225806e-09 0.0 
61.375 0.0 0.0 0.0 0.0 0.0 0.0 
61.625 0.0 0.0 0.0 0.0 0.0 0.0 
61.875 0.0 0.0 0.0 0.0 0.0 0.0 
62.125 0.0 0.0 0.0 0.0 4.45298387097e-09 0.0 
62.375 0.0 0.0 0.0 0.0 0.0 0.0 
62.625 0.0 0.0 0.0 0.0 0.0 0.0 
62.875 0.0 0.0 0.0 0.0 0.0 0.0 
63.125 0.0 0.0 0.0 0.0 0.0 0.0 
63.375 0.0 0.0 0.0 0.0 0.0 0.0 
63.625 0.0 0.0 0.0 0.0 0.0 0.0 
63.875 0.0 0.0 0.0 0.0 0.0 0.0 
64.125 0.0 0.0 0.0 0.0 0.0 0.0 
64.375 0.0 0.0 0.0 0.0 0.0 0.0 
64.625 0.0 0.0 0.0 0.0 0.0 0.0 
64.875 0.0 0.0 0.0 0.0 0.0 0.0 
65.125 0.0 0.0 0.0 0.0 0.0 0.0 
65.375 0.0 0.0 0.0 0.0 0.0 0.0 
65.625 0.0 0.0 0.0 0.0 0.0 0.0 
65.875 0.0 0.0 0.0 0.0 0.0 0.0 
66.125 0.0 0.0 0.0 0.0 0.0 0.0 
66.375 0.0 0.0 0.0 0.0 0.0 0.0 
66.625 0.0 0.0 0.0 0.0 0.0 0.0 
66.875 0.0 0.0 0.0 0.0 0.0 0.0 
67.125 0.0 0.0 0.0 0.0 0.0 0.0 
67.375 0.0 0.0 0.0 0.0 0.0 0.0 
67.625 0.0 7.62608870968e-09 0.0 0.0 0.0 0.0 
67.875 0.0 0.0 0.0 0.0 0.0 0.0 
68.125 0.0 0.0 0.0 0.0 0.0 0.0 
68.375 0.0 0.0 0.0 0.0 0.0 0.0 
68.625 0.0 0.0 0.0 0.0 0.0 0.0 
68.875 0.0 0.0 0.0 0.0 0.0 0.0 
69.125 0.0 0.0 0.0 0.0 0.0 0.0 
69.375 0.0 0.0 0.0 0.0 0.0 0.0 
69.625 0.0 0.0 0.0 0.0 0.0 0.0 
69.875 0.0 0.0 0.0 0.0 0.0 0.0 
70.125 0.0 0.0 0.0 0.0 0.0 0.0 
70.375 0.0 0.0 0.0 0.0 0.0 0.0 
70.625 0.0 0.0 0.0 0.0 0.0 0.0 
70.875 0.0 0.0 0.0 0.0 0.0 0.0 
71.125 0.0 0.0 0.0 0.0 0.0 0.0 
71.375 0.0 0.0 0.0 0.0 0.0 0.0 
71.625 0.0 0.0 0.0 0.0 0.0 0.0 
71.875 0.0 0.0 0.0 0.0 0.0 0.0 
72.125 0.0 0.0 0.0 0.0 0.0 0.0 
72.375 0.0 0.0 0.0 0.0 0.0 0.0 
72.625 0.0 0.0 0.0 0.0 0.0 0.0 
72.875 0.0 0.0 0.0 0.0 0.0 0.0 
73.125 0.0 0.0 0.0 0.0 0.0 0.0 
73.375 0.0 0.0 0.0 0.0 0.0 0.0 
73.625 0.0 0.0 0.0 0.0 0.0 0.0 
73.875 0.0 0.0 0.0 0.0 0.0 0.0 
74.125 0.0 0.0 0.0 0.0 0.0 0.0 
74.375 0.0 0.0 0.0 0.0 0.0 0.0 
74.625 0.0 0.0 0.0 0.0 0.0 0.0 
74.875 0.0 0.0 0.0 0.0 0.0 0.0 
75.125 0.0 0.0 0.0 0.0 0.0 0.0 
75.375 0.0 0.0 0.0 0.0 0.0 0.0 
75.625 0.0 0.0 0.0 0.0 0.0 0.0 
75.875 0.0 0.0 0.0 0.0 0.0 0.0 
76.125 0.0 0.0 0.0 0.0 0.0 0.0 
76.375 0.0 0.0 0.0 0.0 0.0 0.0 
76.625 0.0 0.0 0.0 0.0 0.0 0.0 
76.875 0.0 0.0 0.0 0.0 0.0 0.0 
77.125 0.0 0.0 0.0 0.0 0.0 0.0 
77.375 0.0 0.0 0.0 0.0 0.0 0.0 
77.625 0.0 0.0 0.0 0.0 0.0 0.0 
77.875 0.0 0.0 0.0 0.0 0.0 0.0 
78.125 0.0 0.0 0.0 0.0 0.0 0.0 
78.375 0.0 0.0 0.0 0.0 0.0 0.0 
78.625 0.0 0.0 0.0 0.0 0.0 0.0 
78.875 0.0 0.0 0.0 0.0 0.0 0.0 
79.125 0.0 0.0 0.0 0.0 0.0 0.0 
79.375 0.0 0.0 0.0 0.0 0.0 0.0 
79.625 0.0 0.0 0.0 0.0 0.0 0.0 
79.875 0.0 0.0 0.0 0.0 0.0 0.0 
80.125 0.0 0.0 0.0 0.0 0.0 0.0 
80.375 0.0 0.0 0.0 0.0 0.0 0.0 
80.625 0.0 0.0 0.0 0.0 0.0 0.0 
80.875 0.0 0.0 0.0 0.0 0.0 0.0 
81.125 0.0 0.0 0.0 0.0 0.0 0.0 
81.375 0.0 0.0 0.0 0.0 0.0 0.0 
81.625 0.0 0.0 0.0 0.0 0.0 0.0 
81.875 0.0 0.0 0.0 0.0 0.0 0.0 
82.125 0.0 0.0 0.0 0.0 0.0 0.0 
82.375 0.0 0.0 0.0 0.0 0.0 0.0 
82.625 0.0 0.0 0.0 0.0 0.0 0.0 
82.875 0.0 0.0 0.0 0.0 0.0 0.0 
83.125 0.0 0.0 0.0 0.0 0.0 0.0 
83.375 0.0 0.0 0.0 0.0 0.0 0.0 
83.625 0.0 0.0 0.0 0.0 0.0 0.0 
83.875 0.0 0.0 0.0 0.0 0.0 0.0 
84.125 0.0 0.0 0.0 0.0 0.0 0.0 
84.375 0.0 0.0 0.0 0.0 0.0 0.0 
84.625 0.0 0.0 0.0 0.0 0.0 0.0 
84.875 0.0 0.0 0.0 0.0 0.0 0.0 
85.125 0.0 0.0 0.0 0.0 0.0 0.0 
85.375 0.0 0.0 0.0 0.0 0.0 0.0 
85.625 0.0 0.0 0.0 0.0 0.0 0.0 
85.875 0.0 0.0 0.0 0.0 0.0 0.0 
86.125 0.0 0.0 0.0 0.0 0.0 0.0 
86.375 0.0 0.0 0.0 0.0 0.0 0.0 
86.625 0.0 0.0 0.0 0.0 0.0 0.0 
86.875 0.0 0.0 0.0 0.0 0.0 0.0 
87.125 0.0 0.0 0.0 0.0 0.0 0.0 
87.375 0.0 0.0 0.0 0.0 0.0 0.0 
87.625 0.0 0.0 0.0 0.0 0.0 0.0 
87.875 0.0 0.0 0.0 0.0 0.0 0.0 
88.125 0.0 0.0 0.0 0.0 0.0 0.0 
88.375 0.0 0.0 0.0 0.0 0.0 0.0 
88.625 0.0 0.0 0.0 0.0 0.0 0.0 
88.875 0.0 0.0 0.0 0.0 0.0 0.0 
89.125 0.0 0.0 0.0 0.0 0.0 0.0 
89.375 0.0 0.0 0.0 0.0 0.0 0.0 
89.625 0.0 0.0 0.0 0.0 0.0 0.0 
89.875 0.0 0.0 0.0 0.0 0.0 0.0 
90.125 0.0 0.0 0.0 0.0 0.0 0.0 
90.375 0.0 0.0 0.0 0.0 0.0 0.0 
90.625 0.0 0.0 0.0 0.0 0.0 0.0 
90.875 0.0 0.0 0.0 0.0 0.0 0.0 
91.125 0.0 0.0 0.0 0.0 0.0 0.0 
91.375 0.0 0.0 0.0 0.0 0.0 0.0 
91.625 0.0 0.0 0.0 0.0 0.0 0.0 
91.875 0.0 0.0 0.0 0.0 0.0 0.0 
92.125 0.0 0.0 0.0 0.0 0.0 0.0 
92.375 0.0 0.0 0.0 0.0 0.0 0.0 
92.625 0.0 0.0 0.0 0.0 0.0 0.0 
92.875 0.0 0.0 0.0 0.0 0.0 0.0 
93.125 0.0 0.0 0.0 0.0 0.0 0.0 
93.375 0.0 0.0 0.0 0.0 0.0 0.0 
93.625 0.0 0.0 0.0 0.0 0.0 0.0 
93.875 0.0 0.0 0.0 0.0 0.0 0.0 
94.125 0.0 0.0 0.0 0.0 0.0 0.0 
94.375 0.0 0.0 0.0 0.0 0.0 0.0 
94.625 0.0 0.0 0.0 0.0 0.0 0.0 
94.875 0.0 0.0 0.0 0.0 0.0 0.0 
95.125 0.0 0.0 0.0 0.0 0.0 0.0 
95.375 0.0 0.0 0.0 0.0 0.0 0.0 
95.625 0.0 0.0 0.0 0.0 0.0 0.0 
95.875 0.0 0.0 0.0 0.0 0.0 0.0 
96.125 0.0 0.0 0.0 0.0 0.0 0.0 
96.375 0.0 0.0 0.0 0.0 0.0 0.0 
96.625 0.0 0.0 0.0 0.0 0.0 0.0 
96.875 0.0 0.0 0.0 0.0 0.0 0.0 
97.125 0.0 0.0 0.0 0.0 0.0 0.0 
97.375 0.0 0.0 0.0 0.0 0.0 0.0 
97.625 0.0 0.0 0.0 0.0 0.0 0.0 
97.875 0.0 0.0 0.0 0.0 0.0 0.0 
98.125 0.0 0.0 0.0 0.0 0.0 0.0 
98.375 0.0 0.0 0.0 0.0 0.0 0.0 
98.625 0.0 0.0 0.0 0.0 0.0 0.0 
98.875 0.0 0.0 0.0 0.0 0.0 0.0 
99.125 0.0 0.0 0.0 0.0 0.0 0.0 
99.375 0.0 0.0 0.0 0.0 0.0 0.0 
99.625 0.0 0.0 0.0 0.0 0.0 0.0 
99.875 0.0 0.0 0.0 0.0 0.0 0.0 
100.125 0.0 0.0 0.0 0.0 0.0 0.0 
100.375 0.0 0.0 0.0 0.0 0.0 0.0 
100.625 0.0 0.0 0.0 0.0 0.0 0.0 
100.875 0.0 0.0 0.0 0.0 0.0 0.0 
101.125 0.0 0.0 0.0 0.0 0.0 0.0 
101.375 0.0 0.0 0.0 0.0 0.0 0.0 
101.625 0.0 0.0 0.0 0.0 0.0 0.0 
101.875 0.0 0.0 0.0 0.0 0.0 0.0 
102.125 0.0 0.0 0.0 0.0 0.0 0.0 
102.375 0.0 0.0 0.0 0.0 0.0 0.0 
102.625 0.0 0.0 0.0 0.0 0.0 0.0 
102.875 0.0 0.0 0.0 0.0 0.0 0.0 
103.125 0.0 0.0 0.0 0.0 0.0 0.0 
103.375 0.0 0.0 0.0 0.0 0.0 0.0 
103.625 0.0 0.0 0.0 0.0 0.0 0.0 
103.875 0.0 0.0 0.0 0.0 0.0 0.0 
104.125 0.0 0.0 0.0 0.0 0.0 0.0 
104.375 0.0 0.0 0.0 0.0 0.0 0.0 
104.625 0.0 0.0 0.0 0.0 0.0 0.0 
104.875 0.0 0.0 0.0 0.0 0.0 0.0 
105.125 0.0 0.0 0.0 0.0 0.0 0.0 
105.375 0.0 0.0 0.0 0.0 0.0 0.0 
105.625 0.0 0.0 0.0 0.0 0.0 0.0 
105.875 0.0 0.0 0.0 0.0 0.0 0.0 
106.125 0.0 0.0 0.0 0.0 0.0 0.0 
106.375 0.0 0.0 0.0 0.0 0.0 0.0 
106.625 0.0 0.0 0.0 0.0 0.0 0.0 
106.875 0.0 0.0 0.0 0.0 0.0 0.0 
107.125 0.0 0.0 0.0 0.0 0.0 0.0 
107.375 0.0 0.0 0.0 0.0 0.0 0.0 
107.625 0.0 0.0 0.0 0.0 0.0 0.0 
107.875 0.0 0.0 0.0 0.0 0.0 0.0 
108.125 0.0 0.0 0.0 0.0 0.0 0.0 
108.375 0.0 0.0 0.0 0.0 0.0 0.0 
108.625 0.0 0.0 0.0 0.0 0.0 0.0 
108.875 0.0 0.0 0.0 0.0 0.0 0.0 
109.125 0.0 0.0 0.0 0.0 0.0 0.0 
109.375 0.0 0.0 0.0 0.0 0.0 0.0 
109.625 0.0 0.0 0.0 0.0 0.0 0.0 
109.875 0.0 0.0 0.0 0.0 0.0 0.0 
110.125 0.0 0.0 0.0 0.0 0.0 0.0 
110.375 0.0 0.0 0.0 0.0 0.0 0.0 
110.625 0.0 0.0 0.0 0.0 0.0 0.0 
110.875 0.0 0.0 0.0 0.0 0.0 0.0 
111.125 0.0 0.0 0.0 0.0 0.0 0.0 
111.375 0.0 0.0 0.0 0.0 0.0 0.0 
111.625 0.0 0.0 0.0 0.0 0.0 0.0 
111.875 0.0 0.0 0.0 0.0 0.0 0.0 
112.125 0.0 0.0 0.0 0.0 0.0 0.0 
112.375 0.0 0.0 0.0 0.0 0.0 0.0 
112.625 0.0 0.0 0.0 0.0 0.0 0.0 
112.875 0.0 0.0 0.0 0.0 0.0 0.0 
113.125 0.0 0.0 0.0 0.0 0.0 0.0 
113.375 0.0 0.0 0.0 0.0 0.0 0.0 
113.625 0.0 0.0 0.0 0.0 0.0 0.0 
113.875 0.0 0.0 0.0 0.0 0.0 0.0 
114.125 0.0 0.0 0.0 0.0 0.0 0.0 
114.375 0.0 0.0 0.0 0.0 0.0 0.0 
114.625 0.0 0.0 0.0 0.0 0.0 0.0 
114.875 0.0 0.0 0.0 0.0 0.0 0.0 
115.125 0.0 0.0 0.0 0.0 0.0 0.0 
115.375 0.0 0.0 0.0 0.0 0.0 0.0 
115.625 0.0 0.0 0.0 0.0 0.0 0.0 
115.875 0.0 0.0 0.0 0.0 0.0 0.0 
116.125 0.0 0.0 0.0 0.0 0.0 0.0 
116.375 0.0 0.0 0.0 0.0 0.0 0.0 
116.625 0.0 0.0 0.0 0.0 0.0 0.0 
116.875 0.0 0.0 0.0 0.0 0.0 0.0 
117.125 0.0 0.0 0.0 0.0 0.0 0.0 
117.375 0.0 0.0 0.0 0.0 0.0 0.0 
117.625 0.0 0.0 0.0 0.0 0.0 0.0 
117.875 0.0 0.0 0.0 0.0 0.0 0.0 
118.125 0.0 0.0 0.0 0.0 0.0 0.0 
118.375 0.0 0.0 0.0 0.0 0.0 0.0 
118.625 0.0 0.0 0.0 0.0 0.0 0.0 
118.875 0.0 0.0 0.0 0.0 0.0 0.0 
119.125 0.0 0.0 0.0 0.0 0.0 0.0 
119.375 0.0 0.0 0.0 0.0 0.0 0.0 
119.625 0.0 0.0 0.0 0.0 0.0 0.0 
119.875 0.0 0.0 0.0 0.0 0.0 0.0 
120.125 0.0 0.0 0.0 0.0 0.0 0.0 
120.375 0.0 0.0 0.0 0.0 0.0 0.0 
120.625 0.0 0.0 0.0 0.0 0.0 0.0 
120.875 0.0 0.0 0.0 0.0 0.0 0.0 
121.125 0.0 0.0 0.0 0.0 0.0 0.0 
121.375 0.0 0.0 0.0 0.0 0.0 0.0 
121.625 0.0 0.0 0.0 0.0 0.0 0.0 
121.875 0.0 0.0 0.0 0.0 0.0 0.0 
122.125 0.0 0.0 0.0 0.0 0.0 0.0 
122.375 0.0 0.0 0.0 0.0 0.0 0.0 
122.625 0.0 0.0 0.0 0.0 0.0 0.0 
122.875 0.0 0.0 0.0 0.0 0.0 0.0 
123.125 0.0 0.0 0.0 0.0 0.0 0.0 
123.375 0.0 0.0 0.0 0.0 0.0 0.0 
123.625 0.0 0.0 0.0 0.0 0.0 0.0 
123.875 0.0 0.0 0.0 0.0 0.0 0.0 
124.125 0.0 0.0 0.0 0.0 0.0 0.0 
124.375 0.0 0.0 0.0 0.0 0.0 0.0 
124.625 0.0 0.0 0.0 0.0 0.0 0.0 
124.875 0.0 0.0 0.0 0.0 0.0 0.0 
125.125 0.0 0.0 0.0 0.0 0.0 0.0 


==> anc/anc_files/DUNE_Flux/Reference/g4lbne_RHC_FD_globes.txt <==
0.125 2.46042044e-14 2.49783512e-12 0.0 3.7974236e-14 3.05916612e-12 0.0 
0.375 2.246700676e-14 1.15117098e-12 0.0 7.47482024e-14 3.96431804e-12 0.0 
0.625 1.880423652e-14 1.05180786e-12 0.0 9.26386672e-14 6.5836526e-12 0.0 
0.875 2.136695872e-14 1.100114604e-12 0.0 1.00933777e-13 1.105055736e-11 0.0 
1.125 1.655616644e-14 1.153179572e-12 0.0 1.1700684528e-13 1.5585054e-11 0.0 
1.375 1.642980072e-14 1.235612436e-12 0.0 1.0556687536e-13 1.80428984e-11 0.0 
1.625 1.3761638336e-14 1.276168676e-12 0.0 1.14069352044e-13 1.9410342e-11 0.0 
1.875 1.4016828224e-14 1.332301152e-12 0.0 1.0783720856e-13 2.02603492e-11 0.0 
2.125 1.5455297736e-14 1.371106376e-12 0.0 1.0318080812e-13 2.07070428e-11 0.0 
2.375 1.410783816e-14 1.361340776e-12 0.0 8.9787582012e-14 2.12168796e-11 0.0 
2.625 1.5723346476e-14 1.355656936e-12 0.0 8.491015204e-14 2.10522004e-11 0.0 
2.875 1.3554739768e-14 1.279104768e-12 0.0 7.8361517804e-14 2.05289332e-11 0.0 
3.125 1.519422188e-14 1.219904476e-12 0.0 7.029632948e-14 1.98563872e-11 0.0 
3.375 1.6661011112e-14 1.113053156e-12 0.0 6.6969603e-14 1.88598476e-11 0.0 
3.625 1.4381059512e-14 1.0314381e-12 0.0 4.896971144e-14 1.78473888e-11 0.0 
3.875 1.537792088e-14 9.3271996e-13 0.0 6.31519944e-14 1.62646568e-11 0.0 
4.125 1.625468396e-14 8.4457224e-13 0.0 4.932940592e-14 1.45369944e-11 0.0 
4.375 1.574779604e-14 7.73933704e-13 0.0 5.796835604e-14 1.278710152e-11 0.0 
4.625 1.561497976e-14 7.241208812e-13 0.0 4.807968888e-14 1.074764776e-11 0.0 
4.875 1.475411348e-14 7.278487228e-13 0.0 4.507121216e-14 8.64261016e-12 0.0 
5.125 1.480221752e-14 7.37257572e-13 0.0 3.886182416e-14 6.95177624e-12 0.0 
5.375 1.597808984e-14 7.54989188e-13 0.0 4.078407168e-14 5.38219128e-12 0.0 
5.625 1.421661816e-14 7.69228852e-13 0.0 3.053723992e-14 3.99965076e-12 0.0 
5.875 1.502983868e-14 7.6945672e-13 0.0 3.116188192e-14 3.0605438e-12 0.0 
6.125 1.350125628e-14 7.56256832e-13 0.0 2.998835676e-14 2.29727844e-12 0.0 
6.375 1.604582528e-14 7.353081704e-13 0.0 2.831151164e-14 1.714870864e-12 0.0 
6.625 1.646092052e-14 6.523190612e-13 0.0 2.662854044e-14 1.34144262e-12 0.0 
6.875 1.454568844e-14 6.0454929e-13 0.0 3.017660904e-14 9.95302188e-13 0.0 
7.125 1.236574472e-14 5.7932568592e-13 0.0 2.506872996e-14 8.227372152e-13 0.0 
7.375 1.205816896e-14 5.111700268e-13 0.0 2.715652396e-14 6.987442084e-13 0.0 
7.625 1.205700216e-14 4.935811608e-13 0.0 2.186926712e-14 5.974986244e-13 0.0 
7.875 1.280047328e-14 4.856866592e-13 0.0 2.106232848e-14 5.329684132e-13 0.0 
8.125 1.31537742e-14 4.0755303824e-13 0.0 2.46189934e-14 4.813524716e-13 0.0 
8.375 1.184922236e-14 3.625156092e-13 0.0 2.267348548e-14 4.686667404e-13 0.0 
8.625 1.079224024e-14 3.7217018628e-13 0.0 1.74912464e-14 4.221340212e-13 0.0 
8.875 1.219285964e-14 3.3039791904e-13 0.0 1.610450384e-14 3.86367676e-13 0.0 
9.125 1.070524756e-14 3.2300976756e-13 0.0 1.565913096e-14 3.959632056e-13 0.0 
9.375 9.4690874e-15 2.8788619344e-13 0.0 1.409208396e-14 3.397147604e-13 0.0 
9.625 1.031327968e-14 3.128984148e-13 0.0 1.386683588e-14 3.271874684e-13 0.0 
9.875 8.66858068e-15 2.313730324e-13 0.0 1.565834092e-14 3.103845352e-13 0.0 
10.125 1.044594996e-14 2.388184274e-13 0.0 1.582570376e-14 2.956587952e-13 0.0 
10.375 8.9182098e-15 2.1484984292e-13 0.0 1.22144142e-14 2.803331844e-13 0.0 
10.625 8.83564524e-15 2.2040110924e-13 0.0 1.363380956e-14 2.628337248e-13 0.0 
10.875 8.85469444e-15 2.1458035812e-13 0.0 1.2255646e-14 2.729912352e-13 0.0 
11.125 8.92465492e-15 2.1133020652e-13 0.0 1.119130508e-14 2.42049456e-13 0.0 
11.375 1.021533308e-14 1.7375112596e-13 0.0 1.221980624e-14 2.509976608e-13 0.0 
11.625 7.02405304e-15 1.7416626352e-13 0.0 1.031891568e-14 2.31062258e-13 0.0 
11.875 7.77391732e-15 1.5001945764e-13 0.0 9.88596176e-15 2.120547584e-13 0.0 
12.125 7.54672824e-15 1.7101360744e-13 0.0 9.493025e-15 2.041330724e-13 0.0 
12.375 7.68939704e-15 1.6243945852e-13 0.0 9.96277336e-15 1.908985412e-13 0.0 
12.625 8.58540872e-15 1.6076447124e-13 0.0 9.68846744e-15 1.8279770488e-13 0.0 
12.875 7.12156104e-15 1.3172437384e-13 0.0 1.025003136e-14 1.923075948e-13 0.0 
13.125 6.69478128e-15 1.4009254936e-13 0.0 9.9514034e-15 1.858383828e-13 0.0 
13.375 5.55155704e-15 1.0220572496e-13 0.0 7.8109388e-15 1.7046059e-13 0.0 
13.625 7.45098372e-15 1.1005223336e-13 0.0 6.99299412e-15 1.649517504e-13 0.0 
13.875 5.60115564e-15 1.1781433684e-13 0.0 6.86564668e-15 1.539265472e-13 0.0 
14.125 5.8238898e-15 1.0666144088e-13 0.0 8.20476484e-15 1.588647072e-13 0.0 
14.375 5.64457828e-15 1.0532960712e-13 0.0 5.94115392e-15 1.621729668e-13 0.0 
14.625 4.9961832e-15 8.999952248e-14 0.0 6.6940686e-15 1.41889982e-13 0.0 
14.875 6.02061016e-15 7.370504776e-14 0.0 6.13253992e-15 1.3705464876e-13 0.0 
15.125 4.344044e-15 8.971913384e-14 0.0 6.7048384e-15 1.36221454e-13 0.0 
15.375 4.2193792e-15 9.636690576e-14 0.0 7.42785976e-15 1.149032836e-13 0.0 
15.625 4.2278536e-15 6.807901824e-14 0.0 5.691616e-15 1.265349252e-13 0.0 
15.875 3.954278e-15 6.726306744e-14 0.0 5.4531908e-15 1.2000234456e-13 0.0 
16.125 4.2559396e-15 7.479533224e-14 0.0 6.1048284e-15 1.21544546e-13 0.0 
16.375 4.0462364e-15 6.980872564e-14 0.0 4.1439024e-15 1.089179468e-13 0.0 
16.625 4.7203924e-15 8.980137448e-14 0.0 4.8119572e-15 1.1070503872e-13 0.0 
16.875 3.676102e-15 7.6525906e-14 0.0 6.443226e-15 1.0744849832e-13 0.0 
17.125 3.480428e-15 7.034009132e-14 0.0 3.8269428e-15 9.80915384e-14 0.0 
17.375 2.7806776e-15 5.34557016e-14 0.0 5.0588824e-15 9.5401938e-14 0.0 
17.625 3.2655524e-15 5.64541168e-14 0.0 3.7529468e-15 8.74542888e-14 0.0 
17.875 3.7554692e-15 5.9294704e-14 0.0 2.7801004e-15 7.33109012e-14 0.0 
18.125 3.7504812e-15 5.03922312e-14 0.0 3.28555e-15 8.34106712e-14 0.0 
18.375 2.8727256e-15 4.00889892e-14 0.0 3.1996104e-15 7.90444384e-14 0.0 
18.625 2.158134e-15 5.279235e-14 0.0 2.5271692e-15 8.0208458e-14 0.0 
18.875 2.1224272e-15 4.89504972e-14 0.0 3.5293812e-15 7.03436116e-14 0.0 
19.125 2.9186776e-15 4.3505438e-14 0.0 2.26444e-15 7.04633852e-14 0.0 
19.375 2.4556712e-15 3.50993016e-14 0.0 2.737074e-15 6.80979592e-14 0.0 
19.625 2.677902e-15 3.9724064e-14 0.0 2.6908312e-15 6.0053898e-14 0.0 
19.875 3.1867764e-15 3.92480204e-14 0.0 3.2166944e-15 7.56252996e-14 0.0 
20.125 2.6398884e-15 3.32986468e-14 0.0 2.5019896e-15 6.6878052e-14 0.0 
20.375 4.7218524e-15 4.9775482e-14 0.0 2.1161576e-15 5.48790792e-14 0.0 
20.625 1.9544868e-15 3.79430496e-14 0.0 2.0069752e-15 4.91617112e-14 0.0 
20.875 1.2642412e-15 2.95641564e-14 0.0 2.6584784e-15 5.71649156e-14 0.0 
21.125 1.6330788e-15 2.95115288e-14 0.0 2.0808464e-15 5.56463056e-14 0.0 
21.375 1.4907872e-15 3.72832576e-14 0.0 1.8713332e-15 4.46798596e-14 0.0 
21.625 1.5404092e-15 2.956466e-14 0.0 1.0648924e-15 4.52139488e-14 0.0 
21.875 1.4820228e-15 4.12214008e-14 0.0 1.4438064e-15 4.97261956e-14 0.0 
22.125 1.7976656e-15 3.3262492e-14 0.0 1.4905788e-15 4.82563208e-14 0.0 
22.375 1.7994576e-15 2.76109756e-14 0.0 1.7409952e-15 3.93079456e-14 0.0 
22.625 1.8064076e-15 2.32261636e-14 0.0 1.8567024e-15 4.00206676e-14 0.0 
22.875 1.791498e-15 2.36819e-14 0.0 1.8571972e-15 3.8044844e-14 0.0 
23.125 1.4901792e-15 2.34567248e-14 0.0 1.2838832e-15 3.488824e-14 0.0 
23.375 1.60275e-15 2.03272512e-14 0.0 1.6410884e-15 3.62069444e-14 0.0 
23.625 1.3601968e-15 2.17701896e-14 0.0 1.0276232e-15 2.9680308e-14 0.0 
23.875 1.0064348e-15 2.213824e-14 0.0 2.0761304e-15 2.82510208e-14 0.0 
24.125 6.10726e-16 2.08434152e-14 0.0 9.224756e-16 3.06842048e-14 0.0 
24.375 1.7776936e-15 2.61383624e-14 0.0 1.7458156e-15 3.46589824e-14 0.0 
24.625 7.473832e-16 1.91572896e-14 0.0 1.1864716e-15 3.32341872e-14 0.0 
24.875 1.0881204e-15 1.90676896e-14 0.0 1.2963996e-15 2.65605096e-14 0.0 
25.125 4.80442e-16 1.9826482e-14 0.0 8.985612e-16 2.66839824e-14 0.0 
25.375 4.66842e-16 2.68060836e-14 0.0 1.6240808e-15 2.48400572e-14 0.0 
25.625 4.053652e-16 2.01451424e-14 0.0 9.737756e-16 2.35511936e-14 0.0 
25.875 5.914656e-16 1.78719244e-14 0.0 6.51208e-16 2.41470504e-14 0.0 
26.125 7.969444e-16 1.74038868e-14 0.0 3.766396e-16 2.20758884e-14 0.0 
26.375 7.118244e-16 1.74266652e-14 0.0 5.681964e-16 2.24882512e-14 0.0 
26.625 1.0172964e-15 1.82197628e-14 0.0 4.270536e-16 2.21903428e-14 0.0 
26.875 8.885692e-16 1.7225282e-14 0.0 7.527704e-16 2.10817784e-14 0.0 
27.125 1.0847756e-15 1.50387044e-14 0.0 6.659664e-16 1.6473092e-14 0.0 
27.375 6.018676e-16 1.74302208e-14 0.0 1.470724e-16 1.78486616e-14 0.0 
27.625 7.108236e-16 1.37687848e-14 0.0 1.255268e-16 1.78257344e-14 0.0 
27.875 2.167428e-16 1.5373058e-14 0.0 4.751776e-16 1.86679968e-14 0.0 
28.125 2.809676e-16 1.48809424e-14 0.0 3.943376e-16 1.47770156e-14 0.0 
28.375 4.350956e-16 1.27166812e-14 0.0 1.593612e-16 1.56448532e-14 0.0 
28.625 5.34058e-16 1.35276308e-14 0.0 3.320592e-16 1.699824e-14 0.0 
28.875 1.35258e-16 1.59089852e-14 0.0 5.55256e-16 1.45693292e-14 0.0 
29.125 5.080036e-16 1.0532664e-14 0.0 2.432432e-16 1.44674604e-14 0.0 
29.375 4.408316e-16 1.31823964e-14 0.0 5.866128e-16 1.09433336e-14 0.0 
29.625 1.859336e-16 1.30080212e-14 0.0 3.374272e-16 1.32477768e-14 0.0 
29.875 0.0 1.10872856e-14 0.0 8.406052e-16 1.3391132e-14 0.0 
30.125 8.720632e-16 1.39571984e-14 0.0 0.0 1.32382456e-14 0.0 
30.375 6.14744e-16 1.24780356e-14 0.0 1.5317e-16 1.12052756e-14 0.0 
30.625 3.891792e-16 1.35187712e-14 0.0 2.044456e-16 1.35589904e-14 0.0 
30.875 7.81634e-16 1.19210212e-14 0.0 2.121268e-16 1.23565132e-14 0.0 
31.125 7.176512e-16 9.7832804e-15 0.0 4.118544e-16 1.34895156e-14 0.0 
31.375 1.601248e-16 1.12851916e-14 0.0 6.933292e-16 9.9424132e-15 0.0 
31.625 8.751148e-16 9.8240884e-15 0.0 2.31774e-16 1.1074576e-14 0.0 
31.875 6.553592e-16 1.15026944e-14 0.0 3.71746e-16 7.4845936e-15 0.0 
32.125 3.940692e-16 1.21136824e-14 0.0 0.0 9.8534172e-15 0.0 
32.375 8.922744e-16 8.437564e-15 0.0 2.258644e-16 8.0206136e-15 0.0 
32.625 2.229424e-16 9.5840528e-15 0.0 0.0 7.9898232e-15 0.0 
32.875 0.0 9.883162e-15 0.0 0.0 7.0763364e-15 0.0 
33.125 0.0 9.8824344e-15 0.0 2.9603e-16 9.7366732e-15 0.0 
33.375 2.113224e-16 8.6671872e-15 0.0 0.0 8.3522732e-15 0.0 
33.625 5.17696e-16 7.5060908e-15 0.0 0.0 5.2466688e-15 0.0 
33.875 0.0 7.829188e-15 0.0 0.0 5.7991288e-15 0.0 
34.125 7.940604e-16 7.6321048e-15 0.0 2.757608e-16 5.713418e-15 0.0 
34.375 0.0 9.032194e-15 0.0 0.0 6.1245876e-15 0.0 
34.625 1.83026e-16 6.2166908e-15 0.0 2.428292e-16 7.6847828e-15 0.0 
34.875 2.084192e-16 5.4777036e-15 0.0 0.0 6.6394284e-15 0.0 
35.125 0.0 6.3947212e-15 0.0 3.09522e-16 5.7326732e-15 0.0 
35.375 0.0 7.1722148e-15 0.0 0.0 4.0987696e-15 0.0 
35.625 0.0 6.924362e-15 0.0 0.0 3.4650572e-15 0.0 
35.875 3.138832e-16 8.5368416e-15 0.0 0.0 2.9848016e-15 0.0 
36.125 0.0 4.8109716e-15 0.0 0.0 5.523178e-15 0.0 
36.375 0.0 6.3182864e-15 0.0 0.0 5.2407592e-15 0.0 
36.625 2.824836e-16 7.7655476e-15 0.0 0.0 5.4905624e-15 0.0 
36.875 0.0 5.011432e-15 0.0 2.237024e-16 4.821608e-15 0.0 
37.125 0.0 6.2154028e-15 0.0 0.0 3.7621716e-15 0.0 
37.375 0.0 5.5336988e-15 0.0 2.4311e-16 3.4312348e-15 0.0 
37.625 2.27104e-16 5.4065832e-15 0.0 0.0 4.4406144e-15 0.0 
37.875 0.0 5.6778896e-15 0.0 0.0 4.8892376e-15 0.0 
38.125 0.0 5.354304e-15 0.0 6.024444e-16 3.5697704e-15 0.0 
38.375 0.0 6.0300152e-15 0.0 0.0 3.0144012e-15 0.0 
38.625 0.0 4.0718876e-15 0.0 3.729096e-16 2.4398092e-15 0.0 
38.875 0.0 5.1555224e-15 0.0 0.0 2.4745968e-15 0.0 
39.125 0.0 6.4724168e-15 0.0 0.0 1.8772712e-15 0.0 
39.375 0.0 2.9602416e-15 0.0 0.0 2.9605528e-15 0.0 
39.625 0.0 3.6395632e-15 0.0 0.0 2.7836992e-15 0.0 
39.875 0.0 5.4221192e-15 0.0 0.0 1.0866344e-15 0.0 
40.125 0.0 3.0714172e-15 0.0 0.0 3.7355332e-15 0.0 
40.375 3.269576e-16 3.1116648e-15 0.0 0.0 2.6726776e-15 0.0 
40.625 0.0 3.1492552e-15 0.0 0.0 2.0235776e-15 0.0 
40.875 0.0 4.1040324e-15 0.0 0.0 1.8205216e-15 0.0 
41.125 0.0 4.1535012e-15 0.0 2.8412e-16 1.615372e-15 0.0 
41.375 0.0 3.7390648e-15 0.0 0.0 1.6310136e-15 0.0 
41.625 0.0 3.0711436e-15 0.0 0.0 2.3606512e-15 0.0 
41.875 0.0 3.1155268e-15 0.0 0.0 1.193614e-15 0.0 
42.125 0.0 2.6666076e-15 0.0 0.0 1.9351072e-15 0.0 
42.375 0.0 2.9400764e-15 0.0 0.0 2.198578e-15 0.0 
42.625 0.0 1.4856796e-15 0.0 0.0 1.7340276e-15 0.0 
42.875 0.0 3.5116856e-15 0.0 3.898636e-16 1.2548616e-15 0.0 
43.125 0.0 1.7758696e-15 0.0 0.0 7.60686e-16 0.0 
43.375 0.0 3.0806244e-15 0.0 0.0 1.2807304e-15 0.0 
43.625 0.0 1.8196848e-15 0.0 0.0 7.785112e-16 0.0 
43.875 0.0 2.363158e-15 0.0 0.0 7.9114e-16 0.0 
44.125 0.0 4.2542296e-15 0.0 0.0 1.3294984e-15 0.0 
44.375 0.0 1.8818488e-15 0.0 0.0 8.068908e-16 0.0 
44.625 0.0 3.8044156e-15 0.0 0.0 1.086004e-15 0.0 
44.875 0.0 2.4748028e-15 0.0 0.0 2.751924e-16 0.0 
45.125 3.625008e-16 2.5039012e-15 0.0 0.0 5.56116e-16 0.0 
45.375 0.0 3.0876988e-15 0.0 0.0 8.425324e-16 0.0 
45.625 0.0 1.1339324e-15 0.0 0.0 1.9850412e-15 0.0 
45.875 0.0 1.147798e-15 0.0 0.0 5.758312e-16 0.0 
46.125 0.0 1.4519964e-15 0.0 0.0 5.831012e-16 0.0 
46.375 0.0 2.6417952e-15 0.0 0.0 2.94792e-16 0.0 
46.625 0.0 1.4825104e-15 0.0 0.0 8.91022e-16 0.0 
46.875 0.0 1.7945988e-15 0.0 0.0 3.009652e-16 0.0 
47.125 0.0 2.4283156e-15 0.0 0.0 9.100336e-16 0.0 
47.375 0.0 6.131772e-16 0.0 0.0 1.2266236e-15 0.0 
47.625 0.0 1.5473576e-15 0.0 0.0 1.2393072e-15 0.0 
47.875 0.0 6.254504e-16 0.0 0.0 9.380568e-16 0.0 
48.125 0.0 3.146792e-16 0.0 0.0 0.0 0.0 
48.375 0.0 9.607636e-16 0.0 0.0 0.0 0.0 
48.625 0.0 9.693636e-16 0.0 0.0 0.0 0.0 
48.875 0.0 1.9587328e-15 0.0 0.0 6.503384e-16 0.0 
49.125 0.0 1.3198104e-15 0.0 0.0 6.581928e-16 0.0 
49.375 0.0 1.3332744e-15 0.0 0.0 3.338916e-16 0.0 
49.625 0.0 1.6818224e-15 0.0 0.0 0.0 0.0 
49.875 0.0 6.779468e-16 0.0 0.0 3.400496e-16 0.0 
50.125 0.0 1.027288e-15 0.0 0.0 0.0 0.0 
50.375 0.0 1.7334736e-15 0.0 0.0 0.0 0.0 
50.625 0.0 3.483368e-16 0.0 0.0 1.0498316e-15 0.0 
50.875 0.0 1.76189e-15 0.0 0.0 7.035292e-16 0.0 
51.125 0.0 7.133016e-16 0.0 0.0 0.0 0.0 
51.375 0.0 1.0846848e-15 0.0 0.0 0.0 0.0 
51.625 0.0 1.4519108e-15 0.0 0.0 0.0 0.0 
51.875 0.0 0.0 0.0 0.0 0.0 0.0 
52.125 0.0 7.407548e-16 0.0 0.0 0.0 0.0 
52.375 0.0 7.491108e-16 0.0 0.0 0.0 0.0 
52.625 0.0 7.548532e-16 0.0 0.0 0.0 0.0 
52.875 0.0 3.828816e-16 0.0 0.0 0.0 0.0 
53.125 0.0 3.852252e-16 0.0 0.0 0.0 0.0 
53.375 0.0 0.0 0.0 0.0 1.1647008e-15 0.0 
53.625 0.0 3.922012e-16 0.0 0.0 3.91526e-16 0.0 
53.875 0.0 0.0 0.0 0.0 0.0 0.0 
54.125 0.0 4.0044e-16 0.0 0.0 3.99184e-16 0.0 
54.375 0.0 0.0 0.0 0.0 0.0 0.0 
54.625 0.0 0.0 0.0 0.0 0.0 0.0 
54.875 0.0 2.466072e-15 0.0 0.0 8.21348e-16 0.0 
55.125 0.0 4.15116e-16 0.0 0.0 0.0 0.0 
55.375 0.0 4.19756e-16 0.0 0.0 4.17116e-16 0.0 
55.625 0.0 0.0 0.0 0.0 0.0 0.0 
55.875 0.0 0.0 0.0 0.0 0.0 0.0 
56.125 0.0 1.718204e-15 0.0 0.0 0.0 0.0 
56.375 0.0 0.0 0.0 0.0 0.0 0.0 
56.625 0.0 0.0 0.0 0.0 0.0 0.0 
56.875 0.0 0.0 0.0 0.0 4.43124e-16 0.0 
57.125 0.0 4.4402e-16 0.0 0.0 0.0 0.0 
57.375 0.0 0.0 0.0 0.0 0.0 0.0 
57.625 0.0 4.54688e-16 0.0 0.0 0.0 0.0 
57.875 0.0 0.0 0.0 0.0 4.577e-16 0.0 
58.125 0.0 0.0 0.0 0.0 0.0 0.0 
58.375 0.0 0.0 0.0 0.0 0.0 0.0 
58.625 0.0 0.0 0.0 0.0 0.0 0.0 
58.875 0.0 4.74368e-16 0.0 0.0 0.0 0.0 
59.125 0.0 0.0 0.0 0.0 0.0 0.0 
59.375 0.0 0.0 0.0 0.0 0.0 0.0 
59.625 0.0 0.0 0.0 0.0 0.0 0.0 
59.875 0.0 0.0 0.0 0.0 0.0 0.0 
60.125 0.0 0.0 0.0 0.0 0.0 0.0 
60.375 0.0 0.0 0.0 0.0 0.0 0.0 
60.625 0.0 0.0 0.0 0.0 0.0 0.0 
60.875 0.0 0.0 0.0 0.0 0.0 0.0 
61.125 0.0 0.0 0.0 0.0 0.0 0.0 
61.375 0.0 0.0 0.0 0.0 0.0 0.0 
61.625 0.0 0.0 0.0 0.0 0.0 0.0 
61.875 0.0 0.0 0.0 0.0 0.0 0.0 
62.125 0.0 0.0 0.0 0.0 0.0 0.0 
62.375 0.0 0.0 0.0 0.0 0.0 0.0 
62.625 0.0 0.0 0.0 0.0 0.0 0.0 
62.875 0.0 0.0 0.0 0.0 0.0 0.0 
63.125 0.0 0.0 0.0 0.0 0.0 0.0 
63.375 0.0 0.0 0.0 0.0 0.0 0.0 
63.625 0.0 0.0 0.0 0.0 0.0 0.0 
63.875 0.0 0.0 0.0 0.0 0.0 0.0 
64.125 0.0 0.0 0.0 0.0 0.0 0.0 
64.375 0.0 0.0 0.0 0.0 0.0 0.0 
64.625 0.0 0.0 0.0 0.0 0.0 0.0 
64.875 0.0 0.0 0.0 0.0 0.0 0.0 
65.125 0.0 0.0 0.0 0.0 0.0 0.0 
65.375 0.0 0.0 0.0 0.0 0.0 0.0 
65.625 0.0 0.0 0.0 0.0 0.0 0.0 
65.875 0.0 0.0 0.0 0.0 0.0 0.0 
66.125 0.0 0.0 0.0 0.0 0.0 0.0 
66.375 0.0 0.0 0.0 0.0 0.0 0.0 
66.625 0.0 0.0 0.0 0.0 0.0 0.0 
66.875 0.0 0.0 0.0 0.0 0.0 0.0 
67.125 0.0 0.0 0.0 0.0 0.0 0.0 
67.375 0.0 0.0 0.0 0.0 0.0 0.0 
67.625 0.0 0.0 0.0 0.0 0.0 0.0 
67.875 0.0 0.0 0.0 0.0 0.0 0.0 
68.125 0.0 0.0 0.0 0.0 0.0 0.0 
68.375 0.0 0.0 0.0 0.0 0.0 0.0 
68.625 0.0 0.0 0.0 0.0 0.0 0.0 
68.875 0.0 0.0 0.0 0.0 0.0 0.0 
69.125 0.0 0.0 0.0 0.0 0.0 0.0 
69.375 0.0 0.0 0.0 0.0 0.0 0.0 
69.625 0.0 0.0 0.0 0.0 0.0 0.0 
69.875 0.0 0.0 0.0 0.0 0.0 0.0 
70.125 0.0 0.0 0.0 0.0 0.0 0.0 
70.375 0.0 0.0 0.0 0.0 0.0 0.0 
70.625 0.0 0.0 0.0 0.0 0.0 0.0 
70.875 0.0 0.0 0.0 0.0 0.0 0.0 
71.125 0.0 0.0 0.0 0.0 0.0 0.0 
71.375 0.0 0.0 0.0 0.0 0.0 0.0 
71.625 0.0 0.0 0.0 0.0 0.0 0.0 
71.875 0.0 0.0 0.0 0.0 0.0 0.0 
72.125 0.0 0.0 0.0 0.0 0.0 0.0 
72.375 0.0 0.0 0.0 0.0 0.0 0.0 
72.625 0.0 0.0 0.0 0.0 0.0 0.0 
72.875 0.0 0.0 0.0 0.0 0.0 0.0 
73.125 0.0 0.0 0.0 0.0 0.0 0.0 
73.375 0.0 0.0 0.0 0.0 0.0 0.0 
73.625 0.0 0.0 0.0 0.0 0.0 0.0 
73.875 0.0 0.0 0.0 0.0 0.0 0.0 
74.125 0.0 0.0 0.0 0.0 0.0 0.0 
74.375 0.0 0.0 0.0 0.0 0.0 0.0 
74.625 0.0 0.0 0.0 0.0 0.0 0.0 
74.875 0.0 0.0 0.0 0.0 0.0 0.0 
75.125 0.0 0.0 0.0 0.0 0.0 0.0 
75.375 0.0 0.0 0.0 0.0 0.0 0.0 
75.625 0.0 0.0 0.0 0.0 0.0 0.0 
75.875 0.0 0.0 0.0 0.0 0.0 0.0 
76.125 0.0 0.0 0.0 0.0 0.0 0.0 
76.375 0.0 0.0 0.0 0.0 0.0 0.0 
76.625 0.0 0.0 0.0 0.0 0.0 0.0 
76.875 0.0 0.0 0.0 0.0 0.0 0.0 
77.125 0.0 0.0 0.0 0.0 0.0 0.0 
77.375 0.0 0.0 0.0 0.0 0.0 0.0 
77.625 0.0 0.0 0.0 0.0 0.0 0.0 
77.875 0.0 0.0 0.0 0.0 0.0 0.0 
78.125 0.0 0.0 0.0 0.0 0.0 0.0 
78.375 0.0 0.0 0.0 0.0 0.0 0.0 
78.625 0.0 0.0 0.0 0.0 0.0 0.0 
78.875 0.0 0.0 0.0 0.0 0.0 0.0 
79.125 0.0 0.0 0.0 0.0 0.0 0.0 
79.375 0.0 0.0 0.0 0.0 0.0 0.0 
79.625 0.0 0.0 0.0 0.0 0.0 0.0 
79.875 0.0 0.0 0.0 0.0 0.0 0.0 
80.125 0.0 0.0 0.0 0.0 0.0 0.0 
80.375 0.0 0.0 0.0 0.0 0.0 0.0 
80.625 0.0 0.0 0.0 0.0 0.0 0.0 
80.875 0.0 0.0 0.0 0.0 0.0 0.0 
81.125 0.0 0.0 0.0 0.0 0.0 0.0 
81.375 0.0 0.0 0.0 0.0 0.0 0.0 
81.625 0.0 0.0 0.0 0.0 0.0 0.0 
81.875 0.0 0.0 0.0 0.0 0.0 0.0 
82.125 0.0 0.0 0.0 0.0 0.0 0.0 
82.375 0.0 0.0 0.0 0.0 0.0 0.0 
82.625 0.0 0.0 0.0 0.0 0.0 0.0 
82.875 0.0 0.0 0.0 0.0 0.0 0.0 
83.125 0.0 0.0 0.0 0.0 0.0 0.0 
83.375 0.0 0.0 0.0 0.0 0.0 0.0 
83.625 0.0 0.0 0.0 0.0 0.0 0.0 
83.875 0.0 0.0 0.0 0.0 0.0 0.0 
84.125 0.0 0.0 0.0 0.0 0.0 0.0 
84.375 0.0 0.0 0.0 0.0 0.0 0.0 
84.625 0.0 0.0 0.0 0.0 0.0 0.0 
84.875 0.0 0.0 0.0 0.0 0.0 0.0 
85.125 0.0 0.0 0.0 0.0 0.0 0.0 
85.375 0.0 0.0 0.0 0.0 0.0 0.0 
85.625 0.0 0.0 0.0 0.0 0.0 0.0 
85.875 0.0 0.0 0.0 0.0 0.0 0.0 
86.125 0.0 0.0 0.0 0.0 0.0 0.0 
86.375 0.0 0.0 0.0 0.0 0.0 0.0 
86.625 0.0 0.0 0.0 0.0 0.0 0.0 
86.875 0.0 0.0 0.0 0.0 0.0 0.0 
87.125 0.0 0.0 0.0 0.0 0.0 0.0 
87.375 0.0 0.0 0.0 0.0 0.0 0.0 
87.625 0.0 0.0 0.0 0.0 0.0 0.0 
87.875 0.0 0.0 0.0 0.0 0.0 0.0 
88.125 0.0 0.0 0.0 0.0 0.0 0.0 
88.375 0.0 0.0 0.0 0.0 0.0 0.0 
88.625 0.0 0.0 0.0 0.0 0.0 0.0 
88.875 0.0 0.0 0.0 0.0 0.0 0.0 
89.125 0.0 0.0 0.0 0.0 0.0 0.0 
89.375 0.0 0.0 0.0 0.0 0.0 0.0 
89.625 0.0 0.0 0.0 0.0 0.0 0.0 
89.875 0.0 0.0 0.0 0.0 0.0 0.0 
90.125 0.0 0.0 0.0 0.0 0.0 0.0 
90.375 0.0 0.0 0.0 0.0 0.0 0.0 
90.625 0.0 0.0 0.0 0.0 0.0 0.0 
90.875 0.0 0.0 0.0 0.0 0.0 0.0 
91.125 0.0 0.0 0.0 0.0 0.0 0.0 
91.375 0.0 0.0 0.0 0.0 0.0 0.0 
91.625 0.0 0.0 0.0 0.0 0.0 0.0 
91.875 0.0 0.0 0.0 0.0 0.0 0.0 
92.125 0.0 0.0 0.0 0.0 0.0 0.0 
92.375 0.0 0.0 0.0 0.0 0.0 0.0 
92.625 0.0 0.0 0.0 0.0 0.0 0.0 
92.875 0.0 0.0 0.0 0.0 0.0 0.0 
93.125 0.0 0.0 0.0 0.0 0.0 0.0 
93.375 0.0 0.0 0.0 0.0 0.0 0.0 
93.625 0.0 0.0 0.0 0.0 0.0 0.0 
93.875 0.0 0.0 0.0 0.0 0.0 0.0 
94.125 0.0 0.0 0.0 0.0 0.0 0.0 
94.375 0.0 0.0 0.0 0.0 0.0 0.0 
94.625 0.0 0.0 0.0 0.0 0.0 0.0 
94.875 0.0 0.0 0.0 0.0 0.0 0.0 
95.125 0.0 0.0 0.0 0.0 0.0 0.0 
95.375 0.0 0.0 0.0 0.0 0.0 0.0 
95.625 0.0 0.0 0.0 0.0 0.0 0.0 
95.875 0.0 0.0 0.0 0.0 0.0 0.0 
96.125 0.0 0.0 0.0 0.0 0.0 0.0 
96.375 0.0 0.0 0.0 0.0 0.0 0.0 
96.625 0.0 0.0 0.0 0.0 0.0 0.0 
96.875 0.0 0.0 0.0 0.0 0.0 0.0 
97.125 0.0 0.0 0.0 0.0 0.0 0.0 
97.375 0.0 0.0 0.0 0.0 0.0 0.0 
97.625 0.0 0.0 0.0 0.0 0.0 0.0 
97.875 0.0 0.0 0.0 0.0 0.0 0.0 
98.125 0.0 0.0 0.0 0.0 0.0 0.0 
98.375 0.0 0.0 0.0 0.0 0.0 0.0 
98.625 0.0 0.0 0.0 0.0 0.0 0.0 
98.875 0.0 0.0 0.0 0.0 0.0 0.0 
99.125 0.0 0.0 0.0 0.0 0.0 0.0 
99.375 0.0 0.0 0.0 0.0 0.0 0.0 
99.625 0.0 0.0 0.0 0.0 0.0 0.0 
99.875 0.0 0.0 0.0 0.0 0.0 0.0 
100.125 0.0 0.0 0.0 0.0 0.0 0.0 
100.375 0.0 0.0 0.0 0.0 0.0 0.0 
100.625 0.0 0.0 0.0 0.0 0.0 0.0 
100.875 0.0 0.0 0.0 0.0 0.0 0.0 
101.125 0.0 0.0 0.0 0.0 0.0 0.0 
101.375 0.0 0.0 0.0 0.0 0.0 0.0 
101.625 0.0 0.0 0.0 0.0 0.0 0.0 
101.875 0.0 0.0 0.0 0.0 0.0 0.0 
102.125 0.0 0.0 0.0 0.0 0.0 0.0 
102.375 0.0 0.0 0.0 0.0 0.0 0.0 
102.625 0.0 0.0 0.0 0.0 0.0 0.0 
102.875 0.0 0.0 0.0 0.0 0.0 0.0 
103.125 0.0 0.0 0.0 0.0 0.0 0.0 
103.375 0.0 0.0 0.0 0.0 0.0 0.0 
103.625 0.0 0.0 0.0 0.0 0.0 0.0 
103.875 0.0 0.0 0.0 0.0 0.0 0.0 
104.125 0.0 0.0 0.0 0.0 0.0 0.0 
104.375 0.0 0.0 0.0 0.0 0.0 0.0 
104.625 0.0 0.0 0.0 0.0 0.0 0.0 
104.875 0.0 0.0 0.0 0.0 0.0 0.0 
105.125 0.0 0.0 0.0 0.0 0.0 0.0 
105.375 0.0 0.0 0.0 0.0 0.0 0.0 
105.625 0.0 0.0 0.0 0.0 0.0 0.0 
105.875 0.0 0.0 0.0 0.0 0.0 0.0 
106.125 0.0 0.0 0.0 0.0 0.0 0.0 
106.375 0.0 0.0 0.0 0.0 0.0 0.0 
106.625 0.0 0.0 0.0 0.0 0.0 0.0 
106.875 0.0 0.0 0.0 0.0 0.0 0.0 
107.125 0.0 0.0 0.0 0.0 0.0 0.0 
107.375 0.0 0.0 0.0 0.0 0.0 0.0 
107.625 0.0 0.0 0.0 0.0 0.0 0.0 
107.875 0.0 0.0 0.0 0.0 0.0 0.0 
108.125 0.0 0.0 0.0 0.0 0.0 0.0 
108.375 0.0 0.0 0.0 0.0 0.0 0.0 
108.625 0.0 0.0 0.0 0.0 0.0 0.0 
108.875 0.0 0.0 0.0 0.0 0.0 0.0 
109.125 0.0 0.0 0.0 0.0 0.0 0.0 
109.375 0.0 0.0 0.0 0.0 0.0 0.0 
109.625 0.0 0.0 0.0 0.0 0.0 0.0 
109.875 0.0 0.0 0.0 0.0 0.0 0.0 
110.125 0.0 0.0 0.0 0.0 0.0 0.0 
110.375 0.0 0.0 0.0 0.0 0.0 0.0 
110.625 0.0 0.0 0.0 0.0 0.0 0.0 
110.875 0.0 0.0 0.0 0.0 0.0 0.0 
111.125 0.0 0.0 0.0 0.0 0.0 0.0 
111.375 0.0 0.0 0.0 0.0 0.0 0.0 
111.625 0.0 0.0 0.0 0.0 0.0 0.0 
111.875 0.0 0.0 0.0 0.0 0.0 0.0 
112.125 0.0 0.0 0.0 0.0 0.0 0.0 
112.375 0.0 0.0 0.0 0.0 0.0 0.0 
112.625 0.0 0.0 0.0 0.0 0.0 0.0 
112.875 0.0 0.0 0.0 0.0 0.0 0.0 
113.125 0.0 0.0 0.0 0.0 0.0 0.0 
113.375 0.0 0.0 0.0 0.0 0.0 0.0 
113.625 0.0 0.0 0.0 0.0 0.0 0.0 
113.875 0.0 0.0 0.0 0.0 0.0 0.0 
114.125 0.0 0.0 0.0 0.0 0.0 0.0 
114.375 0.0 0.0 0.0 0.0 0.0 0.0 
114.625 0.0 0.0 0.0 0.0 0.0 0.0 
114.875 0.0 0.0 0.0 0.0 0.0 0.0 
115.125 0.0 0.0 0.0 0.0 0.0 0.0 
115.375 0.0 0.0 0.0 0.0 0.0 0.0 
115.625 0.0 0.0 0.0 0.0 0.0 0.0 
115.875 0.0 0.0 0.0 0.0 0.0 0.0 
116.125 0.0 0.0 0.0 0.0 0.0 0.0 
116.375 0.0 0.0 0.0 0.0 0.0 0.0 
116.625 0.0 0.0 0.0 0.0 0.0 0.0 
116.875 0.0 0.0 0.0 0.0 0.0 0.0 
117.125 0.0 0.0 0.0 0.0 0.0 0.0 
117.375 0.0 0.0 0.0 0.0 0.0 0.0 
117.625 0.0 0.0 0.0 0.0 0.0 0.0 
117.875 0.0 0.0 0.0 0.0 0.0 0.0 
118.125 0.0 0.0 0.0 0.0 0.0 0.0 
118.375 0.0 0.0 0.0 0.0 0.0 0.0 
118.625 0.0 0.0 0.0 0.0 0.0 0.0 
118.875 0.0 0.0 0.0 0.0 0.0 0.0 
119.125 0.0 0.0 0.0 0.0 0.0 0.0 
119.375 0.0 0.0 0.0 0.0 0.0 0.0 
119.625 0.0 0.0 0.0 0.0 0.0 0.0 
119.875 0.0 0.0 0.0 0.0 0.0 0.0 
120.125 0.0 0.0 0.0 0.0 0.0 0.0 
120.375 0.0 0.0 0.0 0.0 0.0 0.0 
120.625 0.0 0.0 0.0 0.0 0.0 0.0 
120.875 0.0 0.0 0.0 0.0 0.0 0.0 
121.125 0.0 0.0 0.0 0.0 0.0 0.0 
121.375 0.0 0.0 0.0 0.0 0.0 0.0 
121.625 0.0 0.0 0.0 0.0 0.0 0.0 
121.875 0.0 0.0 0.0 0.0 0.0 0.0 
122.125 0.0 0.0 0.0 0.0 0.0 0.0 
122.375 0.0 0.0 0.0 0.0 0.0 0.0 
122.625 0.0 0.0 0.0 0.0 0.0 0.0 
122.875 0.0 0.0 0.0 0.0 0.0 0.0 
123.125 0.0 0.0 0.0 0.0 0.0 0.0 
123.375 0.0 0.0 0.0 0.0 0.0 0.0 
123.625 0.0 0.0 0.0 0.0 0.0 0.0 
123.875 0.0 0.0 0.0 0.0 0.0 0.0 
124.125 0.0 0.0 0.0 0.0 0.0 0.0 
124.375 0.0 0.0 0.0 0.0 0.0 0.0 
124.625 0.0 0.0 0.0 0.0 0.0 0.0 
124.875 0.0 0.0 0.0 0.0 0.0 0.0 
125.125 0.0 0.0 0.0 0.0 0.0 0.0 


==> anc/anc_files/DUNE_Flux/Reference/g4lbne_RHC_ND_globes.txt <==
0.125 2.54118108e-07 2.51338944e-05 0.0 5.1760666e-07 3.00641708e-05 0.0 
0.375 2.622729192e-07 1.4661888e-05 0.0 1.07211262e-06 3.97686212e-05 0.0 
0.625 2.160457116e-07 1.361163348e-05 0.0 1.44454502e-06 7.13750828e-05 0.0 
0.875 2.51713872e-07 1.438611048e-05 0.0 1.595814252e-06 0.000135360184 0.0 
1.125 2.3845870248e-07 1.511969604e-05 0.0 1.9041495948e-06 0.000203687028 0.0 
1.375 1.991477932e-07 1.73284656e-05 0.0 1.6215509992e-06 0.00025221328 0.0 
1.625 1.4544795248e-07 1.79682272e-05 0.0 1.8412308792e-06 0.00028945136 0.0 
1.875 1.7100553356e-07 1.70360424e-05 0.0 1.68138341688e-06 0.000290673152 0.0 
2.125 1.7690218868e-07 1.606384324e-05 0.0 1.3900467032e-06 0.000288137256 0.0 
2.375 1.82097152e-07 1.435549228e-05 0.0 1.12903006556e-06 0.00027745256 0.0 
2.625 1.6176557588e-07 1.319955552e-05 0.0 1.2865921784e-06 0.000264929092 0.0 
2.875 1.727545626e-07 1.184333704e-05 0.0 1.0101318244e-06 0.000254319176 0.0 
3.125 2.2094265708e-07 1.112782984e-05 0.0 7.796716092e-07 0.00023992794 0.0 
3.375 1.661667336e-07 1.084691168e-05 0.0 9.1382362472e-07 0.000225102656 0.0 
3.625 1.6302317004e-07 1.076812156e-05 0.0 7.463354332e-07 0.000203403768 0.0 
3.875 1.576405164e-07 1.0379343e-05 0.0 5.753251168e-07 0.000178548916 0.0 
4.125 1.7702093004e-07 1.007831396e-05 0.0 6.961261292e-07 0.00015254754 0.0 
4.375 1.511547708e-07 9.72920224e-06 0.0 7.127620288e-07 0.0001256103268 0.0 
4.625 1.811527336e-07 9.0576776e-06 0.0 6.299331072e-07 9.4863292e-05 0.0 
4.875 1.731635344e-07 8.88867228e-06 0.0 4.4845708e-07 6.98161628e-05 0.0 
5.125 2.018798996e-07 8.96959904e-06 0.0 4.17025522e-07 5.12640036e-05 0.0 
5.375 1.994105348e-07 7.756053504e-06 0.0 4.5696937e-07 3.55243176e-05 0.0 
5.625 1.83907084e-07 7.637356008e-06 0.0 3.36907566e-07 2.520336272e-05 0.0 
5.875 1.793670684e-07 7.024961464e-06 0.0 3.399219124e-07 1.848082548e-05 0.0 
6.125 1.655937812e-07 6.691952872e-06 0.0 4.167265072e-07 1.321803696e-05 0.0 
6.375 1.709950604e-07 5.90987154e-06 0.0 2.999699764e-07 1.040879516e-05 0.0 
6.625 1.945945424e-07 5.690790296e-06 0.0 3.042444304e-07 7.92934964e-06 0.0 
6.875 1.434257044e-07 5.037934708e-06 0.0 3.309390332e-07 6.666566492e-06 0.0 
7.125 1.418353192e-07 4.587841616e-06 0.0 2.84078572e-07 5.735498084e-06 0.0 
7.375 1.360133124e-07 4.5554187408e-06 0.0 3.177869568e-07 5.490151348e-06 0.0 
7.625 1.237681548e-07 4.200416476e-06 0.0 2.47934346e-07 4.632268976e-06 0.0 
7.875 1.415927432e-07 3.6398752908e-06 0.0 2.499867712e-07 4.617387128e-06 0.0 
8.125 1.217976428e-07 3.639284092e-06 0.0 2.307743868e-07 4.2502299e-06 0.0 
8.375 1.551408504e-07 3.5777989852e-06 0.0 2.132696324e-07 4.037722424e-06 0.0 
8.625 1.18250394e-07 2.9755179736e-06 0.0 1.931978044e-07 3.901305036e-06 0.0 
8.875 1.305325876e-07 2.9143180264e-06 0.0 1.745254688e-07 3.341231576e-06 0.0 
9.125 1.236183464e-07 2.543927376e-06 0.0 1.669356884e-07 3.425631384e-06 0.0 
9.375 1.14432498e-07 2.2005275672e-06 0.0 1.614073552e-07 3.039190068e-06 0.0 
9.625 1.152223072e-07 2.3094893908e-06 0.0 1.551239316e-07 2.940824616e-06 0.0 
9.875 9.84455728e-08 2.0560139184e-06 0.0 1.848348224e-07 2.8671968848e-06 0.0 
10.125 9.51854868e-08 1.8969254204e-06 0.0 1.552736412e-07 2.8894096e-06 0.0 
10.375 9.93196736e-08 2.0866848076e-06 0.0 1.382329392e-07 2.723638416e-06 0.0 
10.625 9.58754052e-08 2.1235720548e-06 0.0 1.40615342e-07 2.707477124e-06 0.0 
10.875 9.57625836e-08 2.0617857408e-06 0.0 1.175944076e-07 2.46810836e-06 0.0 
11.125 9.689866e-08 1.8557433308e-06 0.0 1.326399628e-07 2.385640836e-06 0.0 
11.375 8.39653612e-08 1.7043858112e-06 0.0 9.52868764e-08 2.346204384e-06 0.0 
11.625 8.69525164e-08 1.7054482664e-06 0.0 1.144351196e-07 2.211443564e-06 0.0 
11.875 8.76929492e-08 1.4753040432e-06 0.0 1.152405284e-07 2.253602476e-06 0.0 
12.125 6.7532976e-08 1.3089897372e-06 0.0 1.078821856e-07 1.932791096e-06 0.0 
12.375 7.59844888e-08 1.3695381476e-06 0.0 1.106593028e-07 2.013974084e-06 0.0 
12.625 7.05020052e-08 1.212507382e-06 0.0 9.99409676e-08 2.059409672e-06 0.0 
12.875 6.42129636e-08 1.17265407e-06 0.0 1.026929192e-07 2.045877768e-06 0.0 
13.125 4.93389876e-08 1.1061069184e-06 0.0 8.29758144e-08 1.867049836e-06 0.0 
13.375 6.30652056e-08 1.0579451252e-06 0.0 6.85182328e-08 1.807058412e-06 0.0 
13.625 5.51785596e-08 1.1648428472e-06 0.0 7.97606688e-08 1.944243888e-06 0.0 
13.875 5.82628788e-08 1.0697682556e-06 0.0 6.89582008e-08 1.497235864e-06 0.0 
14.125 5.895146e-08 9.479237096e-07 0.0 7.3012208e-08 1.74037036e-06 0.0 
14.375 5.22945796e-08 1.2480545172e-06 0.0 5.34525532e-08 1.491197608e-06 0.0 
14.625 6.44246544e-08 8.069079864e-07 0.0 6.8258404e-08 1.577138492e-06 0.0 
14.875 4.63673872e-08 8.659835492e-07 0.0 6.57788136e-08 1.616262284e-06 0.0 
15.125 4.1416088e-08 1.0897655996e-06 0.0 5.4559068e-08 1.273151816e-06 0.0 
15.375 4.1102624e-08 7.4508565e-07 0.0 6.38187688e-08 1.388717792e-06 0.0 
15.625 4.0789568e-08 7.75817456e-07 0.0 4.423348e-08 1.3085787588e-06 0.0 
15.875 2.767102e-08 7.586860672e-07 0.0 4.7623194e-08 1.059176152e-06 0.0 
16.125 3.7019558e-08 5.56052396e-07 0.0 4.69354528e-08 1.2922058836e-06 0.0 
16.375 4.93229756e-08 7.69023878e-07 0.0 4.4511352e-08 1.111646368e-06 0.0 
16.625 3.5573276e-08 6.526127612e-07 0.0 3.7302344e-08 9.536656852e-07 0.0 
16.875 3.0807828e-08 6.04310056e-07 0.0 4.8226008e-08 9.804274352e-07 0.0 
17.125 3.3894468e-08 5.38907286e-07 0.0 3.2096424e-08 9.59321808e-07 0.0 
17.375 2.687394e-08 4.695018608e-07 0.0 3.0200908e-08 8.921329252e-07 0.0 
17.625 3.2799088e-08 4.322070468e-07 0.0 3.2176052e-08 7.43890388e-07 0.0 
17.875 3.1870956e-08 6.01166448e-07 0.0 2.8020556e-08 8.613809392e-07 0.0 
18.125 2.1795604e-08 5.508373772e-07 0.0 3.9603364e-08 7.07043726e-07 0.0 
18.375 3.2546132e-08 4.08836018e-07 0.0 2.3495416e-08 7.22018428e-07 0.0 
18.625 2.494492e-08 4.291329892e-07 0.0 3.0588128e-08 8.43256436e-07 0.0 
18.875 3.237352e-08 5.67092522e-07 0.0 1.42016e-08 7.718452592e-07 0.0 
19.125 3.436424e-08 5.06691888e-07 0.0 1.756542e-08 6.6142648e-07 0.0 
19.375 1.6798504e-08 3.75423288e-07 0.0 1.4287356e-08 5.75857496e-07 0.0 
19.625 2.6063932e-08 3.85480088e-07 0.0 2.5696096e-08 6.94056392e-07 0.0 
19.875 1.7353612e-08 3.93563704e-07 0.0 2.9555632e-08 5.44576296e-07 0.0 
20.125 1.4889376e-08 3.45155696e-07 0.0 1.157136e-08 6.07293316e-07 0.0 
20.375 2.7117028e-08 2.99801676e-07 0.0 1.8993152e-08 5.08027332e-07 0.0 
20.625 1.7891828e-08 3.15142032e-07 0.0 1.6443352e-08 4.8866166e-07 0.0 
20.875 1.7601952e-08 2.50914076e-07 0.0 1.962888e-08 4.01152336e-07 0.0 
21.125 3.3885868e-08 2.83283736e-07 0.0 8.361348e-09 3.63193576e-07 0.0 
21.375 3.19975e-08 2.36910728e-07 0.0 1.3316784e-08 3.70600444e-07 0.0 
21.625 1.239214e-08 2.79691636e-07 0.0 1.7289904e-08 3.62235728e-07 0.0 
21.875 7.817504e-09 2.60201356e-07 0.0 0.0 3.711033e-07 0.0 
22.125 1.4099932e-08 3.061542e-07 0.0 1.8849696e-08 4.06925392e-07 0.0 
22.375 1.3425308e-08 2.95545196e-07 0.0 2.0174336e-08 4.0345322e-07 0.0 
22.625 2.043542e-08 2.13534244e-07 0.0 8.66706e-09 3.13949088e-07 0.0 
22.875 1.7877276e-08 2.43884412e-07 0.0 1.3197684e-08 2.69762436e-07 0.0 
23.125 3.543696e-09 2.14144228e-07 0.0 1.8624476e-08 2.91192996e-07 0.0 
23.375 1.4198604e-08 1.92992764e-07 0.0 2.5099528e-08 2.5843624e-07 0.0 
23.625 1.1137584e-08 2.16170676e-07 0.0 1.8551116e-08 2.68390036e-07 0.0 
23.875 4.045864e-09 2.04999004e-07 0.0 6.551316e-09 2.36985868e-07 0.0 
24.125 6.595792e-09 1.86370856e-07 0.0 1.5270792e-08 2.8234244e-07 0.0 
24.375 4.208628e-09 1.90612176e-07 0.0 1.2056012e-08 2.2799058e-07 0.0 
24.625 9.312136e-09 2.00201244e-07 0.0 1.0103788e-08 2.94687188e-07 0.0 
24.875 4.76738e-09 2.0451786e-07 0.0 9.12438e-09 2.13561848e-07 0.0 
25.125 2.1375e-09 2.03157372e-07 0.0 6.189312e-09 2.3937848e-07 0.0 
25.375 0.0 2.29615732e-07 0.0 7.972532e-09 2.19561012e-07 0.0 
25.625 8.962932e-09 1.41661928e-07 0.0 3.0708e-09 1.71033916e-07 0.0 
25.875 1.3205632e-08 1.69662988e-07 0.0 5.095372e-09 1.72882012e-07 0.0 
26.125 1.595972e-09 1.71073128e-07 0.0 6.717216e-09 1.83718576e-07 0.0 
26.375 4.933704e-09 1.7216988e-07 0.0 6.954384e-09 1.57667544e-07 0.0 
26.625 2.475412e-09 1.67099884e-07 0.0 4.780732e-09 1.86435712e-07 0.0 
26.875 8.686404e-09 1.56102564e-07 0.0 3.940164e-09 1.4182122e-07 0.0 
27.125 9.555356e-09 1.42652708e-07 0.0 0.0 1.13329208e-07 0.0 
27.375 7.022288e-09 1.29979536e-07 0.0 0.0 1.40769568e-07 0.0 
27.625 6.967876e-09 1.61398084e-07 0.0 2.30318e-09 1.27325436e-07 0.0 
27.875 1.879528e-09 1.2433934e-07 0.0 6.377336e-09 1.19420716e-07 0.0 
28.125 1.86568e-09 1.15268772e-07 0.0 4.60856e-09 9.354648e-08 0.0 
28.375 2.524484e-09 1.37907984e-07 0.0 0.0 1.33269928e-07 0.0 
28.625 5.31448e-09 1.4151172e-07 0.0 1.3837536e-08 9.9521748e-08 0.0 
28.875 1.655944e-09 1.51495532e-07 0.0 1.45486e-09 9.721272e-08 0.0 
29.125 3.98142e-09 1.2764506e-07 0.0 3.206704e-09 1.09614168e-07 0.0 
29.375 1.5885132e-08 1.0812376e-07 0.0 1.70512e-09 8.922372e-08 0.0 
29.625 0.0 1.01220248e-07 0.0 1.5051312e-08 1.10071608e-07 0.0 
29.875 4.041868e-09 1.2264132e-07 0.0 3.74996e-09 1.04688796e-07 0.0 
30.125 7.722632e-09 1.07284756e-07 0.0 0.0 9.6977636e-08 0.0 
30.375 5.402868e-09 1.12965116e-07 0.0 1.528096e-09 6.5350904e-08 0.0 
30.625 9.803556e-09 1.10179932e-07 0.0 4.632e-09 9.3169256e-08 0.0 
30.875 3.832472e-09 9.3013816e-08 0.0 1.845072e-09 8.2142112e-08 0.0 
31.125 2.785868e-09 7.8736724e-08 0.0 3.178252e-09 9.5212432e-08 0.0 
31.375 1.4996968e-08 9.3291612e-08 0.0 1.494756e-09 7.5068036e-08 0.0 
31.625 2.820556e-09 9.3364228e-08 0.0 0.0 7.8646828e-08 0.0 
31.875 9.13286e-09 1.01076568e-07 0.0 2.45504e-09 8.0533876e-08 0.0 
32.125 0.0 9.2242468e-08 0.0 2.525736e-09 6.2612932e-08 0.0 
32.375 1.796952e-09 8.8404116e-08 0.0 0.0 7.782834e-08 0.0 
32.625 0.0 9.3633176e-08 0.0 5.18028e-09 5.795984e-08 0.0 
32.875 1.94846e-09 7.7840876e-08 0.0 0.0 6.4843496e-08 0.0 
33.125 5.131272e-09 6.982128e-08 0.0 3.68034e-09 6.4969596e-08 0.0 
33.375 4.58012e-09 8.1914932e-08 0.0 5.51624e-09 3.0466868e-08 0.0 
33.625 4.079004e-09 8.0447388e-08 0.0 0.0 4.808118e-08 0.0 
33.875 0.0 7.1674764e-08 0.0 0.0 4.9614916e-08 0.0 
34.125 0.0 7.7279444e-08 0.0 0.0 4.3169996e-08 0.0 
34.375 0.0 8.3669244e-08 0.0 0.0 6.7247724e-08 0.0 
34.625 0.0 6.823128e-08 0.0 0.0 4.352214e-08 0.0 
34.875 0.0 4.9624052e-08 0.0 0.0 5.7157744e-08 0.0 
35.125 5.37544e-09 4.6078472e-08 0.0 0.0 4.737336e-08 0.0 
35.375 0.0 6.3677596e-08 0.0 2.179576e-09 2.7858656e-08 0.0 
35.625 0.0 7.5211048e-08 0.0 0.0 5.8030708e-08 0.0 
35.875 0.0 6.114888e-08 0.0 0.0 5.6304408e-08 0.0 
36.125 0.0 4.2969288e-08 0.0 0.0 5.0846448e-08 0.0 
36.375 2.54756e-09 7.3858208e-08 0.0 0.0 5.3338656e-08 0.0 
36.625 0.0 5.67829e-08 0.0 7.588752e-09 2.9115492e-08 0.0 
36.875 0.0 7.3960188e-08 0.0 0.0 1.5698924e-08 0.0 
37.125 0.0 7.3328156e-08 0.0 0.0 2.2564436e-08 0.0 
37.375 0.0 4.535574e-08 0.0 0.0 3.574976e-08 0.0 
37.625 0.0 6.7532676e-08 0.0 0.0 1.7685072e-08 0.0 
37.875 0.0 3.4906728e-08 0.0 0.0 2.3881636e-08 0.0 
38.125 0.0 6.1904548e-08 0.0 0.0 1.8764392e-08 0.0 
38.375 0.0 4.8713688e-08 0.0 0.0 2.2834236e-08 0.0 
38.625 0.0 6.2413728e-08 0.0 0.0 2.2979196e-08 0.0 
38.875 0.0 5.9143596e-08 0.0 0.0 1.4763712e-08 0.0 
39.125 0.0 2.1492812e-08 0.0 0.0 3.292144e-08 0.0 
39.375 0.0 3.397448e-08 0.0 0.0 3.2797912e-08 0.0 
39.625 0.0 2.2474824e-08 0.0 0.0 2.365182e-08 0.0 
39.875 0.0 5.1544776e-08 0.0 0.0 3.4999016e-08 0.0 
40.125 0.0 2.8809828e-08 0.0 0.0 1.1150752e-08 0.0 
40.375 0.0 3.4274704e-08 0.0 0.0 1.2809468e-08 0.0 
40.625 0.0 2.6175336e-08 0.0 0.0 6.474876e-09 0.0 
40.875 0.0 3.2400792e-08 0.0 0.0 8.24562e-09 0.0 
41.125 0.0 2.0262888e-08 0.0 0.0 1.028832e-08 0.0 
41.375 0.0 4.4229248e-08 0.0 5.39768e-09 1.7597332e-08 0.0 
41.625 0.0 4.126972e-08 0.0 0.0 1.3696212e-08 0.0 
41.875 0.0 3.1265272e-08 0.0 0.0 1.592412e-08 0.0 
42.125 0.0 2.216338e-08 0.0 0.0 1.2012696e-08 0.0 
42.375 0.0 2.264548e-08 0.0 0.0 6.456688e-09 0.0 
42.625 0.0 1.2841064e-08 0.0 0.0 7.594148e-09 0.0 
42.875 0.0 1.4849076e-08 0.0 0.0 9.543232e-09 0.0 
43.125 0.0 1.084176e-08 0.0 0.0 0.0 0.0 
43.375 0.0 2.580218e-08 0.0 0.0 1.4893936e-08 0.0 
43.625 0.0 2.2697856e-08 0.0 0.0 4.674788e-09 0.0 
43.875 0.0 2.1256488e-08 0.0 0.0 6.846904e-09 0.0 
44.125 0.0 1.5101664e-08 0.0 0.0 5.17772e-09 0.0 
44.375 3.605252e-09 1.8437868e-08 0.0 0.0 6.814204e-09 0.0 
44.625 0.0 1.1558832e-08 0.0 0.0 1.036274e-08 0.0 
44.875 0.0 2.9364896e-08 0.0 0.0 5.58756e-09 0.0 
45.125 0.0 3.1059928e-08 0.0 0.0 6.305056e-09 0.0 
45.375 0.0 1.2110412e-08 0.0 0.0 5.494096e-09 0.0 
45.625 0.0 1.58822e-08 0.0 0.0 7.566192e-09 0.0 
45.875 0.0 2.341494e-08 0.0 0.0 7.647856e-09 0.0 
46.125 0.0 2.5129468e-08 0.0 0.0 1.0525644e-08 0.0 
46.375 0.0 1.8870684e-08 0.0 0.0 5.674132e-09 0.0 
46.625 0.0 6.77166e-09 0.0 0.0 3.069804e-09 0.0 
46.875 0.0 7.366624e-09 0.0 0.0 7.013676e-09 0.0 
47.125 0.0 4.806e-09 0.0 0.0 2.453348e-09 0.0 
47.375 0.0 1.9198652e-08 0.0 0.0 8.843792e-09 0.0 
47.625 0.0 2.919376e-09 0.0 0.0 1.0543696e-08 0.0 
47.875 0.0 1.2732752e-08 0.0 0.0 4.10252e-09 0.0 
48.125 0.0 0.0 0.0 0.0 0.0 0.0 
48.375 0.0 2.2464744e-08 0.0 0.0 0.0 0.0 
48.625 0.0 3.1328872e-08 0.0 0.0 5.78056e-09 0.0 
48.875 0.0 2.1149964e-08 0.0 0.0 6.09592e-09 0.0 
49.125 0.0 3.331644e-09 0.0 0.0 3.880464e-09 0.0 
49.375 0.0 2.92508e-09 0.0 0.0 0.0 0.0 
49.625 0.0 6.835248e-09 0.0 0.0 0.0 0.0 
49.875 0.0 9.733416e-09 0.0 0.0 4.44592e-09 0.0 
50.125 0.0 5.65848e-09 0.0 0.0 0.0 0.0 
50.375 0.0 0.0 0.0 0.0 9.872828e-09 0.0 
50.625 0.0 6.616444e-09 0.0 0.0 0.0 0.0 
50.875 0.0 4.55004e-09 0.0 0.0 0.0 0.0 
51.125 0.0 0.0 0.0 0.0 1.729212e-08 0.0 
51.375 0.0 1.1923244e-08 0.0 0.0 0.0 0.0 
51.625 0.0 7.890544e-09 0.0 0.0 0.0 0.0 
51.875 0.0 0.0 0.0 0.0 0.0 0.0 
52.125 0.0 2.052728e-08 0.0 0.0 0.0 0.0 
52.375 0.0 6.64132e-09 0.0 0.0 0.0 0.0 
52.625 0.0 4.21756e-09 0.0 0.0 0.0 0.0 
52.875 0.0 5.25756e-09 0.0 0.0 0.0 0.0 
53.125 0.0 0.0 0.0 0.0 6.615712e-09 0.0 
53.375 0.0 9.30776e-09 0.0 0.0 0.0 0.0 
53.625 0.0 9.30748e-09 0.0 0.0 0.0 0.0 
53.875 0.0 0.0 0.0 0.0 0.0 0.0 
54.125 0.0 7.898696e-09 0.0 0.0 0.0 0.0 
54.375 0.0 0.0 0.0 0.0 0.0 0.0 
54.625 0.0 1.1687484e-08 0.0 0.0 8.84464e-09 0.0 
54.875 0.0 0.0 0.0 0.0 0.0 0.0 
55.125 0.0 0.0 0.0 0.0 4.588e-09 0.0 
55.375 0.0 3.892936e-09 0.0 0.0 0.0 0.0 
55.625 0.0 3.869616e-09 0.0 0.0 0.0 0.0 
55.875 0.0 8.462692e-09 0.0 0.0 0.0 0.0 
56.125 0.0 0.0 0.0 0.0 7.33464e-09 0.0 
56.375 0.0 0.0 0.0 0.0 0.0 0.0 
56.625 0.0 0.0 0.0 0.0 0.0 0.0 
56.875 0.0 4.5786e-09 0.0 0.0 0.0 0.0 
57.125 0.0 0.0 0.0 0.0 0.0 0.0 
57.375 0.0 0.0 0.0 0.0 0.0 0.0 
57.625 0.0 0.0 0.0 0.0 0.0 0.0 
57.875 0.0 0.0 0.0 0.0 0.0 0.0 
58.125 0.0 0.0 0.0 0.0 0.0 0.0 
58.375 0.0 0.0 0.0 0.0 0.0 0.0 
58.625 0.0 5.70216e-09 0.0 0.0 0.0 0.0 
58.875 0.0 0.0 0.0 0.0 0.0 0.0 
59.125 0.0 0.0 0.0 0.0 0.0 0.0 
59.375 0.0 0.0 0.0 0.0 0.0 0.0 
59.625 0.0 0.0 0.0 0.0 0.0 0.0 
59.875 0.0 0.0 0.0 0.0 0.0 0.0 
60.125 0.0 0.0 0.0 0.0 0.0 0.0 
60.375 0.0 0.0 0.0 0.0 0.0 0.0 
60.625 0.0 0.0 0.0 0.0 0.0 0.0 
60.875 0.0 0.0 0.0 0.0 0.0 0.0 
61.125 0.0 0.0 0.0 0.0 0.0 0.0 
61.375 0.0 0.0 0.0 0.0 0.0 0.0 
61.625 0.0 0.0 0.0 0.0 0.0 0.0 
61.875 0.0 0.0 0.0 0.0 0.0 0.0 
62.125 0.0 0.0 0.0 0.0 0.0 0.0 
62.375 0.0 0.0 0.0 0.0 0.0 0.0 
62.625 0.0 0.0 0.0 0.0 0.0 0.0 
62.875 0.0 0.0 0.0 0.0 0.0 0.0 
63.125 0.0 0.0 0.0 0.0 0.0 0.0 
63.375 0.0 0.0 0.0 0.0 0.0 0.0 
63.625 0.0 0.0 0.0 0.0 0.0 0.0 
63.875 0.0 0.0 0.0 0.0 0.0 0.0 
64.125 0.0 0.0 0.0 0.0 0.0 0.0 
64.375 0.0 0.0 0.0 0.0 0.0 0.0 
64.625 0.0 0.0 0.0 0.0 0.0 0.0 
64.875 0.0 0.0 0.0 0.0 0.0 0.0 
65.125 0.0 0.0 0.0 0.0 0.0 0.0 
65.375 0.0 0.0 0.0 0.0 0.0 0.0 
65.625 0.0 0.0 0.0 0.0 0.0 0.0 
65.875 0.0 0.0 0.0 0.0 0.0 0.0 
66.125 0.0 0.0 0.0 0.0 0.0 0.0 
66.375 0.0 0.0 0.0 0.0 0.0 0.0 
66.625 0.0 0.0 0.0 0.0 0.0 0.0 
66.875 0.0 0.0 0.0 0.0 0.0 0.0 
67.125 0.0 0.0 0.0 0.0 0.0 0.0 
67.375 0.0 0.0 0.0 0.0 0.0 0.0 
67.625 0.0 0.0 0.0 0.0 0.0 0.0 
67.875 0.0 0.0 0.0 0.0 0.0 0.0 
68.125 0.0 0.0 0.0 0.0 0.0 0.0 
68.375 0.0 0.0 0.0 0.0 0.0 0.0 
68.625 0.0 0.0 0.0 0.0 0.0 0.0 
68.875 0.0 0.0 0.0 0.0 0.0 0.0 
69.125 0.0 0.0 0.0 0.0 0.0 0.0 
69.375 0.0 0.0 0.0 0.0 0.0 0.0 
69.625 0.0 0.0 0.0 0.0 0.0 0.0 
69.875 0.0 0.0 0.0 0.0 0.0 0.0 
70.125 0.0 0.0 0.0 0.0 0.0 0.0 
70.375 0.0 0.0 0.0 0.0 0.0 0.0 
70.625 0.0 0.0 0.0 0.0 0.0 0.0 
70.875 0.0 0.0 0.0 0.0 0.0 0.0 
71.125 0.0 0.0 0.0 0.0 0.0 0.0 
71.375 0.0 0.0 0.0 0.0 0.0 0.0 
71.625 0.0 0.0 0.0 0.0 0.0 0.0 
71.875 0.0 0.0 0.0 0.0 0.0 0.0 
72.125 0.0 0.0 0.0 0.0 0.0 0.0 
72.375 0.0 0.0 0.0 0.0 0.0 0.0 
72.625 0.0 0.0 0.0 0.0 0.0 0.0 
72.875 0.0 0.0 0.0 0.0 0.0 0.0 
73.125 0.0 0.0 0.0 0.0 0.0 0.0 
73.375 0.0 0.0 0.0 0.0 0.0 0.0 
73.625 0.0 0.0 0.0 0.0 0.0 0.0 
73.875 0.0 0.0 0.0 0.0 0.0 0.0 
74.125 0.0 0.0 0.0 0.0 0.0 0.0 
74.375 0.0 0.0 0.0 0.0 0.0 0.0 
74.625 0.0 0.0 0.0 0.0 0.0 0.0 
74.875 0.0 0.0 0.0 0.0 0.0 0.0 
75.125 0.0 0.0 0.0 0.0 0.0 0.0 
75.375 0.0 0.0 0.0 0.0 0.0 0.0 
75.625 0.0 0.0 0.0 0.0 0.0 0.0 
75.875 0.0 0.0 0.0 0.0 0.0 0.0 
76.125 0.0 0.0 0.0 0.0 0.0 0.0 
76.375 0.0 0.0 0.0 0.0 0.0 0.0 
76.625 0.0 0.0 0.0 0.0 0.0 0.0 
76.875 0.0 0.0 0.0 0.0 0.0 0.0 
77.125 0.0 0.0 0.0 0.0 0.0 0.0 
77.375 0.0 0.0 0.0 0.0 0.0 0.0 
77.625 0.0 0.0 0.0 0.0 0.0 0.0 
77.875 0.0 0.0 0.0 0.0 0.0 0.0 
78.125 0.0 0.0 0.0 0.0 0.0 0.0 
78.375 0.0 0.0 0.0 0.0 0.0 0.0 
78.625 0.0 0.0 0.0 0.0 0.0 0.0 
78.875 0.0 0.0 0.0 0.0 0.0 0.0 
79.125 0.0 0.0 0.0 0.0 0.0 0.0 
79.375 0.0 0.0 0.0 0.0 0.0 0.0 
79.625 0.0 0.0 0.0 0.0 0.0 0.0 
79.875 0.0 0.0 0.0 0.0 0.0 0.0 
80.125 0.0 0.0 0.0 0.0 0.0 0.0 
80.375 0.0 0.0 0.0 0.0 0.0 0.0 
80.625 0.0 0.0 0.0 0.0 0.0 0.0 
80.875 0.0 0.0 0.0 0.0 0.0 0.0 
81.125 0.0 0.0 0.0 0.0 0.0 0.0 
81.375 0.0 0.0 0.0 0.0 0.0 0.0 
81.625 0.0 0.0 0.0 0.0 0.0 0.0 
81.875 0.0 0.0 0.0 0.0 0.0 0.0 
82.125 0.0 0.0 0.0 0.0 0.0 0.0 
82.375 0.0 0.0 0.0 0.0 0.0 0.0 
82.625 0.0 0.0 0.0 0.0 0.0 0.0 
82.875 0.0 0.0 0.0 0.0 0.0 0.0 
83.125 0.0 0.0 0.0 0.0 0.0 0.0 
83.375 0.0 0.0 0.0 0.0 0.0 0.0 
83.625 0.0 0.0 0.0 0.0 0.0 0.0 
83.875 0.0 0.0 0.0 0.0 0.0 0.0 
84.125 0.0 0.0 0.0 0.0 0.0 0.0 
84.375 0.0 0.0 0.0 0.0 0.0 0.0 
84.625 0.0 0.0 0.0 0.0 0.0 0.0 
84.875 0.0 0.0 0.0 0.0 0.0 0.0 
85.125 0.0 0.0 0.0 0.0 0.0 0.0 
85.375 0.0 0.0 0.0 0.0 0.0 0.0 
85.625 0.0 0.0 0.0 0.0 0.0 0.0 
85.875 0.0 0.0 0.0 0.0 0.0 0.0 
86.125 0.0 0.0 0.0 0.0 0.0 0.0 
86.375 0.0 0.0 0.0 0.0 0.0 0.0 
86.625 0.0 0.0 0.0 0.0 0.0 0.0 
86.875 0.0 0.0 0.0 0.0 0.0 0.0 
87.125 0.0 0.0 0.0 0.0 0.0 0.0 
87.375 0.0 0.0 0.0 0.0 0.0 0.0 
87.625 0.0 0.0 0.0 0.0 0.0 0.0 
87.875 0.0 0.0 0.0 0.0 0.0 0.0 
88.125 0.0 0.0 0.0 0.0 0.0 0.0 
88.375 0.0 0.0 0.0 0.0 0.0 0.0 
88.625 0.0 0.0 0.0 0.0 0.0 0.0 
88.875 0.0 0.0 0.0 0.0 0.0 0.0 
89.125 0.0 0.0 0.0 0.0 0.0 0.0 
89.375 0.0 0.0 0.0 0.0 0.0 0.0 
89.625 0.0 0.0 0.0 0.0 0.0 0.0 
89.875 0.0 0.0 0.0 0.0 0.0 0.0 
90.125 0.0 0.0 0.0 0.0 0.0 0.0 
90.375 0.0 0.0 0.0 0.0 0.0 0.0 
90.625 0.0 0.0 0.0 0.0 0.0 0.0 
90.875 0.0 0.0 0.0 0.0 0.0 0.0 
91.125 0.0 0.0 0.0 0.0 0.0 0.0 
91.375 0.0 0.0 0.0 0.0 0.0 0.0 
91.625 0.0 0.0 0.0 0.0 0.0 0.0 
91.875 0.0 0.0 0.0 0.0 0.0 0.0 
92.125 0.0 0.0 0.0 0.0 0.0 0.0 
92.375 0.0 0.0 0.0 0.0 0.0 0.0 
92.625 0.0 0.0 0.0 0.0 0.0 0.0 
92.875 0.0 0.0 0.0 0.0 0.0 0.0 
93.125 0.0 0.0 0.0 0.0 0.0 0.0 
93.375 0.0 0.0 0.0 0.0 0.0 0.0 
93.625 0.0 0.0 0.0 0.0 0.0 0.0 
93.875 0.0 0.0 0.0 0.0 0.0 0.0 
94.125 0.0 0.0 0.0 0.0 0.0 0.0 
94.375 0.0 0.0 0.0 0.0 0.0 0.0 
94.625 0.0 0.0 0.0 0.0 0.0 0.0 
94.875 0.0 0.0 0.0 0.0 0.0 0.0 
95.125 0.0 0.0 0.0 0.0 0.0 0.0 
95.375 0.0 0.0 0.0 0.0 0.0 0.0 
95.625 0.0 0.0 0.0 0.0 0.0 0.0 
95.875 0.0 0.0 0.0 0.0 0.0 0.0 
96.125 0.0 0.0 0.0 0.0 0.0 0.0 
96.375 0.0 0.0 0.0 0.0 0.0 0.0 
96.625 0.0 0.0 0.0 0.0 0.0 0.0 
96.875 0.0 0.0 0.0 0.0 0.0 0.0 
97.125 0.0 0.0 0.0 0.0 0.0 0.0 
97.375 0.0 0.0 0.0 0.0 0.0 0.0 
97.625 0.0 0.0 0.0 0.0 0.0 0.0 
97.875 0.0 0.0 0.0 0.0 0.0 0.0 
98.125 0.0 0.0 0.0 0.0 0.0 0.0 
98.375 0.0 0.0 0.0 0.0 0.0 0.0 
98.625 0.0 0.0 0.0 0.0 0.0 0.0 
98.875 0.0 0.0 0.0 0.0 0.0 0.0 
99.125 0.0 0.0 0.0 0.0 0.0 0.0 
99.375 0.0 0.0 0.0 0.0 0.0 0.0 
99.625 0.0 0.0 0.0 0.0 0.0 0.0 
99.875 0.0 0.0 0.0 0.0 0.0 0.0 
100.125 0.0 0.0 0.0 0.0 0.0 0.0 
100.375 0.0 0.0 0.0 0.0 0.0 0.0 
100.625 0.0 0.0 0.0 0.0 0.0 0.0 
100.875 0.0 0.0 0.0 0.0 0.0 0.0 
101.125 0.0 0.0 0.0 0.0 0.0 0.0 
101.375 0.0 0.0 0.0 0.0 0.0 0.0 
101.625 0.0 0.0 0.0 0.0 0.0 0.0 
101.875 0.0 0.0 0.0 0.0 0.0 0.0 
102.125 0.0 0.0 0.0 0.0 0.0 0.0 
102.375 0.0 0.0 0.0 0.0 0.0 0.0 
102.625 0.0 0.0 0.0 0.0 0.0 0.0 
102.875 0.0 0.0 0.0 0.0 0.0 0.0 
103.125 0.0 0.0 0.0 0.0 0.0 0.0 
103.375 0.0 0.0 0.0 0.0 0.0 0.0 
103.625 0.0 0.0 0.0 0.0 0.0 0.0 
103.875 0.0 0.0 0.0 0.0 0.0 0.0 
104.125 0.0 0.0 0.0 0.0 0.0 0.0 
104.375 0.0 0.0 0.0 0.0 0.0 0.0 
104.625 0.0 0.0 0.0 0.0 0.0 0.0 
104.875 0.0 0.0 0.0 0.0 0.0 0.0 
105.125 0.0 0.0 0.0 0.0 0.0 0.0 
105.375 0.0 0.0 0.0 0.0 0.0 0.0 
105.625 0.0 0.0 0.0 0.0 0.0 0.0 
105.875 0.0 0.0 0.0 0.0 0.0 0.0 
106.125 0.0 0.0 0.0 0.0 0.0 0.0 
106.375 0.0 0.0 0.0 0.0 0.0 0.0 
106.625 0.0 0.0 0.0 0.0 0.0 0.0 
106.875 0.0 0.0 0.0 0.0 0.0 0.0 
107.125 0.0 0.0 0.0 0.0 0.0 0.0 
107.375 0.0 0.0 0.0 0.0 0.0 0.0 
107.625 0.0 0.0 0.0 0.0 0.0 0.0 
107.875 0.0 0.0 0.0 0.0 0.0 0.0 
108.125 0.0 0.0 0.0 0.0 0.0 0.0 
108.375 0.0 0.0 0.0 0.0 0.0 0.0 
108.625 0.0 0.0 0.0 0.0 0.0 0.0 
108.875 0.0 0.0 0.0 0.0 0.0 0.0 
109.125 0.0 0.0 0.0 0.0 0.0 0.0 
109.375 0.0 0.0 0.0 0.0 0.0 0.0 
109.625 0.0 0.0 0.0 0.0 0.0 0.0 
109.875 0.0 0.0 0.0 0.0 0.0 0.0 
110.125 0.0 0.0 0.0 0.0 0.0 0.0 
110.375 0.0 0.0 0.0 0.0 0.0 0.0 
110.625 0.0 0.0 0.0 0.0 0.0 0.0 
110.875 0.0 0.0 0.0 0.0 0.0 0.0 
111.125 0.0 0.0 0.0 0.0 0.0 0.0 
111.375 0.0 0.0 0.0 0.0 0.0 0.0 
111.625 0.0 0.0 0.0 0.0 0.0 0.0 
111.875 0.0 0.0 0.0 0.0 0.0 0.0 
112.125 0.0 0.0 0.0 0.0 0.0 0.0 
112.375 0.0 0.0 0.0 0.0 0.0 0.0 
112.625 0.0 0.0 0.0 0.0 0.0 0.0 
112.875 0.0 0.0 0.0 0.0 0.0 0.0 
113.125 0.0 0.0 0.0 0.0 0.0 0.0 
113.375 0.0 0.0 0.0 0.0 0.0 0.0 
113.625 0.0 0.0 0.0 0.0 0.0 0.0 
113.875 0.0 0.0 0.0 0.0 0.0 0.0 
114.125 0.0 0.0 0.0 0.0 0.0 0.0 
114.375 0.0 0.0 0.0 0.0 0.0 0.0 
114.625 0.0 0.0 0.0 0.0 0.0 0.0 
114.875 0.0 0.0 0.0 0.0 0.0 0.0 
115.125 0.0 0.0 0.0 0.0 0.0 0.0 
115.375 0.0 0.0 0.0 0.0 0.0 0.0 
115.625 0.0 0.0 0.0 0.0 0.0 0.0 
115.875 0.0 0.0 0.0 0.0 0.0 0.0 
116.125 0.0 0.0 0.0 0.0 0.0 0.0 
116.375 0.0 0.0 0.0 0.0 0.0 0.0 
116.625 0.0 0.0 0.0 0.0 0.0 0.0 
116.875 0.0 0.0 0.0 0.0 0.0 0.0 
117.125 0.0 0.0 0.0 0.0 0.0 0.0 
117.375 0.0 0.0 0.0 0.0 0.0 0.0 
117.625 0.0 0.0 0.0 0.0 0.0 0.0 
117.875 0.0 0.0 0.0 0.0 0.0 0.0 
118.125 0.0 0.0 0.0 0.0 0.0 0.0 
118.375 0.0 0.0 0.0 0.0 0.0 0.0 
118.625 0.0 0.0 0.0 0.0 0.0 0.0 
118.875 0.0 0.0 0.0 0.0 0.0 0.0 
119.125 0.0 0.0 0.0 0.0 0.0 0.0 
119.375 0.0 0.0 0.0 0.0 0.0 0.0 
119.625 0.0 0.0 0.0 0.0 0.0 0.0 
119.875 0.0 0.0 0.0 0.0 0.0 0.0 
120.125 0.0 0.0 0.0 0.0 0.0 0.0 
120.375 0.0 0.0 0.0 0.0 0.0 0.0 
120.625 0.0 0.0 0.0 0.0 0.0 0.0 
120.875 0.0 0.0 0.0 0.0 0.0 0.0 
121.125 0.0 0.0 0.0 0.0 0.0 0.0 
121.375 0.0 0.0 0.0 0.0 0.0 0.0 
121.625 0.0 0.0 0.0 0.0 0.0 0.0 
121.875 0.0 0.0 0.0 0.0 0.0 0.0 
122.125 0.0 0.0 0.0 0.0 0.0 0.0 
122.375 0.0 0.0 0.0 0.0 0.0 0.0 
122.625 0.0 0.0 0.0 0.0 0.0 0.0 
122.875 0.0 0.0 0.0 0.0 0.0 0.0 
123.125 0.0 0.0 0.0 0.0 0.0 0.0 
123.375 0.0 0.0 0.0 0.0 0.0 0.0 
123.625 0.0 0.0 0.0 0.0 0.0 0.0 
123.875 0.0 0.0 0.0 0.0 0.0 0.0 
124.125 0.0 0.0 0.0 0.0 0.0 0.0 
124.375 0.0 0.0 0.0 0.0 0.0 0.0 
124.625 0.0 0.0 0.0 0.0 0.0 0.0 
124.875 0.0 0.0 0.0 0.0 0.0 0.0 
125.125 0.0 0.0 0.0 0.0 0.0 0.0 


==> anc/anc_files/DUNE_GDML/dune10kt_v1_1x2x6_nowires.gdml <==
<?xml version="1.0" encoding="UTF-8" ?>
<gdml xmlns:gdml="http://cern.ch/2001/Schemas/GDML"
      xmlns:xsi="http://www.w3.org/2001/XMLSchema-instance"
      xsi:noNamespaceSchemaLocation="GDMLSchema/gdml.xsd">
<define>

<!--



-->

   <position name="posCryoInDetEnc"     unit="cm" x="0" y="-100" z="0"/>
   <position name="posCenter"           unit="cm" x="0" y="0" z="0"/>
   <rotation name="rPlus90AboutX"       unit="deg" x="90" y="0" z="0"/>
   <rotation name="rMinus90AboutY"      unit="deg" x="0" y="270" z="0"/>
   <rotation name="rMinus90AboutYMinus90AboutX"       unit="deg" x="270" y="270" z="0"/>
   <rotation name="rPlusUAngleAboutX"	unit="deg" x="54.29" y="0"   z="0"/>
   <rotation name="rPlusVAngleAboutX"	unit="deg" x="125.71" y="0"   z="0"/>
   <rotation name="rPlus180AboutX"	unit="deg" x="180" y="0"   z="0"/>
   <rotation name="rPlus180AboutY"	unit="deg" x="0" y="180"   z="0"/>
   <rotation name="rPlus180AboutXPlus180AboutY"	unit="deg" x="180" y="180"   z="0"/>
   <rotation name="rIdentity"		unit="deg" x="0" y="0"   z="0"/>
</define>
<materials>
  <element name="videRef" formula="VACUUM" Z="1">  <atom value="1"/> </element>
  <element name="copper" formula="Cu" Z="29">  <atom value="63.546"/>  </element>
  <element name="beryllium" formula="Be" Z="4">  <atom value="9.0121831"/>  </element>
  <element name="bromine" formula="Br" Z="35"> <atom value="79.904"/> </element>
  <element name="hydrogen" formula="H" Z="1">  <atom value="1.0079"/> </element>
  <element name="nitrogen" formula="N" Z="7">  <atom value="14.0067"/> </element>
  <element name="oxygen" formula="O" Z="8">  <atom value="15.999"/> </element>
  <element name="aluminum" formula="Al" Z="13"> <atom value="26.9815"/>  </element>
  <element name="silicon" formula="Si" Z="14"> <atom value="28.0855"/>  </element>
  <element name="carbon" formula="C" Z="6">  <atom value="12.0107"/>  </element>
  <element name="potassium" formula="K" Z="19"> <atom value="39.0983"/>  </element>
  <element name="chromium" formula="Cr" Z="24"> <atom value="51.9961"/>  </element>
  <element name="iron" formula="Fe" Z="26"> <atom value="55.8450"/>  </element>
  <element name="nickel" formula="Ni" Z="28"> <atom value="58.6934"/>  </element>
  <element name="calcium" formula="Ca" Z="20"> <atom value="40.078"/>   </element>
  <element name="magnesium" formula="Mg" Z="12"> <atom value="24.305"/>   </element>
  <element name="sodium" formula="Na" Z="11"> <atom value="22.99"/>    </element>
  <element name="titanium" formula="Ti" Z="22"> <atom value="47.867"/>   </element>
  <element name="argon" formula="Ar" Z="18"> <atom value="39.9480"/>  </element>
  <element name="sulphur" formula="S" Z="16"> <atom value="32.065"/>  </element>
  <element name="phosphorus" formula="P" Z="15"> <atom value="30.973"/>  </element>

  <material name="Vacuum" formula="Vacuum">
   <D value="1.e-25" unit="g/cm3"/>
   <fraction n="1.0" ref="videRef"/>
  </material>

  <material name="ALUMINUM_Al" formula="ALUMINUM_Al">
   <D value="2.6990" unit="g/cm3"/>
   <fraction n="1.0000" ref="aluminum"/>
  </material>

  <material name="SILICON_Si" formula="SILICON_Si">
   <D value="2.3300" unit="g/cm3"/>
   <fraction n="1.0000" ref="silicon"/>
  </material>

  <material name="epoxy_resin" formula="C38H40O6Br4">
   <D value="1.1250" unit="g/cm3"/>
   <composite n="38" ref="carbon"/>
   <composite n="40" ref="hydrogen"/>
   <composite n="6" ref="oxygen"/>
   <composite n="4" ref="bromine"/>
  </material>

  <material name="SiO2" formula="SiO2">
   <D value="2.2" unit="g/cm3"/>
   <composite n="1" ref="silicon"/>
   <composite n="2" ref="oxygen"/>
  </material>

  <material name="Al2O3" formula="Al2O3">
   <D value="3.97" unit="g/cm3"/>
   <composite n="2" ref="aluminum"/>
   <composite n="3" ref="oxygen"/>
  </material>

  <material name="Fe2O3" formula="Fe2O3">
   <D value="5.24" unit="g/cm3"/>
   <composite n="2" ref="iron"/>
   <composite n="3" ref="oxygen"/>
  </material>

  <material name="CaO" formula="CaO">
   <D value="3.35" unit="g/cm3"/>
   <composite n="1" ref="calcium"/>
   <composite n="1" ref="oxygen"/>
  </material>

  <material name="MgO" formula="MgO">
   <D value="3.58" unit="g/cm3"/>
   <composite n="1" ref="magnesium"/>
   <composite n="1" ref="oxygen"/>
  </material>

  <material name="Na2O" formula="Na2O">
   <D value="2.27" unit="g/cm3"/>
   <composite n="2" ref="sodium"/>
   <composite n="1" ref="oxygen"/>
  </material>

  <material name="TiO2" formula="TiO2">
   <D value="4.23" unit="g/cm3"/>
   <composite n="1" ref="titanium"/>
   <composite n="2" ref="oxygen"/>
  </material>

  <material name="FeO" formula="FeO">
   <D value="5.745" unit="g/cm3"/>
   <composite n="1" ref="iron"/>
   <composite n="1" ref="oxygen"/>
  </material>

  <material name="CO2" formula="CO2">
   <D value="1.562" unit="g/cm3"/>
   <composite n="1" ref="iron"/>
   <composite n="2" ref="oxygen"/>
  </material>

  <material name="P2O5" formula="P2O5">
   <D value="1.562" unit="g/cm3"/>
   <composite n="2" ref="phosphorus"/>
   <composite n="5" ref="oxygen"/>
  </material>

  <material formula=" " name="DUSEL_Rock">
    <D value="2.82" unit="g/cm3"/>
    <fraction n="0.5267" ref="SiO2"/>
    <fraction n="0.1174" ref="FeO"/>
    <fraction n="0.1025" ref="Al2O3"/>
    <fraction n="0.0473" ref="MgO"/>
    <fraction n="0.0422" ref="CO2"/>
    <fraction n="0.0382" ref="CaO"/>
    <fraction n="0.0240" ref="carbon"/>
    <fraction n="0.0186" ref="sulphur"/>
    <fraction n="0.0053" ref="Na2O"/>
    <fraction n="0.00070" ref="P2O5"/>
    <fraction n="0.0771" ref="oxygen"/>
  </material>

  <material formula="Air" name="Air">
   <D value="0.001205" unit="g/cm3"/>
   <fraction n="0.781154" ref="nitrogen"/>
   <fraction n="0.209476" ref="oxygen"/>
   <fraction n="0.00934" ref="argon"/>
  </material>

  <material name="fibrous_glass">
   <D value="2.74351" unit="g/cm3"/>
   <fraction n="0.600" ref="SiO2"/>
   <fraction n="0.118" ref="Al2O3"/>
   <fraction n="0.001" ref="Fe2O3"/>
   <fraction n="0.224" ref="CaO"/>
   <fraction n="0.034" ref="MgO"/>
   <fraction n="0.010" ref="Na2O"/>
   <fraction n="0.013" ref="TiO2"/>
  </material>

  <!-- density referenced from EHN1-Cold Cryostats Technical Requirements:
       https://edms.cern.ch/document/1543254 -->
  <material name="FD_foam">
   <D value="0.09" unit="g/cm3"/>
   <fraction n="0.95" ref="Air"/>
   <fraction n="0.05" ref="fibrous_glass"/>
  </material>

  <material name="FR4">
   <D value="1.98281" unit="g/cm3"/>
   <fraction n="0.47" ref="epoxy_resin"/>
   <fraction n="0.53" ref="fibrous_glass"/>
  </material>

  <material name="STEEL_STAINLESS_Fe7Cr2Ni" formula="STEEL_STAINLESS_Fe7Cr2Ni">
   <D value="7.9300" unit="g/cm3"/>
   <fraction n="0.0010" ref="carbon"/>
   <fraction n="0.1792" ref="chromium"/>
   <fraction n="0.7298" ref="iron"/>
   <fraction n="0.0900" ref="nickel"/>
  </material>

  <material name="Copper_Beryllium_alloy25" formula="Copper_Beryllium_alloy25">
   <D value="8.26" unit="g/cm3"/>
   <fraction n="0.981" ref="copper"/>
   <fraction n="0.019" ref="beryllium"/>
  </material>

  <material name="LAr" formula="LAr">
   <D value="1.40" unit="g/cm3"/>
   <fraction n="1.0000" ref="argon"/>
  </material>

  <material name="ArGas" formula="ArGas">
   <D value="0.00166" unit="g/cm3"/>
   <fraction n="1.0" ref="argon"/>
  </material>

  <material formula=" " name="G10">
   <D value="1.7" unit="g/cm3"/>
   <fraction n="0.2805" ref="silicon"/>
   <fraction n="0.3954" ref="oxygen"/>
   <fraction n="0.2990" ref="carbon"/>
   <fraction n="0.0251" ref="hydrogen"/>
  </material>

  <material formula=" " name="Granite">
   <D value="2.7" unit="g/cm3"/>
   <fraction n="0.438" ref="oxygen"/>
   <fraction n="0.257" ref="silicon"/>
   <fraction n="0.222" ref="sodium"/>
   <fraction n="0.049" ref="aluminum"/>
   <fraction n="0.019" ref="iron"/>
   <fraction n="0.015" ref="potassium"/>
  </material>

  <material formula=" " name="ShotRock">
   <D value="1.62" unit="g/cm3"/>
   <fraction n="0.438" ref="oxygen"/>
   <fraction n="0.257" ref="silicon"/>
   <fraction n="0.222" ref="sodium"/>
   <fraction n="0.049" ref="aluminum"/>
   <fraction n="0.019" ref="iron"/>
   <fraction n="0.015" ref="potassium"/>
  </material>

  <material formula=" " name="Dirt">
   <D value="1.7" unit="g/cm3"/>
   <fraction n="0.438" ref="oxygen"/>
   <fraction n="0.257" ref="silicon"/>
   <fraction n="0.222" ref="sodium"/>
   <fraction n="0.049" ref="aluminum"/>
   <fraction n="0.019" ref="iron"/>
   <fraction n="0.015" ref="potassium"/>
  </material>

  <material formula=" " name="Concrete">
   <D value="2.3" unit="g/cm3"/>
   <fraction n="0.530" ref="oxygen"/>
   <fraction n="0.335" ref="silicon"/>
   <fraction n="0.060" ref="calcium"/>
   <fraction n="0.015" ref="sodium"/>
   <fraction n="0.020" ref="iron"/>
   <fraction n="0.040" ref="aluminum"/>
  </material>

  <material formula="H2O" name="Water">
   <D value="1.0" unit="g/cm3"/>
   <fraction n="0.1119" ref="hydrogen"/>
   <fraction n="0.8881" ref="oxygen"/>
  </material>

  <material formula="Ti" name="Titanium">
   <D value="4.506" unit="g/cm3"/>
   <fraction n="1." ref="titanium"/>
  </material>

  <material name="TPB" formula="TPB">
   <D value="1.40" unit="g/cm3"/>
   <fraction n="1.0000" ref="argon"/>
  </material>

  <material name="Glass">
   <D value="2.74351" unit="g/cm3"/>
   <fraction n="0.600" ref="SiO2"/>
   <fraction n="0.118" ref="Al2O3"/>
   <fraction n="0.001" ref="Fe2O3"/>
   <fraction n="0.224" ref="CaO"/>
   <fraction n="0.034" ref="MgO"/>
   <fraction n="0.010" ref="Na2O"/>
   <fraction n="0.013" ref="TiO2"/>
  </material>

  <material name="Acrylic">
   <D value="1.19" unit="g/cm3"/>
   <fraction n="0.600" ref="carbon"/>
   <fraction n="0.320" ref="oxygen"/>
   <fraction n="0.080" ref="hydrogen"/>
  </material>

  <!-- preliminary values -->
  <material name="AirSteelMixture" formula="AirSteelMixture">
   <D value="0.116981067938689" unit="g/cm3"/>
   <fraction n="0.998" ref="STEEL_STAINLESS_Fe7Cr2Ni"/>
   <fraction n="0.002"   ref="Air"/>
  </material>

</materials>
<solids>
    <box name="Inner" lunit="cm"
      x="360.843"
      y="607.82875"
      z="232.39"/>
    <box name="InnerUPlane" lunit="cm"
      x="0.015"
      y="599.04"
      z="230.6525"/>
    <box name="InnerVPlane" lunit="cm"
      x="0.015"
      y="598.7225"
      z="230.0175"/>
    <box name="InnerZPlane" lunit="cm"
      x="0.015"
      y="598.39"
      z="229.456"/>
    <box name="InnerActive" lunit="cm"
      x="359.415"
      y="600.01875"
      z="232.39"/>

    <tube name="InnerWireVert"
      rmax="0.0075"
      z="598.39"
      deltaphi="360"
      aunit="deg"
      lunit="cm"/>

    <box name="Outer" lunit="cm"
      x="16.443"
      y="607.82875"
      z="232.39"/>
    <box name="OuterUPlane" lunit="cm"
      x="0.015"
      y="599.04"
      z="230.6525"/>
    <box name="OuterVPlane" lunit="cm"
      x="0.015"
      y="598.7225"
      z="230.0175"/>
    <box name="OuterZPlane" lunit="cm"
      x="0.015"
      y="598.39"
      z="229.456"/>
    <box name="OuterActive" lunit="cm"
      x="15.015"
      y="600.01875"
      z="232.39"/>

    <tube name="OuterWireVert"
      rmax="0.0075"
      z="598.39"
      deltaphi="360"
      aunit="deg"
      lunit="cm"/>

    <box name="Cryostat" lunit="cm"
      x="759.3241"
      y="1357.6975"
      z="1746.48"/>
    <box name="ArgonInterior" lunit="cm"
      x="756.7841"
      y="1355.1575"
      z="1743.94"/>
    <box name="GaseousArgon" lunit="cm"
      x="756.7841"
      y="50"
      z="1743.94"/>
    <subtraction name="SteelShell">
      <first ref="Cryostat"/>
      <second ref="ArgonInterior"/>
    </subtraction>

    <box name="Cathode" lunit="cm"
      x="0.016"
      y="602.36275"
      z="226.524"/>

    <box name="LightPaddle" lunit="cm"
      x="0.476"
      y="10.16"
      z="209.6825"/>

     <box name="APAFrameYSideHollow" lunit="cm"
      x="4.4565"
      y="585.0704"
      z="10.16"/>
     <box name="APAFrameYSideShell" lunit="cm"
      x="5.0661"
      y="585.68"
      z="10.16"/>
     <subtraction name="APAFrameYSide">
      <first  ref="APAFrameYSideShell"/>
      <second ref="APAFrameYSideHollow"/>
      <positionref ref="posCenter"/>
      <rotationref ref="rIdentity"/>
      </subtraction>

     <box name="APAFrameZSideHollow" lunit="cm"
      x="4.4565"
      y="9.5504"
      z="230.0025"/>
     <box name="APAFrameZSideShell" lunit="cm"
      x="5.0661"
      y="10.16"
      z="230.0025"/>
     <subtraction name="APAFrameZSide">
      <first  ref="APAFrameZSideShell"/>
      <second ref="APAFrameZSideHollow"/>
      <positionref ref="posCenter"/>
      <rotationref ref="rIdentity"/>
      </subtraction>

     <box name="APAFrameYOuterSupport" lunit="cm"
      x="0.3048"
      y="585.68"
      z="10.16"/>


     <box name="G10BoardYSideCenterSeg" lunit="cm"
      x="5.0661"
      y="606"
      z="0.3175"/>

     <box name="G10BoardZSideCenterSeg" lunit="cm"
      x="5.0661"
      y="0.3175"
      z="230.0025"/>



    <box name="FoamPadBlock" lunit="cm"
      x="919.3241"
      y="1517.6975"
      z="1906.48" />

    <box name="FoamPadInner" lunit="cm"
      x="759.3341"
      y="1357.7075"
      z="1746.49" />

    <subtraction name="FoamPadding">
      <first ref="FoamPadBlock"/>
      <second ref="FoamPadInner"/>
      <positionref ref="posCenter"/>
    </subtraction>

    <box name="SteelSupportBlock" lunit="cm"
      x="1119.3241"
      y="1617.6975"
      z="2106.48" />

    <box name="SteelSupportInner" lunit="cm"
      x="919.3341"
      y="1517.7075"
      z="1906.49" />

    <subtraction name="SteelSupport">
      <first ref="SteelSupportBlock"/>
      <second ref="SteelSupportInner"/>
      <positionref ref="posCenter"/>
    </subtraction>

    <box name="DetEnclosure" lunit="cm"
      x="1219.3241"
      y="1817.6975"
      z="2306.48"/>


    <box name="World" lunit="cm"
      x="7219.3241"
      y="7817.6975"
      z="8306.48"/>
</solids>
<structure>
    <volume name="volTPCActiveInner">
      <materialref ref="LAr"/>
      <solidref ref="InnerActive"/>
    </volume>

    <volume name="volTPCPlaneUInner">
      <materialref ref="LAr"/>
      <solidref ref="InnerUPlane"/>
    </volume>

    <volume name="volTPCPlaneVInner">
      <materialref ref="LAr"/>
      <solidref ref="InnerVPlane"/>
    </volume>

    <volume name="volTPCPlaneZInner">
      <materialref ref="LAr"/>
      <solidref ref="InnerZPlane"/>
    </volume>
    <volume name="volTPCInner">
      <materialref ref="LAr"/>
      <solidref ref="Inner"/>
     <physvol>
       <volumeref ref="volTPCPlaneZInner"/>
       <position name="posInnerPlaneZ" unit="cm"
         x="-179.953" y="-3.09062500000005" z="0"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volTPCPlaneVInner"/>
       <position name="posInnerPlaneV" unit="cm"
         x="-179.477" y="-3.24937500000004" z="0"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volTPCPlaneUInner"/>
       <position name="posInnerPlaneU" unit="cm"
         x="-179.001" y="-3.40812500000004" z="0"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volTPCActiveInner"/>
       <position name="posInnerActive" unit="cm"
         x="0.713999999999999" y="-3.90500000000003" z="0"/>
       <rotationref ref="rIdentity"/>
     </physvol>
    </volume>

    <volume name="volTPCActiveOuter">
      <materialref ref="LAr"/>
      <solidref ref="OuterActive"/>
    </volume>

    <volume name="volTPCPlaneUOuter">
      <materialref ref="LAr"/>
      <solidref ref="OuterUPlane"/>
    </volume>

    <volume name="volTPCPlaneVOuter">
      <materialref ref="LAr"/>
      <solidref ref="OuterVPlane"/>
    </volume>

    <volume name="volTPCPlaneZOuter">
      <materialref ref="LAr"/>
      <solidref ref="OuterZPlane"/>
    </volume>
    <volume name="volTPCOuter">
      <materialref ref="LAr"/>
      <solidref ref="Outer"/>
     <physvol>
       <volumeref ref="volTPCPlaneZOuter"/>
       <position name="posOuterPlaneZ" unit="cm"
         x="-7.753" y="-3.09062500000005" z="0"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volTPCPlaneVOuter"/>
       <position name="posOuterPlaneV" unit="cm"
         x="-7.277" y="-3.24937500000004" z="0"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volTPCPlaneUOuter"/>
       <position name="posOuterPlaneU" unit="cm"
         x="-6.801" y="-3.40812500000004" z="0"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volTPCActiveOuter"/>
       <position name="posOuterActive" unit="cm"
         x="0.714" y="-3.90500000000003" z="0"/>
       <rotationref ref="rIdentity"/>
     </physvol>
    </volume>

    <volume name="volSteelShell">
      <materialref ref="STEEL_STAINLESS_Fe7Cr2Ni" />
      <solidref ref="SteelShell" />
    </volume>
    <volume name="volGaseousArgon">
      <materialref ref="ArGas"/>
      <solidref ref="GaseousArgon"/>
    </volume>

    <volume name="volCathode">
      <materialref ref="STEEL_STAINLESS_Fe7Cr2Ni" />
      <solidref ref="Cathode" />
    </volume>
    <volume name="volOpDetSensitive_0-0">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_0-1">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_0-2">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_0-3">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_0-4">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_0-5">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_0-6">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_0-7">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_0-8">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_0-9">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_1-0">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_1-1">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_1-2">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_1-3">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_1-4">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_1-5">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_1-6">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_1-7">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_1-8">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_1-9">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_2-0">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_2-1">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_2-2">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_2-3">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_2-4">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_2-5">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_2-6">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_2-7">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_2-8">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_2-9">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_3-0">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_3-1">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_3-2">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_3-3">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_3-4">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_3-5">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_3-6">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_3-7">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_3-8">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_3-9">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_4-0">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_4-1">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_4-2">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_4-3">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_4-4">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_4-5">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_4-6">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_4-7">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_4-8">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_4-9">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_5-0">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_5-1">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_5-2">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_5-3">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_5-4">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_5-5">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_5-6">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_5-7">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_5-8">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_5-9">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_6-0">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_6-1">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_6-2">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_6-3">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_6-4">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_6-5">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_6-6">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_6-7">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_6-8">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_6-9">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_7-0">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_7-1">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_7-2">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_7-3">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_7-4">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_7-5">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_7-6">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_7-7">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_7-8">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_7-9">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_8-0">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_8-1">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_8-2">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_8-3">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_8-4">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_8-5">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_8-6">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_8-7">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_8-8">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_8-9">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_9-0">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_9-1">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_9-2">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_9-3">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_9-4">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_9-5">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_9-6">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_9-7">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_9-8">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_9-9">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_10-0">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_10-1">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_10-2">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_10-3">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_10-4">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_10-5">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_10-6">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_10-7">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_10-8">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_10-9">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_11-0">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_11-1">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_11-2">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_11-3">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_11-4">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_11-5">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_11-6">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_11-7">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_11-8">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_11-9">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>

    <volume name="volAPAFrameYSide">
      <materialref ref="STEEL_STAINLESS_Fe7Cr2Ni"/>
      <solidref ref="APAFrameYSide"/>
    </volume>

    <volume name="volAPAFrameZSide">
      <materialref ref="STEEL_STAINLESS_Fe7Cr2Ni"/>
      <solidref ref="APAFrameZSide"/>
    </volume>

    <volume name="volAPAFrameYOuterSupport">
      <materialref ref="STEEL_STAINLESS_Fe7Cr2Ni"/>
      <solidref ref="APAFrameYOuterSupport"/>
    </volume>

    <volume name="volG10BoardYSideCenterSeg">
      <materialref ref="G10"/>
      <solidref ref="G10BoardYSideCenterSeg"/>
    </volume>

    <volume name="volG10BoardZSideCenterSeg">
      <materialref ref="G10"/>
      <solidref ref="G10BoardZSideCenterSeg"/>
    </volume>

    <volume name="volCryostat">
      <materialref ref="LAr" />
      <solidref ref="Cryostat" />
      <physvol>
        <volumeref ref="volGaseousArgon"/>
        <position name="posGaseousArgon" unit="cm" x="0" y="652.57875" z="0"/>
      </physvol>
      <physvol>
        <volumeref ref="volSteelShell"/>
        <position name="posSteelShell" unit="cm" x="0" y="0" z="0"/>
      </physvol>
      <physvol>
        <volumeref ref="volAPAFrameYSide"/>
        <position name="posAPAFrameYSideNeg-0" unit="cm"
	x="0"
	y="-325.37875"
	z="-564.89625"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volAPAFrameYSide"/>
        <position name="posAPAFrameYSidePos-0" unit="cm"
	x="0"
	y="-325.37875"
	z="-345.05375"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volAPAFrameZSide"/>
        <position name="posAPAFrameZSidePos-0" unit="cm"
	x="0"
	y="-27.45875"
	z="-454.975"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volAPAFrameZSide"/>
        <position name="posAPAFrameZSideNeg-0" unit="cm"
	x="0"
	y="-623.29875"
	z="-454.975"/>
        <rotationref ref="rIdentity"/>
      </physvol>


      <!-- ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
        - Add the *parts* of the G10 boards that exist directly in volCryostat.
	- There are two boards on each the up and downstream end,
	    one each to wrap the U and V views around the APA frame
	- There are 4 on the bottom which anchor the U V and Z wires and the grid plane
	- The rest of the parts of the G10 boards must be placed directly in volTPC   -->

      <physvol>
        <volumeref ref="volG10BoardYSideCenterSeg"/>
        <position name="posG10BoardYSideCenterSeg-Vup-0" unit="cm"
	x="0"
	y="-325.37875"
	z="-570.135"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volG10BoardYSideCenterSeg"/>
        <position name="posG10BoardYSideCenterSeg-Uup-0" unit="cm"
	x="0"
	y="-325.37875"
	z="-570.4525"/>
        <rotationref ref="rIdentity"/>
      </physvol>

      <physvol>
        <volumeref ref="volG10BoardYSideCenterSeg"/>
        <position name="posG10BoardYSideCenterSeg-Vdown-0" unit="cm"
	x="0"
	y="-325.37875"
	z="-339.815"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volG10BoardYSideCenterSeg"/>
        <position name="posG10BoardYSideCenterSeg-Udown-0" unit="cm"
	x="0"
	y="-325.37875"
	z="-339.4975"/>
        <rotationref ref="rIdentity"/>
      </physvol>

      <physvol>
        <volumeref ref="volG10BoardZSideCenterSeg"/>
        <position name="posG10BoardZSideCenterSeg-Z-0" unit="cm"
	x="0"
	y="-22.22"
	z="-454.975"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volG10BoardZSideCenterSeg"/>
        <position name="posG10BoardZSideCenterSeg-V-0" unit="cm"
	x="0"
	y="-21.9025"
	z="-454.975"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volG10BoardZSideCenterSeg"/>
        <position name="posG10BoardZSideCenterSeg-U-0" unit="cm"
	x="0"
	y="-21.585"
	z="-454.975"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volG10BoardZSideCenterSeg"/>
        <position name="posG10BoardZSideCenterSeg-Grid-0" unit="cm"
	x="0"
	y="-21.2675"
	z="-454.975"/>
        <rotationref ref="rIdentity"/>
      </physvol>

     <physvol>
       <volumeref ref="volOpDetSensitive_0-0"/>
       <position name="posPaddle-0-TPC-12-0-0" unit="cm"
         x="0"
	 y="-613.13875"
         z="-454.975"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_0-1"/>
       <position name="posPaddle-1-TPC-12-0-0" unit="cm"
         x="0"
	 y="-550.782039473684"
         z="-454.975"/>
       <rotationref ref="rPlus180AboutY"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_0-2"/>
       <position name="posPaddle-2-TPC-12-0-0" unit="cm"
         x="0"
	 y="-488.425328947368"
         z="-454.975"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_0-3"/>
       <position name="posPaddle-3-TPC-12-0-0" unit="cm"
         x="0"
	 y="-426.068618421053"
         z="-454.975"/>
       <rotationref ref="rPlus180AboutY"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_0-4"/>
       <position name="posPaddle-4-TPC-12-0-0" unit="cm"
         x="0"
	 y="-363.711907894737"
         z="-454.975"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_0-5"/>
       <position name="posPaddle-5-TPC-12-0-0" unit="cm"
         x="0"
	 y="-301.355197368421"
         z="-454.975"/>
       <rotationref ref="rPlus180AboutY"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_0-6"/>
       <position name="posPaddle-6-TPC-12-0-0" unit="cm"
         x="0"
	 y="-238.998486842105"
         z="-454.975"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_0-7"/>
       <position name="posPaddle-7-TPC-12-0-0" unit="cm"
         x="0"
	 y="-176.64177631579"
         z="-454.975"/>
       <rotationref ref="rPlus180AboutY"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_0-8"/>
       <position name="posPaddle-8-TPC-12-0-0" unit="cm"
         x="0"
	 y="-114.285065789474"
         z="-454.975"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_0-9"/>
       <position name="posPaddle-9-TPC-12-0-0" unit="cm"
         x="0"
	 y="-51.928355263158"
         z="-454.975"/>
       <rotationref ref="rPlus180AboutY"/>
     </physvol>

      <physvol>
        <volumeref ref="volTPCInner"/>
        <position name="posTPC-0" unit="cm"
	  x="-182.95455"
	  y="-324.664375"
	  z="-454.975"/>
        <rotationref ref="rPlus180AboutXPlus180AboutY"/>
      </physvol>
      <physvol>
        <volumeref ref="volTPCInner"/>
        <position name="posTPC-1" unit="cm"
	  x="182.95455"
	  y="-324.664375"
	  z="-454.975"/>
        <rotationref ref="rPlus180AboutX"/>
      </physvol>

      <physvol>
        <volumeref ref="volCathode"/>
        <position name="posCathode-1-0" unit="cm"
	x="-363.38405"
	y="-324.664375"
	z="-454.975"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volCathode"/>
        <position name="posCathode-1-1" unit="cm"
	x="363.38405"
	y="-324.664375"
	z="-454.975"/>
        <rotationref ref="rIdentity"/>
      </physvol>

      <physvol>
        <volumeref ref="volAPAFrameYSide"/>
        <position name="posAPAFrameYSideNeg-1" unit="cm"
	x="0"
	y="283.87875"
	z="-564.89625"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volAPAFrameYSide"/>
        <position name="posAPAFrameYSidePos-1" unit="cm"
	x="0"
	y="283.87875"
	z="-345.05375"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volAPAFrameZSide"/>
        <position name="posAPAFrameZSidePos-1" unit="cm"
	x="0"
	y="581.79875"
	z="-454.975"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volAPAFrameZSide"/>
        <position name="posAPAFrameZSideNeg-1" unit="cm"
	x="0"
	y="-14.04125"
	z="-454.975"/>
        <rotationref ref="rIdentity"/>
      </physvol>


      <!-- ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
        - Add the *parts* of the G10 boards that exist directly in volCryostat.
	- There are two boards on each the up and downstream end,
	    one each to wrap the U and V views around the APA frame
	- There are 4 on the bottom which anchor the U V and Z wires and the grid plane
	- The rest of the parts of the G10 boards must be placed directly in volTPC   -->

      <physvol>
        <volumeref ref="volG10BoardYSideCenterSeg"/>
        <position name="posG10BoardYSideCenterSeg-Vup-1" unit="cm"
	x="0"
	y="283.87875"
	z="-570.135"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volG10BoardYSideCenterSeg"/>
        <position name="posG10BoardYSideCenterSeg-Uup-1" unit="cm"
	x="0"
	y="283.87875"
	z="-570.4525"/>
        <rotationref ref="rIdentity"/>
      </physvol>

      <physvol>
        <volumeref ref="volG10BoardYSideCenterSeg"/>
        <position name="posG10BoardYSideCenterSeg-Vdown-1" unit="cm"
	x="0"
	y="283.87875"
	z="-339.815"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volG10BoardYSideCenterSeg"/>
        <position name="posG10BoardYSideCenterSeg-Udown-1" unit="cm"
	x="0"
	y="283.87875"
	z="-339.4975"/>
        <rotationref ref="rIdentity"/>
      </physvol>

      <physvol>
        <volumeref ref="volG10BoardZSideCenterSeg"/>
        <position name="posG10BoardZSideCenterSeg-Z-1" unit="cm"
	x="0"
	y="-19.2800000000001"
	z="-454.975"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volG10BoardZSideCenterSeg"/>
        <position name="posG10BoardZSideCenterSeg-V-1" unit="cm"
	x="0"
	y="-19.5975000000001"
	z="-454.975"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volG10BoardZSideCenterSeg"/>
        <position name="posG10BoardZSideCenterSeg-U-1" unit="cm"
	x="0"
	y="-19.9150000000001"
	z="-454.975"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volG10BoardZSideCenterSeg"/>
        <position name="posG10BoardZSideCenterSeg-Grid-1" unit="cm"
	x="0"
	y="-20.2325000000001"
	z="-454.975"/>
        <rotationref ref="rIdentity"/>
      </physvol>

     <physvol>
       <volumeref ref="volOpDetSensitive_1-0"/>
       <position name="posPaddle-0-TPC-12-1-0" unit="cm"
         x="0"
	 y="10.4283552631578"
         z="-454.975"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_1-1"/>
       <position name="posPaddle-1-TPC-12-1-0" unit="cm"
         x="0"
	 y="72.7850657894736"
         z="-454.975"/>
       <rotationref ref="rPlus180AboutY"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_1-2"/>
       <position name="posPaddle-2-TPC-12-1-0" unit="cm"
         x="0"
	 y="135.141776315789"
         z="-454.975"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_1-3"/>
       <position name="posPaddle-3-TPC-12-1-0" unit="cm"
         x="0"
	 y="197.498486842105"
         z="-454.975"/>
       <rotationref ref="rPlus180AboutY"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_1-4"/>
       <position name="posPaddle-4-TPC-12-1-0" unit="cm"
         x="0"
	 y="259.855197368421"
         z="-454.975"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_1-5"/>
       <position name="posPaddle-5-TPC-12-1-0" unit="cm"
         x="0"
	 y="322.211907894737"
         z="-454.975"/>
       <rotationref ref="rPlus180AboutY"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_1-6"/>
       <position name="posPaddle-6-TPC-12-1-0" unit="cm"
         x="0"
	 y="384.568618421053"
         z="-454.975"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_1-7"/>
       <position name="posPaddle-7-TPC-12-1-0" unit="cm"
         x="0"
	 y="446.925328947368"
         z="-454.975"/>
       <rotationref ref="rPlus180AboutY"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_1-8"/>
       <position name="posPaddle-8-TPC-12-1-0" unit="cm"
         x="0"
	 y="509.282039473684"
         z="-454.975"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_1-9"/>
       <position name="posPaddle-9-TPC-12-1-0" unit="cm"
         x="0"
	 y="571.63875"
         z="-454.975"/>
       <rotationref ref="rPlus180AboutY"/>
     </physvol>

      <physvol>
        <volumeref ref="volTPCInner"/>
        <position name="posTPC-2" unit="cm"
	  x="-182.95455"
	  y="283.164375"
	  z="-454.975"/>
        <rotationref ref="rPlus180AboutY"/>
      </physvol>
      <physvol>
        <volumeref ref="volTPCInner"/>
        <position name="posTPC-3" unit="cm"
	  x="182.95455"
	  y="283.164375"
	  z="-454.975"/>
        <rotationref ref="rIdentity"/>
      </physvol>

      <physvol>
        <volumeref ref="volCathode"/>
        <position name="posCathode-2-0" unit="cm"
	x="-363.38405"
	y="283.164375"
	z="-454.975"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volCathode"/>
        <position name="posCathode-2-1" unit="cm"
	x="363.38405"
	y="283.164375"
	z="-454.975"/>
        <rotationref ref="rIdentity"/>
      </physvol>

      <physvol>
        <volumeref ref="volAPAFrameYSide"/>
        <position name="posAPAFrameYSideNeg-2" unit="cm"
	x="0"
	y="-325.37875"
	z="-332.50625"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volAPAFrameYSide"/>
        <position name="posAPAFrameYSidePos-2" unit="cm"
	x="0"
	y="-325.37875"
	z="-112.66375"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volAPAFrameZSide"/>
        <position name="posAPAFrameZSidePos-2" unit="cm"
	x="0"
	y="-27.45875"
	z="-222.585"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volAPAFrameZSide"/>
        <position name="posAPAFrameZSideNeg-2" unit="cm"
	x="0"
	y="-623.29875"
	z="-222.585"/>
        <rotationref ref="rIdentity"/>
      </physvol>


      <!-- ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
        - Add the *parts* of the G10 boards that exist directly in volCryostat.
	- There are two boards on each the up and downstream end,
	    one each to wrap the U and V views around the APA frame
	- There are 4 on the bottom which anchor the U V and Z wires and the grid plane
	- The rest of the parts of the G10 boards must be placed directly in volTPC   -->

      <physvol>
        <volumeref ref="volG10BoardYSideCenterSeg"/>
        <position name="posG10BoardYSideCenterSeg-Vup-2" unit="cm"
	x="0"
	y="-325.37875"
	z="-337.745"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volG10BoardYSideCenterSeg"/>
        <position name="posG10BoardYSideCenterSeg-Uup-2" unit="cm"
	x="0"
	y="-325.37875"
	z="-338.0625"/>
        <rotationref ref="rIdentity"/>
      </physvol>

      <physvol>
        <volumeref ref="volG10BoardYSideCenterSeg"/>
        <position name="posG10BoardYSideCenterSeg-Vdown-2" unit="cm"
	x="0"
	y="-325.37875"
	z="-107.425"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volG10BoardYSideCenterSeg"/>
        <position name="posG10BoardYSideCenterSeg-Udown-2" unit="cm"
	x="0"
	y="-325.37875"
	z="-107.1075"/>
        <rotationref ref="rIdentity"/>
      </physvol>

      <physvol>
        <volumeref ref="volG10BoardZSideCenterSeg"/>
        <position name="posG10BoardZSideCenterSeg-Z-2" unit="cm"
	x="0"
	y="-22.22"
	z="-222.585"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volG10BoardZSideCenterSeg"/>
        <position name="posG10BoardZSideCenterSeg-V-2" unit="cm"
	x="0"
	y="-21.9025"
	z="-222.585"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volG10BoardZSideCenterSeg"/>
        <position name="posG10BoardZSideCenterSeg-U-2" unit="cm"
	x="0"
	y="-21.585"
	z="-222.585"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volG10BoardZSideCenterSeg"/>
        <position name="posG10BoardZSideCenterSeg-Grid-2" unit="cm"
	x="0"
	y="-21.2675"
	z="-222.585"/>
        <rotationref ref="rIdentity"/>
      </physvol>

     <physvol>
       <volumeref ref="volOpDetSensitive_2-0"/>
       <position name="posPaddle-0-TPC-12-0-1" unit="cm"
         x="0"
	 y="-613.13875"
         z="-222.585"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_2-1"/>
       <position name="posPaddle-1-TPC-12-0-1" unit="cm"
         x="0"
	 y="-550.782039473684"
         z="-222.585"/>
       <rotationref ref="rPlus180AboutY"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_2-2"/>
       <position name="posPaddle-2-TPC-12-0-1" unit="cm"
         x="0"
	 y="-488.425328947368"
         z="-222.585"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_2-3"/>
       <position name="posPaddle-3-TPC-12-0-1" unit="cm"
         x="0"
	 y="-426.068618421053"
         z="-222.585"/>
       <rotationref ref="rPlus180AboutY"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_2-4"/>
       <position name="posPaddle-4-TPC-12-0-1" unit="cm"
         x="0"
	 y="-363.711907894737"
         z="-222.585"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_2-5"/>
       <position name="posPaddle-5-TPC-12-0-1" unit="cm"
         x="0"
	 y="-301.355197368421"
         z="-222.585"/>
       <rotationref ref="rPlus180AboutY"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_2-6"/>
       <position name="posPaddle-6-TPC-12-0-1" unit="cm"
         x="0"
	 y="-238.998486842105"
         z="-222.585"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_2-7"/>
       <position name="posPaddle-7-TPC-12-0-1" unit="cm"
         x="0"
	 y="-176.64177631579"
         z="-222.585"/>
       <rotationref ref="rPlus180AboutY"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_2-8"/>
       <position name="posPaddle-8-TPC-12-0-1" unit="cm"
         x="0"
	 y="-114.285065789474"
         z="-222.585"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_2-9"/>
       <position name="posPaddle-9-TPC-12-0-1" unit="cm"
         x="0"
	 y="-51.928355263158"
         z="-222.585"/>
       <rotationref ref="rPlus180AboutY"/>
     </physvol>

      <physvol>
        <volumeref ref="volTPCInner"/>
        <position name="posTPC-4" unit="cm"
	  x="-182.95455"
	  y="-324.664375"
	  z="-222.585"/>
        <rotationref ref="rPlus180AboutXPlus180AboutY"/>
      </physvol>
      <physvol>
        <volumeref ref="volTPCInner"/>
        <position name="posTPC-5" unit="cm"
	  x="182.95455"
	  y="-324.664375"
	  z="-222.585"/>
        <rotationref ref="rPlus180AboutX"/>
      </physvol>

      <physvol>
        <volumeref ref="volCathode"/>
        <position name="posCathode-3-0" unit="cm"
	x="-363.38405"
	y="-324.664375"
	z="-222.585"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volCathode"/>
        <position name="posCathode-3-1" unit="cm"
	x="363.38405"
	y="-324.664375"
	z="-222.585"/>
        <rotationref ref="rIdentity"/>
      </physvol>

      <physvol>
        <volumeref ref="volAPAFrameYSide"/>
        <position name="posAPAFrameYSideNeg-3" unit="cm"
	x="0"
	y="283.87875"
	z="-332.50625"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volAPAFrameYSide"/>
        <position name="posAPAFrameYSidePos-3" unit="cm"
	x="0"
	y="283.87875"
	z="-112.66375"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volAPAFrameZSide"/>
        <position name="posAPAFrameZSidePos-3" unit="cm"
	x="0"
	y="581.79875"
	z="-222.585"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volAPAFrameZSide"/>
        <position name="posAPAFrameZSideNeg-3" unit="cm"
	x="0"
	y="-14.04125"
	z="-222.585"/>
        <rotationref ref="rIdentity"/>
      </physvol>


      <!-- ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
        - Add the *parts* of the G10 boards that exist directly in volCryostat.
	- There are two boards on each the up and downstream end,
	    one each to wrap the U and V views around the APA frame
	- There are 4 on the bottom which anchor the U V and Z wires and the grid plane
	- The rest of the parts of the G10 boards must be placed directly in volTPC   -->

      <physvol>
        <volumeref ref="volG10BoardYSideCenterSeg"/>
        <position name="posG10BoardYSideCenterSeg-Vup-3" unit="cm"
	x="0"
	y="283.87875"
	z="-337.745"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volG10BoardYSideCenterSeg"/>
        <position name="posG10BoardYSideCenterSeg-Uup-3" unit="cm"
	x="0"
	y="283.87875"
	z="-338.0625"/>
        <rotationref ref="rIdentity"/>
      </physvol>

      <physvol>
        <volumeref ref="volG10BoardYSideCenterSeg"/>
        <position name="posG10BoardYSideCenterSeg-Vdown-3" unit="cm"
	x="0"
	y="283.87875"
	z="-107.425"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volG10BoardYSideCenterSeg"/>
        <position name="posG10BoardYSideCenterSeg-Udown-3" unit="cm"
	x="0"
	y="283.87875"
	z="-107.1075"/>
        <rotationref ref="rIdentity"/>
      </physvol>

      <physvol>
        <volumeref ref="volG10BoardZSideCenterSeg"/>
        <position name="posG10BoardZSideCenterSeg-Z-3" unit="cm"
	x="0"
	y="-19.2800000000001"
	z="-222.585"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volG10BoardZSideCenterSeg"/>
        <position name="posG10BoardZSideCenterSeg-V-3" unit="cm"
	x="0"
	y="-19.5975000000001"
	z="-222.585"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volG10BoardZSideCenterSeg"/>
        <position name="posG10BoardZSideCenterSeg-U-3" unit="cm"
	x="0"
	y="-19.9150000000001"
	z="-222.585"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volG10BoardZSideCenterSeg"/>
        <position name="posG10BoardZSideCenterSeg-Grid-3" unit="cm"
	x="0"
	y="-20.2325000000001"
	z="-222.585"/>
        <rotationref ref="rIdentity"/>
      </physvol>

     <physvol>
       <volumeref ref="volOpDetSensitive_3-0"/>
       <position name="posPaddle-0-TPC-12-1-1" unit="cm"
         x="0"
	 y="10.4283552631578"
         z="-222.585"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_3-1"/>
       <position name="posPaddle-1-TPC-12-1-1" unit="cm"
         x="0"
	 y="72.7850657894736"
         z="-222.585"/>
       <rotationref ref="rPlus180AboutY"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_3-2"/>
       <position name="posPaddle-2-TPC-12-1-1" unit="cm"
         x="0"
	 y="135.141776315789"
         z="-222.585"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_3-3"/>
       <position name="posPaddle-3-TPC-12-1-1" unit="cm"
         x="0"
	 y="197.498486842105"
         z="-222.585"/>
       <rotationref ref="rPlus180AboutY"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_3-4"/>
       <position name="posPaddle-4-TPC-12-1-1" unit="cm"
         x="0"
	 y="259.855197368421"
         z="-222.585"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_3-5"/>
       <position name="posPaddle-5-TPC-12-1-1" unit="cm"
         x="0"
	 y="322.211907894737"
         z="-222.585"/>
       <rotationref ref="rPlus180AboutY"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_3-6"/>
       <position name="posPaddle-6-TPC-12-1-1" unit="cm"
         x="0"
	 y="384.568618421053"
         z="-222.585"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_3-7"/>
       <position name="posPaddle-7-TPC-12-1-1" unit="cm"
         x="0"
	 y="446.925328947368"
         z="-222.585"/>
       <rotationref ref="rPlus180AboutY"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_3-8"/>
       <position name="posPaddle-8-TPC-12-1-1" unit="cm"
         x="0"
	 y="509.282039473684"
         z="-222.585"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_3-9"/>
       <position name="posPaddle-9-TPC-12-1-1" unit="cm"
         x="0"
	 y="571.63875"
         z="-222.585"/>
       <rotationref ref="rPlus180AboutY"/>
     </physvol>

      <physvol>
        <volumeref ref="volTPCInner"/>
        <position name="posTPC-6" unit="cm"
	  x="-182.95455"
	  y="283.164375"
	  z="-222.585"/>
        <rotationref ref="rPlus180AboutY"/>
      </physvol>
      <physvol>
        <volumeref ref="volTPCInner"/>
        <position name="posTPC-7" unit="cm"
	  x="182.95455"
	  y="283.164375"
	  z="-222.585"/>
        <rotationref ref="rIdentity"/>
      </physvol>

      <physvol>
        <volumeref ref="volCathode"/>
        <position name="posCathode-4-0" unit="cm"
	x="-363.38405"
	y="283.164375"
	z="-222.585"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volCathode"/>
        <position name="posCathode-4-1" unit="cm"
	x="363.38405"
	y="283.164375"
	z="-222.585"/>
        <rotationref ref="rIdentity"/>
      </physvol>

      <physvol>
        <volumeref ref="volAPAFrameYSide"/>
        <position name="posAPAFrameYSideNeg-4" unit="cm"
	x="0"
	y="-325.37875"
	z="-100.11625"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volAPAFrameYSide"/>
        <position name="posAPAFrameYSidePos-4" unit="cm"
	x="0"
	y="-325.37875"
	z="119.72625"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volAPAFrameZSide"/>
        <position name="posAPAFrameZSidePos-4" unit="cm"
	x="0"
	y="-27.45875"
	z="9.80500000000006"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volAPAFrameZSide"/>
        <position name="posAPAFrameZSideNeg-4" unit="cm"
	x="0"
	y="-623.29875"
	z="9.80500000000006"/>
        <rotationref ref="rIdentity"/>
      </physvol>


      <!-- ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
        - Add the *parts* of the G10 boards that exist directly in volCryostat.
	- There are two boards on each the up and downstream end,
	    one each to wrap the U and V views around the APA frame
	- There are 4 on the bottom which anchor the U V and Z wires and the grid plane
	- The rest of the parts of the G10 boards must be placed directly in volTPC   -->

      <physvol>
        <volumeref ref="volG10BoardYSideCenterSeg"/>
        <position name="posG10BoardYSideCenterSeg-Vup-4" unit="cm"
	x="0"
	y="-325.37875"
	z="-105.355"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volG10BoardYSideCenterSeg"/>
        <position name="posG10BoardYSideCenterSeg-Uup-4" unit="cm"
	x="0"
	y="-325.37875"
	z="-105.6725"/>
        <rotationref ref="rIdentity"/>
      </physvol>

      <physvol>
        <volumeref ref="volG10BoardYSideCenterSeg"/>
        <position name="posG10BoardYSideCenterSeg-Vdown-4" unit="cm"
	x="0"
	y="-325.37875"
	z="124.965"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volG10BoardYSideCenterSeg"/>
        <position name="posG10BoardYSideCenterSeg-Udown-4" unit="cm"
	x="0"
	y="-325.37875"
	z="125.2825"/>
        <rotationref ref="rIdentity"/>
      </physvol>

      <physvol>
        <volumeref ref="volG10BoardZSideCenterSeg"/>
        <position name="posG10BoardZSideCenterSeg-Z-4" unit="cm"
	x="0"
	y="-22.22"
	z="9.80500000000006"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volG10BoardZSideCenterSeg"/>
        <position name="posG10BoardZSideCenterSeg-V-4" unit="cm"
	x="0"
	y="-21.9025"
	z="9.80500000000006"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volG10BoardZSideCenterSeg"/>
        <position name="posG10BoardZSideCenterSeg-U-4" unit="cm"
	x="0"
	y="-21.585"
	z="9.80500000000006"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volG10BoardZSideCenterSeg"/>
        <position name="posG10BoardZSideCenterSeg-Grid-4" unit="cm"
	x="0"
	y="-21.2675"
	z="9.80500000000006"/>
        <rotationref ref="rIdentity"/>
      </physvol>

     <physvol>
       <volumeref ref="volOpDetSensitive_4-0"/>
       <position name="posPaddle-0-TPC-12-0-2" unit="cm"
         x="0"
	 y="-613.13875"
         z="9.805"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_4-1"/>
       <position name="posPaddle-1-TPC-12-0-2" unit="cm"
         x="0"
	 y="-550.782039473684"
         z="9.805"/>
       <rotationref ref="rPlus180AboutY"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_4-2"/>
       <position name="posPaddle-2-TPC-12-0-2" unit="cm"
         x="0"
	 y="-488.425328947368"
         z="9.805"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_4-3"/>
       <position name="posPaddle-3-TPC-12-0-2" unit="cm"
         x="0"
	 y="-426.068618421053"
         z="9.805"/>
       <rotationref ref="rPlus180AboutY"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_4-4"/>
       <position name="posPaddle-4-TPC-12-0-2" unit="cm"
         x="0"
	 y="-363.711907894737"
         z="9.805"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_4-5"/>
       <position name="posPaddle-5-TPC-12-0-2" unit="cm"
         x="0"
	 y="-301.355197368421"
         z="9.805"/>
       <rotationref ref="rPlus180AboutY"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_4-6"/>
       <position name="posPaddle-6-TPC-12-0-2" unit="cm"
         x="0"
	 y="-238.998486842105"
         z="9.805"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_4-7"/>
       <position name="posPaddle-7-TPC-12-0-2" unit="cm"
         x="0"
	 y="-176.64177631579"
         z="9.805"/>
       <rotationref ref="rPlus180AboutY"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_4-8"/>
       <position name="posPaddle-8-TPC-12-0-2" unit="cm"
         x="0"
	 y="-114.285065789474"
         z="9.805"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_4-9"/>
       <position name="posPaddle-9-TPC-12-0-2" unit="cm"
         x="0"
	 y="-51.928355263158"
         z="9.805"/>
       <rotationref ref="rPlus180AboutY"/>
     </physvol>

      <physvol>
        <volumeref ref="volTPCInner"/>
        <position name="posTPC-8" unit="cm"
	  x="-182.95455"
	  y="-324.664375"
	  z="9.80500000000006"/>
        <rotationref ref="rPlus180AboutXPlus180AboutY"/>
      </physvol>
      <physvol>
        <volumeref ref="volTPCInner"/>
        <position name="posTPC-9" unit="cm"
	  x="182.95455"
	  y="-324.664375"
	  z="9.80500000000006"/>
        <rotationref ref="rPlus180AboutX"/>
      </physvol>

      <physvol>
        <volumeref ref="volCathode"/>
        <position name="posCathode-5-0" unit="cm"
	x="-363.38405"
	y="-324.664375"
	z="9.80500000000006"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volCathode"/>
        <position name="posCathode-5-1" unit="cm"
	x="363.38405"
	y="-324.664375"
	z="9.80500000000006"/>
        <rotationref ref="rIdentity"/>
      </physvol>

      <physvol>
        <volumeref ref="volAPAFrameYSide"/>
        <position name="posAPAFrameYSideNeg-5" unit="cm"
	x="0"
	y="283.87875"
	z="-100.11625"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volAPAFrameYSide"/>
        <position name="posAPAFrameYSidePos-5" unit="cm"
	x="0"
	y="283.87875"
	z="119.72625"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volAPAFrameZSide"/>
        <position name="posAPAFrameZSidePos-5" unit="cm"
	x="0"
	y="581.79875"
	z="9.80500000000006"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volAPAFrameZSide"/>
        <position name="posAPAFrameZSideNeg-5" unit="cm"
	x="0"
	y="-14.04125"
	z="9.80500000000006"/>
        <rotationref ref="rIdentity"/>
      </physvol>


      <!-- ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
        - Add the *parts* of the G10 boards that exist directly in volCryostat.
	- There are two boards on each the up and downstream end,
	    one each to wrap the U and V views around the APA frame
	- There are 4 on the bottom which anchor the U V and Z wires and the grid plane
	- The rest of the parts of the G10 boards must be placed directly in volTPC   -->

      <physvol>
        <volumeref ref="volG10BoardYSideCenterSeg"/>
        <position name="posG10BoardYSideCenterSeg-Vup-5" unit="cm"
	x="0"
	y="283.87875"
	z="-105.355"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volG10BoardYSideCenterSeg"/>
        <position name="posG10BoardYSideCenterSeg-Uup-5" unit="cm"
	x="0"
	y="283.87875"
	z="-105.6725"/>
        <rotationref ref="rIdentity"/>
      </physvol>

      <physvol>
        <volumeref ref="volG10BoardYSideCenterSeg"/>
        <position name="posG10BoardYSideCenterSeg-Vdown-5" unit="cm"
	x="0"
	y="283.87875"
	z="124.965"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volG10BoardYSideCenterSeg"/>
        <position name="posG10BoardYSideCenterSeg-Udown-5" unit="cm"
	x="0"
	y="283.87875"
	z="125.2825"/>
        <rotationref ref="rIdentity"/>
      </physvol>

      <physvol>
        <volumeref ref="volG10BoardZSideCenterSeg"/>
        <position name="posG10BoardZSideCenterSeg-Z-5" unit="cm"
	x="0"
	y="-19.2800000000001"
	z="9.80500000000006"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volG10BoardZSideCenterSeg"/>
        <position name="posG10BoardZSideCenterSeg-V-5" unit="cm"
	x="0"
	y="-19.5975000000001"
	z="9.80500000000006"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volG10BoardZSideCenterSeg"/>
        <position name="posG10BoardZSideCenterSeg-U-5" unit="cm"
	x="0"
	y="-19.9150000000001"
	z="9.80500000000006"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volG10BoardZSideCenterSeg"/>
        <position name="posG10BoardZSideCenterSeg-Grid-5" unit="cm"
	x="0"
	y="-20.2325000000001"
	z="9.80500000000006"/>
        <rotationref ref="rIdentity"/>
      </physvol>

     <physvol>
       <volumeref ref="volOpDetSensitive_5-0"/>
       <position name="posPaddle-0-TPC-12-1-2" unit="cm"
         x="0"
	 y="10.4283552631578"
         z="9.805"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_5-1"/>
       <position name="posPaddle-1-TPC-12-1-2" unit="cm"
         x="0"
	 y="72.7850657894736"
         z="9.805"/>
       <rotationref ref="rPlus180AboutY"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_5-2"/>
       <position name="posPaddle-2-TPC-12-1-2" unit="cm"
         x="0"
	 y="135.141776315789"
         z="9.805"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_5-3"/>
       <position name="posPaddle-3-TPC-12-1-2" unit="cm"
         x="0"
	 y="197.498486842105"
         z="9.805"/>
       <rotationref ref="rPlus180AboutY"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_5-4"/>
       <position name="posPaddle-4-TPC-12-1-2" unit="cm"
         x="0"
	 y="259.855197368421"
         z="9.805"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_5-5"/>
       <position name="posPaddle-5-TPC-12-1-2" unit="cm"
         x="0"
	 y="322.211907894737"
         z="9.805"/>
       <rotationref ref="rPlus180AboutY"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_5-6"/>
       <position name="posPaddle-6-TPC-12-1-2" unit="cm"
         x="0"
	 y="384.568618421053"
         z="9.805"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_5-7"/>
       <position name="posPaddle-7-TPC-12-1-2" unit="cm"
         x="0"
	 y="446.925328947368"
         z="9.805"/>
       <rotationref ref="rPlus180AboutY"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_5-8"/>
       <position name="posPaddle-8-TPC-12-1-2" unit="cm"
         x="0"
	 y="509.282039473684"
         z="9.805"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_5-9"/>
       <position name="posPaddle-9-TPC-12-1-2" unit="cm"
         x="0"
	 y="571.63875"
         z="9.805"/>
       <rotationref ref="rPlus180AboutY"/>
     </physvol>

      <physvol>
        <volumeref ref="volTPCInner"/>
        <position name="posTPC-10" unit="cm"
	  x="-182.95455"
	  y="283.164375"
	  z="9.80500000000006"/>
        <rotationref ref="rPlus180AboutY"/>
      </physvol>
      <physvol>
        <volumeref ref="volTPCInner"/>
        <position name="posTPC-11" unit="cm"
	  x="182.95455"
	  y="283.164375"
	  z="9.80500000000006"/>
        <rotationref ref="rIdentity"/>
      </physvol>

      <physvol>
        <volumeref ref="volCathode"/>
        <position name="posCathode-6-0" unit="cm"
	x="-363.38405"
	y="283.164375"
	z="9.80500000000006"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volCathode"/>
        <position name="posCathode-6-1" unit="cm"
	x="363.38405"
	y="283.164375"
	z="9.80500000000006"/>
        <rotationref ref="rIdentity"/>
      </physvol>

      <physvol>
        <volumeref ref="volAPAFrameYSide"/>
        <position name="posAPAFrameYSideNeg-6" unit="cm"
	x="0"
	y="-325.37875"
	z="132.27375"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volAPAFrameYSide"/>
        <position name="posAPAFrameYSidePos-6" unit="cm"
	x="0"
	y="-325.37875"
	z="352.11625"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volAPAFrameZSide"/>
        <position name="posAPAFrameZSidePos-6" unit="cm"
	x="0"
	y="-27.45875"
	z="242.195"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volAPAFrameZSide"/>
        <position name="posAPAFrameZSideNeg-6" unit="cm"
	x="0"
	y="-623.29875"
	z="242.195"/>
        <rotationref ref="rIdentity"/>
      </physvol>


      <!-- ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
        - Add the *parts* of the G10 boards that exist directly in volCryostat.
	- There are two boards on each the up and downstream end,
	    one each to wrap the U and V views around the APA frame
	- There are 4 on the bottom which anchor the U V and Z wires and the grid plane
	- The rest of the parts of the G10 boards must be placed directly in volTPC   -->

      <physvol>
        <volumeref ref="volG10BoardYSideCenterSeg"/>
        <position name="posG10BoardYSideCenterSeg-Vup-6" unit="cm"
	x="0"
	y="-325.37875"
	z="127.035"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volG10BoardYSideCenterSeg"/>
        <position name="posG10BoardYSideCenterSeg-Uup-6" unit="cm"
	x="0"
	y="-325.37875"
	z="126.7175"/>
        <rotationref ref="rIdentity"/>
      </physvol>

      <physvol>
        <volumeref ref="volG10BoardYSideCenterSeg"/>
        <position name="posG10BoardYSideCenterSeg-Vdown-6" unit="cm"
	x="0"
	y="-325.37875"
	z="357.355"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volG10BoardYSideCenterSeg"/>
        <position name="posG10BoardYSideCenterSeg-Udown-6" unit="cm"
	x="0"
	y="-325.37875"
	z="357.6725"/>
        <rotationref ref="rIdentity"/>
      </physvol>

      <physvol>
        <volumeref ref="volG10BoardZSideCenterSeg"/>
        <position name="posG10BoardZSideCenterSeg-Z-6" unit="cm"
	x="0"
	y="-22.22"
	z="242.195"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volG10BoardZSideCenterSeg"/>
        <position name="posG10BoardZSideCenterSeg-V-6" unit="cm"
	x="0"
	y="-21.9025"
	z="242.195"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volG10BoardZSideCenterSeg"/>
        <position name="posG10BoardZSideCenterSeg-U-6" unit="cm"
	x="0"
	y="-21.585"
	z="242.195"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volG10BoardZSideCenterSeg"/>
        <position name="posG10BoardZSideCenterSeg-Grid-6" unit="cm"
	x="0"
	y="-21.2675"
	z="242.195"/>
        <rotationref ref="rIdentity"/>
      </physvol>

     <physvol>
       <volumeref ref="volOpDetSensitive_6-0"/>
       <position name="posPaddle-0-TPC-12-0-3" unit="cm"
         x="0"
	 y="-613.13875"
         z="242.195"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_6-1"/>
       <position name="posPaddle-1-TPC-12-0-3" unit="cm"
         x="0"
	 y="-550.782039473684"
         z="242.195"/>
       <rotationref ref="rPlus180AboutY"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_6-2"/>
       <position name="posPaddle-2-TPC-12-0-3" unit="cm"
         x="0"
	 y="-488.425328947368"
         z="242.195"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_6-3"/>
       <position name="posPaddle-3-TPC-12-0-3" unit="cm"
         x="0"
	 y="-426.068618421053"
         z="242.195"/>
       <rotationref ref="rPlus180AboutY"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_6-4"/>
       <position name="posPaddle-4-TPC-12-0-3" unit="cm"
         x="0"
	 y="-363.711907894737"
         z="242.195"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_6-5"/>
       <position name="posPaddle-5-TPC-12-0-3" unit="cm"
         x="0"
	 y="-301.355197368421"
         z="242.195"/>
       <rotationref ref="rPlus180AboutY"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_6-6"/>
       <position name="posPaddle-6-TPC-12-0-3" unit="cm"
         x="0"
	 y="-238.998486842105"
         z="242.195"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_6-7"/>
       <position name="posPaddle-7-TPC-12-0-3" unit="cm"
         x="0"
	 y="-176.64177631579"
         z="242.195"/>
       <rotationref ref="rPlus180AboutY"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_6-8"/>
       <position name="posPaddle-8-TPC-12-0-3" unit="cm"
         x="0"
	 y="-114.285065789474"
         z="242.195"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_6-9"/>
       <position name="posPaddle-9-TPC-12-0-3" unit="cm"
         x="0"
	 y="-51.928355263158"
         z="242.195"/>
       <rotationref ref="rPlus180AboutY"/>
     </physvol>

      <physvol>
        <volumeref ref="volTPCInner"/>
        <position name="posTPC-12" unit="cm"
	  x="-182.95455"
	  y="-324.664375"
	  z="242.195"/>
        <rotationref ref="rPlus180AboutXPlus180AboutY"/>
      </physvol>
      <physvol>
        <volumeref ref="volTPCInner"/>
        <position name="posTPC-13" unit="cm"
	  x="182.95455"
	  y="-324.664375"
	  z="242.195"/>
        <rotationref ref="rPlus180AboutX"/>
      </physvol>

      <physvol>
        <volumeref ref="volCathode"/>
        <position name="posCathode-7-0" unit="cm"
	x="-363.38405"
	y="-324.664375"
	z="242.195"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volCathode"/>
        <position name="posCathode-7-1" unit="cm"
	x="363.38405"
	y="-324.664375"
	z="242.195"/>
        <rotationref ref="rIdentity"/>
      </physvol>

      <physvol>
        <volumeref ref="volAPAFrameYSide"/>
        <position name="posAPAFrameYSideNeg-7" unit="cm"
	x="0"
	y="283.87875"
	z="132.27375"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volAPAFrameYSide"/>
        <position name="posAPAFrameYSidePos-7" unit="cm"
	x="0"
	y="283.87875"
	z="352.11625"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volAPAFrameZSide"/>
        <position name="posAPAFrameZSidePos-7" unit="cm"
	x="0"
	y="581.79875"
	z="242.195"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volAPAFrameZSide"/>
        <position name="posAPAFrameZSideNeg-7" unit="cm"
	x="0"
	y="-14.04125"
	z="242.195"/>
        <rotationref ref="rIdentity"/>
      </physvol>


      <!-- ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
        - Add the *parts* of the G10 boards that exist directly in volCryostat.
	- There are two boards on each the up and downstream end,
	    one each to wrap the U and V views around the APA frame
	- There are 4 on the bottom which anchor the U V and Z wires and the grid plane
	- The rest of the parts of the G10 boards must be placed directly in volTPC   -->

      <physvol>
        <volumeref ref="volG10BoardYSideCenterSeg"/>
        <position name="posG10BoardYSideCenterSeg-Vup-7" unit="cm"
	x="0"
	y="283.87875"
	z="127.035"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volG10BoardYSideCenterSeg"/>
        <position name="posG10BoardYSideCenterSeg-Uup-7" unit="cm"
	x="0"
	y="283.87875"
	z="126.7175"/>
        <rotationref ref="rIdentity"/>
      </physvol>

      <physvol>
        <volumeref ref="volG10BoardYSideCenterSeg"/>
        <position name="posG10BoardYSideCenterSeg-Vdown-7" unit="cm"
	x="0"
	y="283.87875"
	z="357.355"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volG10BoardYSideCenterSeg"/>
        <position name="posG10BoardYSideCenterSeg-Udown-7" unit="cm"
	x="0"
	y="283.87875"
	z="357.6725"/>
        <rotationref ref="rIdentity"/>
      </physvol>

      <physvol>
        <volumeref ref="volG10BoardZSideCenterSeg"/>
        <position name="posG10BoardZSideCenterSeg-Z-7" unit="cm"
	x="0"
	y="-19.2800000000001"
	z="242.195"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volG10BoardZSideCenterSeg"/>
        <position name="posG10BoardZSideCenterSeg-V-7" unit="cm"
	x="0"
	y="-19.5975000000001"
	z="242.195"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volG10BoardZSideCenterSeg"/>
        <position name="posG10BoardZSideCenterSeg-U-7" unit="cm"
	x="0"
	y="-19.9150000000001"
	z="242.195"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volG10BoardZSideCenterSeg"/>
        <position name="posG10BoardZSideCenterSeg-Grid-7" unit="cm"
	x="0"
	y="-20.2325000000001"
	z="242.195"/>
        <rotationref ref="rIdentity"/>
      </physvol>

     <physvol>
       <volumeref ref="volOpDetSensitive_7-0"/>
       <position name="posPaddle-0-TPC-12-1-3" unit="cm"
         x="0"
	 y="10.4283552631578"
         z="242.195"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_7-1"/>
       <position name="posPaddle-1-TPC-12-1-3" unit="cm"
         x="0"
	 y="72.7850657894736"
         z="242.195"/>
       <rotationref ref="rPlus180AboutY"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_7-2"/>
       <position name="posPaddle-2-TPC-12-1-3" unit="cm"
         x="0"
	 y="135.141776315789"
         z="242.195"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_7-3"/>
       <position name="posPaddle-3-TPC-12-1-3" unit="cm"
         x="0"
	 y="197.498486842105"
         z="242.195"/>
       <rotationref ref="rPlus180AboutY"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_7-4"/>
       <position name="posPaddle-4-TPC-12-1-3" unit="cm"
         x="0"
	 y="259.855197368421"
         z="242.195"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_7-5"/>
       <position name="posPaddle-5-TPC-12-1-3" unit="cm"
         x="0"
	 y="322.211907894737"
         z="242.195"/>
       <rotationref ref="rPlus180AboutY"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_7-6"/>
       <position name="posPaddle-6-TPC-12-1-3" unit="cm"
         x="0"
	 y="384.568618421053"
         z="242.195"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_7-7"/>
       <position name="posPaddle-7-TPC-12-1-3" unit="cm"
         x="0"
	 y="446.925328947368"
         z="242.195"/>
       <rotationref ref="rPlus180AboutY"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_7-8"/>
       <position name="posPaddle-8-TPC-12-1-3" unit="cm"
         x="0"
	 y="509.282039473684"
         z="242.195"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_7-9"/>
       <position name="posPaddle-9-TPC-12-1-3" unit="cm"
         x="0"
	 y="571.63875"
         z="242.195"/>
       <rotationref ref="rPlus180AboutY"/>
     </physvol>

      <physvol>
        <volumeref ref="volTPCInner"/>
        <position name="posTPC-14" unit="cm"
	  x="-182.95455"
	  y="283.164375"
	  z="242.195"/>
        <rotationref ref="rPlus180AboutY"/>
      </physvol>
      <physvol>
        <volumeref ref="volTPCInner"/>
        <position name="posTPC-15" unit="cm"
	  x="182.95455"
	  y="283.164375"
	  z="242.195"/>
        <rotationref ref="rIdentity"/>
      </physvol>

      <physvol>
        <volumeref ref="volCathode"/>
        <position name="posCathode-8-0" unit="cm"
	x="-363.38405"
	y="283.164375"
	z="242.195"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volCathode"/>
        <position name="posCathode-8-1" unit="cm"
	x="363.38405"
	y="283.164375"
	z="242.195"/>
        <rotationref ref="rIdentity"/>
      </physvol>

      <physvol>
        <volumeref ref="volAPAFrameYSide"/>
        <position name="posAPAFrameYSideNeg-8" unit="cm"
	x="0"
	y="-325.37875"
	z="364.66375"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volAPAFrameYSide"/>
        <position name="posAPAFrameYSidePos-8" unit="cm"
	x="0"
	y="-325.37875"
	z="584.50625"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volAPAFrameZSide"/>
        <position name="posAPAFrameZSidePos-8" unit="cm"
	x="0"
	y="-27.45875"
	z="474.585"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volAPAFrameZSide"/>
        <position name="posAPAFrameZSideNeg-8" unit="cm"
	x="0"
	y="-623.29875"
	z="474.585"/>
        <rotationref ref="rIdentity"/>
      </physvol>


      <!-- ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
        - Add the *parts* of the G10 boards that exist directly in volCryostat.
	- There are two boards on each the up and downstream end,
	    one each to wrap the U and V views around the APA frame
	- There are 4 on the bottom which anchor the U V and Z wires and the grid plane
	- The rest of the parts of the G10 boards must be placed directly in volTPC   -->

      <physvol>
        <volumeref ref="volG10BoardYSideCenterSeg"/>
        <position name="posG10BoardYSideCenterSeg-Vup-8" unit="cm"
	x="0"
	y="-325.37875"
	z="359.425"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volG10BoardYSideCenterSeg"/>
        <position name="posG10BoardYSideCenterSeg-Uup-8" unit="cm"
	x="0"
	y="-325.37875"
	z="359.1075"/>
        <rotationref ref="rIdentity"/>
      </physvol>

      <physvol>
        <volumeref ref="volG10BoardYSideCenterSeg"/>
        <position name="posG10BoardYSideCenterSeg-Vdown-8" unit="cm"
	x="0"
	y="-325.37875"
	z="589.745"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volG10BoardYSideCenterSeg"/>
        <position name="posG10BoardYSideCenterSeg-Udown-8" unit="cm"
	x="0"
	y="-325.37875"
	z="590.0625"/>
        <rotationref ref="rIdentity"/>
      </physvol>

      <physvol>
        <volumeref ref="volG10BoardZSideCenterSeg"/>
        <position name="posG10BoardZSideCenterSeg-Z-8" unit="cm"
	x="0"
	y="-22.22"
	z="474.585"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volG10BoardZSideCenterSeg"/>
        <position name="posG10BoardZSideCenterSeg-V-8" unit="cm"
	x="0"
	y="-21.9025"
	z="474.585"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volG10BoardZSideCenterSeg"/>
        <position name="posG10BoardZSideCenterSeg-U-8" unit="cm"
	x="0"
	y="-21.585"
	z="474.585"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volG10BoardZSideCenterSeg"/>
        <position name="posG10BoardZSideCenterSeg-Grid-8" unit="cm"
	x="0"
	y="-21.2675"
	z="474.585"/>
        <rotationref ref="rIdentity"/>
      </physvol>

     <physvol>
       <volumeref ref="volOpDetSensitive_8-0"/>
       <position name="posPaddle-0-TPC-12-0-4" unit="cm"
         x="0"
	 y="-613.13875"
         z="474.585"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_8-1"/>
       <position name="posPaddle-1-TPC-12-0-4" unit="cm"
         x="0"
	 y="-550.782039473684"
         z="474.585"/>
       <rotationref ref="rPlus180AboutY"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_8-2"/>
       <position name="posPaddle-2-TPC-12-0-4" unit="cm"
         x="0"
	 y="-488.425328947368"
         z="474.585"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_8-3"/>
       <position name="posPaddle-3-TPC-12-0-4" unit="cm"
         x="0"
	 y="-426.068618421053"
         z="474.585"/>
       <rotationref ref="rPlus180AboutY"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_8-4"/>
       <position name="posPaddle-4-TPC-12-0-4" unit="cm"
         x="0"
	 y="-363.711907894737"
         z="474.585"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_8-5"/>
       <position name="posPaddle-5-TPC-12-0-4" unit="cm"
         x="0"
	 y="-301.355197368421"
         z="474.585"/>
       <rotationref ref="rPlus180AboutY"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_8-6"/>
       <position name="posPaddle-6-TPC-12-0-4" unit="cm"
         x="0"
	 y="-238.998486842105"
         z="474.585"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_8-7"/>
       <position name="posPaddle-7-TPC-12-0-4" unit="cm"
         x="0"
	 y="-176.64177631579"
         z="474.585"/>
       <rotationref ref="rPlus180AboutY"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_8-8"/>
       <position name="posPaddle-8-TPC-12-0-4" unit="cm"
         x="0"
	 y="-114.285065789474"
         z="474.585"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_8-9"/>
       <position name="posPaddle-9-TPC-12-0-4" unit="cm"
         x="0"
	 y="-51.928355263158"
         z="474.585"/>
       <rotationref ref="rPlus180AboutY"/>
     </physvol>

      <physvol>
        <volumeref ref="volTPCInner"/>
        <position name="posTPC-16" unit="cm"
	  x="-182.95455"
	  y="-324.664375"
	  z="474.585"/>
        <rotationref ref="rPlus180AboutXPlus180AboutY"/>
      </physvol>
      <physvol>
        <volumeref ref="volTPCInner"/>
        <position name="posTPC-17" unit="cm"
	  x="182.95455"
	  y="-324.664375"
	  z="474.585"/>
        <rotationref ref="rPlus180AboutX"/>
      </physvol>

      <physvol>
        <volumeref ref="volCathode"/>
        <position name="posCathode-9-0" unit="cm"
	x="-363.38405"
	y="-324.664375"
	z="474.585"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volCathode"/>
        <position name="posCathode-9-1" unit="cm"
	x="363.38405"
	y="-324.664375"
	z="474.585"/>
        <rotationref ref="rIdentity"/>
      </physvol>

      <physvol>
        <volumeref ref="volAPAFrameYSide"/>
        <position name="posAPAFrameYSideNeg-9" unit="cm"
	x="0"
	y="283.87875"
	z="364.66375"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volAPAFrameYSide"/>
        <position name="posAPAFrameYSidePos-9" unit="cm"
	x="0"
	y="283.87875"
	z="584.50625"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volAPAFrameZSide"/>
        <position name="posAPAFrameZSidePos-9" unit="cm"
	x="0"
	y="581.79875"
	z="474.585"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volAPAFrameZSide"/>
        <position name="posAPAFrameZSideNeg-9" unit="cm"
	x="0"
	y="-14.04125"
	z="474.585"/>
        <rotationref ref="rIdentity"/>
      </physvol>


      <!-- ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
        - Add the *parts* of the G10 boards that exist directly in volCryostat.
	- There are two boards on each the up and downstream end,
	    one each to wrap the U and V views around the APA frame
	- There are 4 on the bottom which anchor the U V and Z wires and the grid plane
	- The rest of the parts of the G10 boards must be placed directly in volTPC   -->

      <physvol>
        <volumeref ref="volG10BoardYSideCenterSeg"/>
        <position name="posG10BoardYSideCenterSeg-Vup-9" unit="cm"
	x="0"
	y="283.87875"
	z="359.425"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volG10BoardYSideCenterSeg"/>
        <position name="posG10BoardYSideCenterSeg-Uup-9" unit="cm"
	x="0"
	y="283.87875"
	z="359.1075"/>
        <rotationref ref="rIdentity"/>
      </physvol>

      <physvol>
        <volumeref ref="volG10BoardYSideCenterSeg"/>
        <position name="posG10BoardYSideCenterSeg-Vdown-9" unit="cm"
	x="0"
	y="283.87875"
	z="589.745"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volG10BoardYSideCenterSeg"/>
        <position name="posG10BoardYSideCenterSeg-Udown-9" unit="cm"
	x="0"
	y="283.87875"
	z="590.0625"/>
        <rotationref ref="rIdentity"/>
      </physvol>

      <physvol>
        <volumeref ref="volG10BoardZSideCenterSeg"/>
        <position name="posG10BoardZSideCenterSeg-Z-9" unit="cm"
	x="0"
	y="-19.2800000000001"
	z="474.585"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volG10BoardZSideCenterSeg"/>
        <position name="posG10BoardZSideCenterSeg-V-9" unit="cm"
	x="0"
	y="-19.5975000000001"
	z="474.585"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volG10BoardZSideCenterSeg"/>
        <position name="posG10BoardZSideCenterSeg-U-9" unit="cm"
	x="0"
	y="-19.9150000000001"
	z="474.585"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volG10BoardZSideCenterSeg"/>
        <position name="posG10BoardZSideCenterSeg-Grid-9" unit="cm"
	x="0"
	y="-20.2325000000001"
	z="474.585"/>
        <rotationref ref="rIdentity"/>
      </physvol>

     <physvol>
       <volumeref ref="volOpDetSensitive_9-0"/>
       <position name="posPaddle-0-TPC-12-1-4" unit="cm"
         x="0"
	 y="10.4283552631578"
         z="474.585"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_9-1"/>
       <position name="posPaddle-1-TPC-12-1-4" unit="cm"
         x="0"
	 y="72.7850657894736"
         z="474.585"/>
       <rotationref ref="rPlus180AboutY"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_9-2"/>
       <position name="posPaddle-2-TPC-12-1-4" unit="cm"
         x="0"
	 y="135.141776315789"
         z="474.585"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_9-3"/>
       <position name="posPaddle-3-TPC-12-1-4" unit="cm"
         x="0"
	 y="197.498486842105"
         z="474.585"/>
       <rotationref ref="rPlus180AboutY"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_9-4"/>
       <position name="posPaddle-4-TPC-12-1-4" unit="cm"
         x="0"
	 y="259.855197368421"
         z="474.585"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_9-5"/>
       <position name="posPaddle-5-TPC-12-1-4" unit="cm"
         x="0"
	 y="322.211907894737"
         z="474.585"/>
       <rotationref ref="rPlus180AboutY"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_9-6"/>
       <position name="posPaddle-6-TPC-12-1-4" unit="cm"
         x="0"
	 y="384.568618421053"
         z="474.585"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_9-7"/>
       <position name="posPaddle-7-TPC-12-1-4" unit="cm"
         x="0"
	 y="446.925328947368"
         z="474.585"/>
       <rotationref ref="rPlus180AboutY"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_9-8"/>
       <position name="posPaddle-8-TPC-12-1-4" unit="cm"
         x="0"
	 y="509.282039473684"
         z="474.585"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_9-9"/>
       <position name="posPaddle-9-TPC-12-1-4" unit="cm"
         x="0"
	 y="571.63875"
         z="474.585"/>
       <rotationref ref="rPlus180AboutY"/>
     </physvol>

      <physvol>
        <volumeref ref="volTPCInner"/>
        <position name="posTPC-18" unit="cm"
	  x="-182.95455"
	  y="283.164375"
	  z="474.585"/>
        <rotationref ref="rPlus180AboutY"/>
      </physvol>
      <physvol>
        <volumeref ref="volTPCInner"/>
        <position name="posTPC-19" unit="cm"
	  x="182.95455"
	  y="283.164375"
	  z="474.585"/>
        <rotationref ref="rIdentity"/>
      </physvol>

      <physvol>
        <volumeref ref="volCathode"/>
        <position name="posCathode-10-0" unit="cm"
	x="-363.38405"
	y="283.164375"
	z="474.585"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volCathode"/>
        <position name="posCathode-10-1" unit="cm"
	x="363.38405"
	y="283.164375"
	z="474.585"/>
        <rotationref ref="rIdentity"/>
      </physvol>

      <physvol>
        <volumeref ref="volAPAFrameYSide"/>
        <position name="posAPAFrameYSideNeg-10" unit="cm"
	x="0"
	y="-325.37875"
	z="597.05375"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volAPAFrameYSide"/>
        <position name="posAPAFrameYSidePos-10" unit="cm"
	x="0"
	y="-325.37875"
	z="816.89625"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volAPAFrameZSide"/>
        <position name="posAPAFrameZSidePos-10" unit="cm"
	x="0"
	y="-27.45875"
	z="706.975"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volAPAFrameZSide"/>
        <position name="posAPAFrameZSideNeg-10" unit="cm"
	x="0"
	y="-623.29875"
	z="706.975"/>
        <rotationref ref="rIdentity"/>
      </physvol>


      <!-- ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
        - Add the *parts* of the G10 boards that exist directly in volCryostat.
	- There are two boards on each the up and downstream end,
	    one each to wrap the U and V views around the APA frame
	- There are 4 on the bottom which anchor the U V and Z wires and the grid plane
	- The rest of the parts of the G10 boards must be placed directly in volTPC   -->

      <physvol>
        <volumeref ref="volG10BoardYSideCenterSeg"/>
        <position name="posG10BoardYSideCenterSeg-Vup-10" unit="cm"
	x="0"
	y="-325.37875"
	z="591.815"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volG10BoardYSideCenterSeg"/>
        <position name="posG10BoardYSideCenterSeg-Uup-10" unit="cm"
	x="0"
	y="-325.37875"
	z="591.4975"/>
        <rotationref ref="rIdentity"/>
      </physvol>

      <physvol>
        <volumeref ref="volG10BoardYSideCenterSeg"/>
        <position name="posG10BoardYSideCenterSeg-Vdown-10" unit="cm"
	x="0"
	y="-325.37875"
	z="822.135"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volG10BoardYSideCenterSeg"/>
        <position name="posG10BoardYSideCenterSeg-Udown-10" unit="cm"
	x="0"
	y="-325.37875"
	z="822.4525"/>
        <rotationref ref="rIdentity"/>
      </physvol>

      <physvol>
        <volumeref ref="volG10BoardZSideCenterSeg"/>
        <position name="posG10BoardZSideCenterSeg-Z-10" unit="cm"
	x="0"
	y="-22.22"
	z="706.975"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volG10BoardZSideCenterSeg"/>
        <position name="posG10BoardZSideCenterSeg-V-10" unit="cm"
	x="0"
	y="-21.9025"
	z="706.975"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volG10BoardZSideCenterSeg"/>
        <position name="posG10BoardZSideCenterSeg-U-10" unit="cm"
	x="0"
	y="-21.585"
	z="706.975"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volG10BoardZSideCenterSeg"/>
        <position name="posG10BoardZSideCenterSeg-Grid-10" unit="cm"
	x="0"
	y="-21.2675"
	z="706.975"/>
        <rotationref ref="rIdentity"/>
      </physvol>

     <physvol>
       <volumeref ref="volOpDetSensitive_10-0"/>
       <position name="posPaddle-0-TPC-12-0-5" unit="cm"
         x="0"
	 y="-613.13875"
         z="706.975"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_10-1"/>
       <position name="posPaddle-1-TPC-12-0-5" unit="cm"
         x="0"
	 y="-550.782039473684"
         z="706.975"/>
       <rotationref ref="rPlus180AboutY"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_10-2"/>
       <position name="posPaddle-2-TPC-12-0-5" unit="cm"
         x="0"
	 y="-488.425328947368"
         z="706.975"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_10-3"/>
       <position name="posPaddle-3-TPC-12-0-5" unit="cm"
         x="0"
	 y="-426.068618421053"
         z="706.975"/>
       <rotationref ref="rPlus180AboutY"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_10-4"/>
       <position name="posPaddle-4-TPC-12-0-5" unit="cm"
         x="0"
	 y="-363.711907894737"
         z="706.975"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_10-5"/>
       <position name="posPaddle-5-TPC-12-0-5" unit="cm"
         x="0"
	 y="-301.355197368421"
         z="706.975"/>
       <rotationref ref="rPlus180AboutY"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_10-6"/>
       <position name="posPaddle-6-TPC-12-0-5" unit="cm"
         x="0"
	 y="-238.998486842105"
         z="706.975"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_10-7"/>
       <position name="posPaddle-7-TPC-12-0-5" unit="cm"
         x="0"
	 y="-176.64177631579"
         z="706.975"/>
       <rotationref ref="rPlus180AboutY"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_10-8"/>
       <position name="posPaddle-8-TPC-12-0-5" unit="cm"
         x="0"
	 y="-114.285065789474"
         z="706.975"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_10-9"/>
       <position name="posPaddle-9-TPC-12-0-5" unit="cm"
         x="0"
	 y="-51.928355263158"
         z="706.975"/>
       <rotationref ref="rPlus180AboutY"/>
     </physvol>

      <physvol>
        <volumeref ref="volTPCInner"/>
        <position name="posTPC-20" unit="cm"
	  x="-182.95455"
	  y="-324.664375"
	  z="706.975"/>
        <rotationref ref="rPlus180AboutXPlus180AboutY"/>
      </physvol>
      <physvol>
        <volumeref ref="volTPCInner"/>
        <position name="posTPC-21" unit="cm"
	  x="182.95455"
	  y="-324.664375"
	  z="706.975"/>
        <rotationref ref="rPlus180AboutX"/>
      </physvol>

      <physvol>
        <volumeref ref="volCathode"/>
        <position name="posCathode-11-0" unit="cm"
	x="-363.38405"
	y="-324.664375"
	z="706.975"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volCathode"/>
        <position name="posCathode-11-1" unit="cm"
	x="363.38405"
	y="-324.664375"
	z="706.975"/>
        <rotationref ref="rIdentity"/>
      </physvol>

      <physvol>
        <volumeref ref="volAPAFrameYSide"/>
        <position name="posAPAFrameYSideNeg-11" unit="cm"
	x="0"
	y="283.87875"
	z="597.05375"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volAPAFrameYSide"/>
        <position name="posAPAFrameYSidePos-11" unit="cm"
	x="0"
	y="283.87875"
	z="816.89625"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volAPAFrameZSide"/>
        <position name="posAPAFrameZSidePos-11" unit="cm"
	x="0"
	y="581.79875"
	z="706.975"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volAPAFrameZSide"/>
        <position name="posAPAFrameZSideNeg-11" unit="cm"
	x="0"
	y="-14.04125"
	z="706.975"/>
        <rotationref ref="rIdentity"/>
      </physvol>


      <!-- ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
        - Add the *parts* of the G10 boards that exist directly in volCryostat.
	- There are two boards on each the up and downstream end,
	    one each to wrap the U and V views around the APA frame
	- There are 4 on the bottom which anchor the U V and Z wires and the grid plane
	- The rest of the parts of the G10 boards must be placed directly in volTPC   -->

      <physvol>
        <volumeref ref="volG10BoardYSideCenterSeg"/>
        <position name="posG10BoardYSideCenterSeg-Vup-11" unit="cm"
	x="0"
	y="283.87875"
	z="591.815"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volG10BoardYSideCenterSeg"/>
        <position name="posG10BoardYSideCenterSeg-Uup-11" unit="cm"
	x="0"
	y="283.87875"
	z="591.4975"/>
        <rotationref ref="rIdentity"/>
      </physvol>

      <physvol>
        <volumeref ref="volG10BoardYSideCenterSeg"/>
        <position name="posG10BoardYSideCenterSeg-Vdown-11" unit="cm"
	x="0"
	y="283.87875"
	z="822.135"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volG10BoardYSideCenterSeg"/>
        <position name="posG10BoardYSideCenterSeg-Udown-11" unit="cm"
	x="0"
	y="283.87875"
	z="822.4525"/>
        <rotationref ref="rIdentity"/>
      </physvol>

      <physvol>
        <volumeref ref="volG10BoardZSideCenterSeg"/>
        <position name="posG10BoardZSideCenterSeg-Z-11" unit="cm"
	x="0"
	y="-19.2800000000001"
	z="706.975"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volG10BoardZSideCenterSeg"/>
        <position name="posG10BoardZSideCenterSeg-V-11" unit="cm"
	x="0"
	y="-19.5975000000001"
	z="706.975"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volG10BoardZSideCenterSeg"/>
        <position name="posG10BoardZSideCenterSeg-U-11" unit="cm"
	x="0"
	y="-19.9150000000001"
	z="706.975"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volG10BoardZSideCenterSeg"/>
        <position name="posG10BoardZSideCenterSeg-Grid-11" unit="cm"
	x="0"
	y="-20.2325000000001"
	z="706.975"/>
        <rotationref ref="rIdentity"/>
      </physvol>

     <physvol>
       <volumeref ref="volOpDetSensitive_11-0"/>
       <position name="posPaddle-0-TPC-12-1-5" unit="cm"
         x="0"
	 y="10.4283552631578"
         z="706.975"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_11-1"/>
       <position name="posPaddle-1-TPC-12-1-5" unit="cm"
         x="0"
	 y="72.7850657894736"
         z="706.975"/>
       <rotationref ref="rPlus180AboutY"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_11-2"/>
       <position name="posPaddle-2-TPC-12-1-5" unit="cm"
         x="0"
	 y="135.141776315789"
         z="706.975"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_11-3"/>
       <position name="posPaddle-3-TPC-12-1-5" unit="cm"
         x="0"
	 y="197.498486842105"
         z="706.975"/>
       <rotationref ref="rPlus180AboutY"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_11-4"/>
       <position name="posPaddle-4-TPC-12-1-5" unit="cm"
         x="0"
	 y="259.855197368421"
         z="706.975"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_11-5"/>
       <position name="posPaddle-5-TPC-12-1-5" unit="cm"
         x="0"
	 y="322.211907894737"
         z="706.975"/>
       <rotationref ref="rPlus180AboutY"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_11-6"/>
       <position name="posPaddle-6-TPC-12-1-5" unit="cm"
         x="0"
	 y="384.568618421053"
         z="706.975"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_11-7"/>
       <position name="posPaddle-7-TPC-12-1-5" unit="cm"
         x="0"
	 y="446.925328947368"
         z="706.975"/>
       <rotationref ref="rPlus180AboutY"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_11-8"/>
       <position name="posPaddle-8-TPC-12-1-5" unit="cm"
         x="0"
	 y="509.282039473684"
         z="706.975"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_11-9"/>
       <position name="posPaddle-9-TPC-12-1-5" unit="cm"
         x="0"
	 y="571.63875"
         z="706.975"/>
       <rotationref ref="rPlus180AboutY"/>
     </physvol>

      <physvol>
        <volumeref ref="volTPCInner"/>
        <position name="posTPC-22" unit="cm"
	  x="-182.95455"
	  y="283.164375"
	  z="706.975"/>
        <rotationref ref="rPlus180AboutY"/>
      </physvol>
      <physvol>
        <volumeref ref="volTPCInner"/>
        <position name="posTPC-23" unit="cm"
	  x="182.95455"
	  y="283.164375"
	  z="706.975"/>
        <rotationref ref="rIdentity"/>
      </physvol>

      <physvol>
        <volumeref ref="volCathode"/>
        <position name="posCathode-12-0" unit="cm"
	x="-363.38405"
	y="283.164375"
	z="706.975"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volCathode"/>
        <position name="posCathode-12-1" unit="cm"
	x="363.38405"
	y="283.164375"
	z="706.975"/>
        <rotationref ref="rIdentity"/>
      </physvol>

    </volume>

    <volume name="volFoamPadding">
      <materialref ref="FD_foam"/>
      <solidref ref="FoamPadding"/>
    </volume>

    <volume name="volSteelSupport">
      <materialref ref="AirSteelMixture"/>
      <solidref ref="SteelSupport"/>
    </volume>

    <volume name="volDetEnclosure">
      <materialref ref="Air"/>
      <solidref ref="DetEnclosure"/>

       <physvol>
           <volumeref ref="volFoamPadding"/>
           <positionref ref="posCryoInDetEnc"/>
       </physvol>
       <physvol>
           <volumeref ref="volSteelSupport"/>
           <positionref ref="posCryoInDetEnc"/>
       </physvol>
       <physvol>
           <volumeref ref="volCryostat"/>
           <positionref ref="posCryoInDetEnc"/>
       </physvol>
    </volume>

    <volume name="volWorld" >
      <materialref ref="DUSEL_Rock"/>
      <solidref ref="World"/>

      <physvol>
        <volumeref ref="volDetEnclosure"/>
	<position name="posDetEnclosure" unit="cm" x="0" y="120.75" z="570.29375"/>
      </physvol>

    </volume>
</structure>

<setup name="Default" version="1.0">
  <world ref="volWorld" />
</setup>

</gdml>


==> anc/anc_files/DUNE_GDML/dune10kt_v1_workspace_nowires.gdml <==
<?xml version="1.0" encoding="UTF-8" ?>
<gdml xmlns:gdml="http://cern.ch/2001/Schemas/GDML"
      xmlns:xsi="http://www.w3.org/2001/XMLSchema-instance"
      xsi:noNamespaceSchemaLocation="GDMLSchema/gdml.xsd">
<define>

<!--



-->

   <position name="posCryoInDetEnc"     unit="cm" x="0" y="-100" z="0"/>
   <position name="posCenter"           unit="cm" x="0" y="0" z="0"/>
   <rotation name="rPlus90AboutX"       unit="deg" x="90" y="0" z="0"/>
   <rotation name="rMinus90AboutY"      unit="deg" x="0" y="270" z="0"/>
   <rotation name="rMinus90AboutYMinus90AboutX"       unit="deg" x="270" y="270" z="0"/>
   <rotation name="rPlusUAngleAboutX"	unit="deg" x="54.29" y="0"   z="0"/>
   <rotation name="rPlusVAngleAboutX"	unit="deg" x="125.71" y="0"   z="0"/>
   <rotation name="rPlus180AboutX"	unit="deg" x="180" y="0"   z="0"/>
   <rotation name="rPlus180AboutY"	unit="deg" x="0" y="180"   z="0"/>
   <rotation name="rPlus180AboutXPlus180AboutY"	unit="deg" x="180" y="180"   z="0"/>
   <rotation name="rIdentity"		unit="deg" x="0" y="0"   z="0"/>
</define>
<materials>
  <element name="videRef" formula="VACUUM" Z="1">  <atom value="1"/> </element>
  <element name="copper" formula="Cu" Z="29">  <atom value="63.546"/>  </element>
  <element name="beryllium" formula="Be" Z="4">  <atom value="9.0121831"/>  </element>
  <element name="bromine" formula="Br" Z="35"> <atom value="79.904"/> </element>
  <element name="hydrogen" formula="H" Z="1">  <atom value="1.0079"/> </element>
  <element name="nitrogen" formula="N" Z="7">  <atom value="14.0067"/> </element>
  <element name="oxygen" formula="O" Z="8">  <atom value="15.999"/> </element>
  <element name="aluminum" formula="Al" Z="13"> <atom value="26.9815"/>  </element>
  <element name="silicon" formula="Si" Z="14"> <atom value="28.0855"/>  </element>
  <element name="carbon" formula="C" Z="6">  <atom value="12.0107"/>  </element>
  <element name="potassium" formula="K" Z="19"> <atom value="39.0983"/>  </element>
  <element name="chromium" formula="Cr" Z="24"> <atom value="51.9961"/>  </element>
  <element name="iron" formula="Fe" Z="26"> <atom value="55.8450"/>  </element>
  <element name="nickel" formula="Ni" Z="28"> <atom value="58.6934"/>  </element>
  <element name="calcium" formula="Ca" Z="20"> <atom value="40.078"/>   </element>
  <element name="magnesium" formula="Mg" Z="12"> <atom value="24.305"/>   </element>
  <element name="sodium" formula="Na" Z="11"> <atom value="22.99"/>    </element>
  <element name="titanium" formula="Ti" Z="22"> <atom value="47.867"/>   </element>
  <element name="argon" formula="Ar" Z="18"> <atom value="39.9480"/>  </element>
  <element name="sulphur" formula="S" Z="16"> <atom value="32.065"/>  </element>
  <element name="phosphorus" formula="P" Z="15"> <atom value="30.973"/>  </element>

  <material name="Vacuum" formula="Vacuum">
   <D value="1.e-25" unit="g/cm3"/>
   <fraction n="1.0" ref="videRef"/>
  </material>

  <material name="ALUMINUM_Al" formula="ALUMINUM_Al">
   <D value="2.6990" unit="g/cm3"/>
   <fraction n="1.0000" ref="aluminum"/>
  </material>

  <material name="SILICON_Si" formula="SILICON_Si">
   <D value="2.3300" unit="g/cm3"/>
   <fraction n="1.0000" ref="silicon"/>
  </material>

  <material name="epoxy_resin" formula="C38H40O6Br4">
   <D value="1.1250" unit="g/cm3"/>
   <composite n="38" ref="carbon"/>
   <composite n="40" ref="hydrogen"/>
   <composite n="6" ref="oxygen"/>
   <composite n="4" ref="bromine"/>
  </material>

  <material name="SiO2" formula="SiO2">
   <D value="2.2" unit="g/cm3"/>
   <composite n="1" ref="silicon"/>
   <composite n="2" ref="oxygen"/>
  </material>

  <material name="Al2O3" formula="Al2O3">
   <D value="3.97" unit="g/cm3"/>
   <composite n="2" ref="aluminum"/>
   <composite n="3" ref="oxygen"/>
  </material>

  <material name="Fe2O3" formula="Fe2O3">
   <D value="5.24" unit="g/cm3"/>
   <composite n="2" ref="iron"/>
   <composite n="3" ref="oxygen"/>
  </material>

  <material name="CaO" formula="CaO">
   <D value="3.35" unit="g/cm3"/>
   <composite n="1" ref="calcium"/>
   <composite n="1" ref="oxygen"/>
  </material>

  <material name="MgO" formula="MgO">
   <D value="3.58" unit="g/cm3"/>
   <composite n="1" ref="magnesium"/>
   <composite n="1" ref="oxygen"/>
  </material>

  <material name="Na2O" formula="Na2O">
   <D value="2.27" unit="g/cm3"/>
   <composite n="2" ref="sodium"/>
   <composite n="1" ref="oxygen"/>
  </material>

  <material name="TiO2" formula="TiO2">
   <D value="4.23" unit="g/cm3"/>
   <composite n="1" ref="titanium"/>
   <composite n="2" ref="oxygen"/>
  </material>

  <material name="FeO" formula="FeO">
   <D value="5.745" unit="g/cm3"/>
   <composite n="1" ref="iron"/>
   <composite n="1" ref="oxygen"/>
  </material>

  <material name="CO2" formula="CO2">
   <D value="1.562" unit="g/cm3"/>
   <composite n="1" ref="iron"/>
   <composite n="2" ref="oxygen"/>
  </material>

  <material name="P2O5" formula="P2O5">
   <D value="1.562" unit="g/cm3"/>
   <composite n="2" ref="phosphorus"/>
   <composite n="5" ref="oxygen"/>
  </material>

  <material formula=" " name="DUSEL_Rock">
    <D value="2.82" unit="g/cm3"/>
    <fraction n="0.5267" ref="SiO2"/>
    <fraction n="0.1174" ref="FeO"/>
    <fraction n="0.1025" ref="Al2O3"/>
    <fraction n="0.0473" ref="MgO"/>
    <fraction n="0.0422" ref="CO2"/>
    <fraction n="0.0382" ref="CaO"/>
    <fraction n="0.0240" ref="carbon"/>
    <fraction n="0.0186" ref="sulphur"/>
    <fraction n="0.0053" ref="Na2O"/>
    <fraction n="0.00070" ref="P2O5"/>
    <fraction n="0.0771" ref="oxygen"/>
  </material>

  <material formula="Air" name="Air">
   <D value="0.001205" unit="g/cm3"/>
   <fraction n="0.781154" ref="nitrogen"/>
   <fraction n="0.209476" ref="oxygen"/>
   <fraction n="0.00934" ref="argon"/>
  </material>

  <material name="fibrous_glass">
   <D value="2.74351" unit="g/cm3"/>
   <fraction n="0.600" ref="SiO2"/>
   <fraction n="0.118" ref="Al2O3"/>
   <fraction n="0.001" ref="Fe2O3"/>
   <fraction n="0.224" ref="CaO"/>
   <fraction n="0.034" ref="MgO"/>
   <fraction n="0.010" ref="Na2O"/>
   <fraction n="0.013" ref="TiO2"/>
  </material>

  <!-- density referenced from EHN1-Cold Cryostats Technical Requirements:
       https://edms.cern.ch/document/1543254 -->
  <material name="FD_foam">
   <D value="0.09" unit="g/cm3"/>
   <fraction n="0.95" ref="Air"/>
   <fraction n="0.05" ref="fibrous_glass"/>
  </material>

  <material name="FR4">
   <D value="1.98281" unit="g/cm3"/>
   <fraction n="0.47" ref="epoxy_resin"/>
   <fraction n="0.53" ref="fibrous_glass"/>
  </material>

  <material name="STEEL_STAINLESS_Fe7Cr2Ni" formula="STEEL_STAINLESS_Fe7Cr2Ni">
   <D value="7.9300" unit="g/cm3"/>
   <fraction n="0.0010" ref="carbon"/>
   <fraction n="0.1792" ref="chromium"/>
   <fraction n="0.7298" ref="iron"/>
   <fraction n="0.0900" ref="nickel"/>
  </material>

  <material name="Copper_Beryllium_alloy25" formula="Copper_Beryllium_alloy25">
   <D value="8.26" unit="g/cm3"/>
   <fraction n="0.981" ref="copper"/>
   <fraction n="0.019" ref="beryllium"/>
  </material>

  <material name="LAr" formula="LAr">
   <D value="1.40" unit="g/cm3"/>
   <fraction n="1.0000" ref="argon"/>
  </material>

  <material name="ArGas" formula="ArGas">
   <D value="0.00166" unit="g/cm3"/>
   <fraction n="1.0" ref="argon"/>
  </material>

  <material formula=" " name="G10">
   <D value="1.7" unit="g/cm3"/>
   <fraction n="0.2805" ref="silicon"/>
   <fraction n="0.3954" ref="oxygen"/>
   <fraction n="0.2990" ref="carbon"/>
   <fraction n="0.0251" ref="hydrogen"/>
  </material>

  <material formula=" " name="Granite">
   <D value="2.7" unit="g/cm3"/>
   <fraction n="0.438" ref="oxygen"/>
   <fraction n="0.257" ref="silicon"/>
   <fraction n="0.222" ref="sodium"/>
   <fraction n="0.049" ref="aluminum"/>
   <fraction n="0.019" ref="iron"/>
   <fraction n="0.015" ref="potassium"/>
  </material>

  <material formula=" " name="ShotRock">
   <D value="1.62" unit="g/cm3"/>
   <fraction n="0.438" ref="oxygen"/>
   <fraction n="0.257" ref="silicon"/>
   <fraction n="0.222" ref="sodium"/>
   <fraction n="0.049" ref="aluminum"/>
   <fraction n="0.019" ref="iron"/>
   <fraction n="0.015" ref="potassium"/>
  </material>

  <material formula=" " name="Dirt">
   <D value="1.7" unit="g/cm3"/>
   <fraction n="0.438" ref="oxygen"/>
   <fraction n="0.257" ref="silicon"/>
   <fraction n="0.222" ref="sodium"/>
   <fraction n="0.049" ref="aluminum"/>
   <fraction n="0.019" ref="iron"/>
   <fraction n="0.015" ref="potassium"/>
  </material>

  <material formula=" " name="Concrete">
   <D value="2.3" unit="g/cm3"/>
   <fraction n="0.530" ref="oxygen"/>
   <fraction n="0.335" ref="silicon"/>
   <fraction n="0.060" ref="calcium"/>
   <fraction n="0.015" ref="sodium"/>
   <fraction n="0.020" ref="iron"/>
   <fraction n="0.040" ref="aluminum"/>
  </material>

  <material formula="H2O" name="Water">
   <D value="1.0" unit="g/cm3"/>
   <fraction n="0.1119" ref="hydrogen"/>
   <fraction n="0.8881" ref="oxygen"/>
  </material>

  <material formula="Ti" name="Titanium">
   <D value="4.506" unit="g/cm3"/>
   <fraction n="1." ref="titanium"/>
  </material>

  <material name="TPB" formula="TPB">
   <D value="1.40" unit="g/cm3"/>
   <fraction n="1.0000" ref="argon"/>
  </material>

  <material name="Glass">
   <D value="2.74351" unit="g/cm3"/>
   <fraction n="0.600" ref="SiO2"/>
   <fraction n="0.118" ref="Al2O3"/>
   <fraction n="0.001" ref="Fe2O3"/>
   <fraction n="0.224" ref="CaO"/>
   <fraction n="0.034" ref="MgO"/>
   <fraction n="0.010" ref="Na2O"/>
   <fraction n="0.013" ref="TiO2"/>
  </material>

  <material name="Acrylic">
   <D value="1.19" unit="g/cm3"/>
   <fraction n="0.600" ref="carbon"/>
   <fraction n="0.320" ref="oxygen"/>
   <fraction n="0.080" ref="hydrogen"/>
  </material>

  <!-- preliminary values -->
  <material name="AirSteelMixture" formula="AirSteelMixture">
   <D value="0.116981067938689" unit="g/cm3"/>
   <fraction n="0.998" ref="STEEL_STAINLESS_Fe7Cr2Ni"/>
   <fraction n="0.002"   ref="Air"/>
  </material>

</materials>
<solids>
    <box name="Inner" lunit="cm"
      x="360.843"
      y="607.82875"
      z="232.39"/>
    <box name="InnerUPlane" lunit="cm"
      x="0.015"
      y="599.04"
      z="230.6525"/>
    <box name="InnerVPlane" lunit="cm"
      x="0.015"
      y="598.7225"
      z="230.0175"/>
    <box name="InnerZPlane" lunit="cm"
      x="0.015"
      y="598.39"
      z="229.456"/>
    <box name="InnerActive" lunit="cm"
      x="359.415"
      y="600.01875"
      z="232.39"/>

    <tube name="InnerWireVert"
      rmax="0.0075"
      z="598.39"
      deltaphi="360"
      aunit="deg"
      lunit="cm"/>

    <box name="Outer" lunit="cm"
      x="16.443"
      y="607.82875"
      z="232.39"/>
    <box name="OuterUPlane" lunit="cm"
      x="0.015"
      y="599.04"
      z="230.6525"/>
    <box name="OuterVPlane" lunit="cm"
      x="0.015"
      y="598.7225"
      z="230.0175"/>
    <box name="OuterZPlane" lunit="cm"
      x="0.015"
      y="598.39"
      z="229.456"/>
    <box name="OuterActive" lunit="cm"
      x="15.015"
      y="600.01875"
      z="232.39"/>

    <tube name="OuterWireVert"
      rmax="0.0075"
      z="598.39"
      deltaphi="360"
      aunit="deg"
      lunit="cm"/>

    <box name="Cryostat" lunit="cm"
      x="759.3241"
      y="1357.6975"
      z="816.92"/>
    <box name="ArgonInterior" lunit="cm"
      x="756.7841"
      y="1355.1575"
      z="814.38"/>
    <box name="GaseousArgon" lunit="cm"
      x="756.7841"
      y="50"
      z="814.38"/>
    <subtraction name="SteelShell">
      <first ref="Cryostat"/>
      <second ref="ArgonInterior"/>
    </subtraction>

    <box name="Cathode" lunit="cm"
      x="0.016"
      y="602.36275"
      z="226.524"/>

    <box name="LightPaddle" lunit="cm"
      x="0.476"
      y="10.16"
      z="209.6825"/>

     <box name="APAFrameYSideHollow" lunit="cm"
      x="4.4565"
      y="585.0704"
      z="10.16"/>
     <box name="APAFrameYSideShell" lunit="cm"
      x="5.0661"
      y="585.68"
      z="10.16"/>
     <subtraction name="APAFrameYSide">
      <first  ref="APAFrameYSideShell"/>
      <second ref="APAFrameYSideHollow"/>
      <positionref ref="posCenter"/>
      <rotationref ref="rIdentity"/>
      </subtraction>

     <box name="APAFrameZSideHollow" lunit="cm"
      x="4.4565"
      y="9.5504"
      z="230.0025"/>
     <box name="APAFrameZSideShell" lunit="cm"
      x="5.0661"
      y="10.16"
      z="230.0025"/>
     <subtraction name="APAFrameZSide">
      <first  ref="APAFrameZSideShell"/>
      <second ref="APAFrameZSideHollow"/>
      <positionref ref="posCenter"/>
      <rotationref ref="rIdentity"/>
      </subtraction>

     <box name="APAFrameYOuterSupport" lunit="cm"
      x="0.3048"
      y="585.68"
      z="10.16"/>


     <box name="G10BoardYSideCenterSeg" lunit="cm"
      x="5.0661"
      y="606"
      z="0.3175"/>

     <box name="G10BoardZSideCenterSeg" lunit="cm"
      x="5.0661"
      y="0.3175"
      z="230.0025"/>



    <box name="FoamPadBlock" lunit="cm"
      x="919.3241"
      y="1517.6975"
      z="976.92" />

    <box name="FoamPadInner" lunit="cm"
      x="759.3341"
      y="1357.7075"
      z="816.93" />

    <subtraction name="FoamPadding">
      <first ref="FoamPadBlock"/>
      <second ref="FoamPadInner"/>
      <positionref ref="posCenter"/>
    </subtraction>

    <box name="SteelSupportBlock" lunit="cm"
      x="1119.3241"
      y="1617.6975"
      z="1176.92" />

    <box name="SteelSupportInner" lunit="cm"
      x="919.3341"
      y="1517.7075"
      z="976.93" />

    <subtraction name="SteelSupport">
      <first ref="SteelSupportBlock"/>
      <second ref="SteelSupportInner"/>
      <positionref ref="posCenter"/>
    </subtraction>

    <box name="DetEnclosure" lunit="cm"
      x="1219.3241"
      y="1817.6975"
      z="1376.92"/>


    <box name="World" lunit="cm"
      x="7219.3241"
      y="7817.6975"
      z="7376.92"/>
</solids>
<structure>
    <volume name="volTPCActiveInner">
      <materialref ref="LAr"/>
      <solidref ref="InnerActive"/>
    </volume>

    <volume name="volTPCPlaneUInner">
      <materialref ref="LAr"/>
      <solidref ref="InnerUPlane"/>
    </volume>

    <volume name="volTPCPlaneVInner">
      <materialref ref="LAr"/>
      <solidref ref="InnerVPlane"/>
    </volume>

    <volume name="volTPCPlaneZInner">
      <materialref ref="LAr"/>
      <solidref ref="InnerZPlane"/>
    </volume>
    <volume name="volTPCInner">
      <materialref ref="LAr"/>
      <solidref ref="Inner"/>
     <physvol>
       <volumeref ref="volTPCPlaneZInner"/>
       <position name="posInnerPlaneZ" unit="cm"
         x="-179.953" y="-3.09062500000005" z="0"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volTPCPlaneVInner"/>
       <position name="posInnerPlaneV" unit="cm"
         x="-179.477" y="-3.24937500000004" z="0"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volTPCPlaneUInner"/>
       <position name="posInnerPlaneU" unit="cm"
         x="-179.001" y="-3.40812500000004" z="0"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volTPCActiveInner"/>
       <position name="posInnerActive" unit="cm"
         x="0.713999999999999" y="-3.90500000000003" z="0"/>
       <rotationref ref="rIdentity"/>
     </physvol>
    </volume>

    <volume name="volTPCActiveOuter">
      <materialref ref="LAr"/>
      <solidref ref="OuterActive"/>
    </volume>

    <volume name="volTPCPlaneUOuter">
      <materialref ref="LAr"/>
      <solidref ref="OuterUPlane"/>
    </volume>

    <volume name="volTPCPlaneVOuter">
      <materialref ref="LAr"/>
      <solidref ref="OuterVPlane"/>
    </volume>

    <volume name="volTPCPlaneZOuter">
      <materialref ref="LAr"/>
      <solidref ref="OuterZPlane"/>
    </volume>
    <volume name="volTPCOuter">
      <materialref ref="LAr"/>
      <solidref ref="Outer"/>
     <physvol>
       <volumeref ref="volTPCPlaneZOuter"/>
       <position name="posOuterPlaneZ" unit="cm"
         x="-7.753" y="-3.09062500000005" z="0"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volTPCPlaneVOuter"/>
       <position name="posOuterPlaneV" unit="cm"
         x="-7.277" y="-3.24937500000004" z="0"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volTPCPlaneUOuter"/>
       <position name="posOuterPlaneU" unit="cm"
         x="-6.801" y="-3.40812500000004" z="0"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volTPCActiveOuter"/>
       <position name="posOuterActive" unit="cm"
         x="0.714" y="-3.90500000000003" z="0"/>
       <rotationref ref="rIdentity"/>
     </physvol>
    </volume>

    <volume name="volSteelShell">
      <materialref ref="STEEL_STAINLESS_Fe7Cr2Ni" />
      <solidref ref="SteelShell" />
    </volume>
    <volume name="volGaseousArgon">
      <materialref ref="ArGas"/>
      <solidref ref="GaseousArgon"/>
    </volume>

    <volume name="volCathode">
      <materialref ref="STEEL_STAINLESS_Fe7Cr2Ni" />
      <solidref ref="Cathode" />
    </volume>
    <volume name="volOpDetSensitive_0-0">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_0-1">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_0-2">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_0-3">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_0-4">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_0-5">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_0-6">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_0-7">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_0-8">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_0-9">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_1-0">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_1-1">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_1-2">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_1-3">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_1-4">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_1-5">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_1-6">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_1-7">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_1-8">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_1-9">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_2-0">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_2-1">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_2-2">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_2-3">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_2-4">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_2-5">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_2-6">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_2-7">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_2-8">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_2-9">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_3-0">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_3-1">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_3-2">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_3-3">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_3-4">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_3-5">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_3-6">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_3-7">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_3-8">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>
    <volume name="volOpDetSensitive_3-9">
      <materialref ref="LAr"/>
      <solidref ref="LightPaddle"/>
    </volume>

    <volume name="volAPAFrameYSide">
      <materialref ref="STEEL_STAINLESS_Fe7Cr2Ni"/>
      <solidref ref="APAFrameYSide"/>
    </volume>

    <volume name="volAPAFrameZSide">
      <materialref ref="STEEL_STAINLESS_Fe7Cr2Ni"/>
      <solidref ref="APAFrameZSide"/>
    </volume>

    <volume name="volAPAFrameYOuterSupport">
      <materialref ref="STEEL_STAINLESS_Fe7Cr2Ni"/>
      <solidref ref="APAFrameYOuterSupport"/>
    </volume>

    <volume name="volG10BoardYSideCenterSeg">
      <materialref ref="G10"/>
      <solidref ref="G10BoardYSideCenterSeg"/>
    </volume>

    <volume name="volG10BoardZSideCenterSeg">
      <materialref ref="G10"/>
      <solidref ref="G10BoardZSideCenterSeg"/>
    </volume>

    <volume name="volCryostat">
      <materialref ref="LAr" />
      <solidref ref="Cryostat" />
      <physvol>
        <volumeref ref="volGaseousArgon"/>
        <position name="posGaseousArgon" unit="cm" x="0" y="652.57875" z="0"/>
      </physvol>
      <physvol>
        <volumeref ref="volSteelShell"/>
        <position name="posSteelShell" unit="cm" x="0" y="0" z="0"/>
      </physvol>
      <physvol>
        <volumeref ref="volAPAFrameYSide"/>
        <position name="posAPAFrameYSideNeg-0" unit="cm"
	x="0"
	y="-325.37875"
	z="-100.11625"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volAPAFrameYSide"/>
        <position name="posAPAFrameYSidePos-0" unit="cm"
	x="0"
	y="-325.37875"
	z="119.72625"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volAPAFrameZSide"/>
        <position name="posAPAFrameZSidePos-0" unit="cm"
	x="0"
	y="-27.45875"
	z="9.80499999999994"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volAPAFrameZSide"/>
        <position name="posAPAFrameZSideNeg-0" unit="cm"
	x="0"
	y="-623.29875"
	z="9.80499999999994"/>
        <rotationref ref="rIdentity"/>
      </physvol>


      <!-- ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
        - Add the *parts* of the G10 boards that exist directly in volCryostat.
	- There are two boards on each the up and downstream end,
	    one each to wrap the U and V views around the APA frame
	- There are 4 on the bottom which anchor the U V and Z wires and the grid plane
	- The rest of the parts of the G10 boards must be placed directly in volTPC   -->

      <physvol>
        <volumeref ref="volG10BoardYSideCenterSeg"/>
        <position name="posG10BoardYSideCenterSeg-Vup-0" unit="cm"
	x="0"
	y="-325.37875"
	z="-105.355"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volG10BoardYSideCenterSeg"/>
        <position name="posG10BoardYSideCenterSeg-Uup-0" unit="cm"
	x="0"
	y="-325.37875"
	z="-105.6725"/>
        <rotationref ref="rIdentity"/>
      </physvol>

      <physvol>
        <volumeref ref="volG10BoardYSideCenterSeg"/>
        <position name="posG10BoardYSideCenterSeg-Vdown-0" unit="cm"
	x="0"
	y="-325.37875"
	z="124.965"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volG10BoardYSideCenterSeg"/>
        <position name="posG10BoardYSideCenterSeg-Udown-0" unit="cm"
	x="0"
	y="-325.37875"
	z="125.2825"/>
        <rotationref ref="rIdentity"/>
      </physvol>

      <physvol>
        <volumeref ref="volG10BoardZSideCenterSeg"/>
        <position name="posG10BoardZSideCenterSeg-Z-0" unit="cm"
	x="0"
	y="-22.22"
	z="9.80499999999994"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volG10BoardZSideCenterSeg"/>
        <position name="posG10BoardZSideCenterSeg-V-0" unit="cm"
	x="0"
	y="-21.9025"
	z="9.80499999999994"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volG10BoardZSideCenterSeg"/>
        <position name="posG10BoardZSideCenterSeg-U-0" unit="cm"
	x="0"
	y="-21.585"
	z="9.80499999999994"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volG10BoardZSideCenterSeg"/>
        <position name="posG10BoardZSideCenterSeg-Grid-0" unit="cm"
	x="0"
	y="-21.2675"
	z="9.80499999999994"/>
        <rotationref ref="rIdentity"/>
      </physvol>

     <physvol>
       <volumeref ref="volOpDetSensitive_0-0"/>
       <position name="posPaddle-0-TPC-4-0-0" unit="cm"
         x="0"
	 y="-613.13875"
         z="9.805"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_0-1"/>
       <position name="posPaddle-1-TPC-4-0-0" unit="cm"
         x="0"
	 y="-550.782039473684"
         z="9.805"/>
       <rotationref ref="rPlus180AboutY"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_0-2"/>
       <position name="posPaddle-2-TPC-4-0-0" unit="cm"
         x="0"
	 y="-488.425328947368"
         z="9.805"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_0-3"/>
       <position name="posPaddle-3-TPC-4-0-0" unit="cm"
         x="0"
	 y="-426.068618421053"
         z="9.805"/>
       <rotationref ref="rPlus180AboutY"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_0-4"/>
       <position name="posPaddle-4-TPC-4-0-0" unit="cm"
         x="0"
	 y="-363.711907894737"
         z="9.805"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_0-5"/>
       <position name="posPaddle-5-TPC-4-0-0" unit="cm"
         x="0"
	 y="-301.355197368421"
         z="9.805"/>
       <rotationref ref="rPlus180AboutY"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_0-6"/>
       <position name="posPaddle-6-TPC-4-0-0" unit="cm"
         x="0"
	 y="-238.998486842105"
         z="9.805"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_0-7"/>
       <position name="posPaddle-7-TPC-4-0-0" unit="cm"
         x="0"
	 y="-176.64177631579"
         z="9.805"/>
       <rotationref ref="rPlus180AboutY"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_0-8"/>
       <position name="posPaddle-8-TPC-4-0-0" unit="cm"
         x="0"
	 y="-114.285065789474"
         z="9.805"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_0-9"/>
       <position name="posPaddle-9-TPC-4-0-0" unit="cm"
         x="0"
	 y="-51.928355263158"
         z="9.805"/>
       <rotationref ref="rPlus180AboutY"/>
     </physvol>

      <physvol>
        <volumeref ref="volTPCInner"/>
        <position name="posTPC-0" unit="cm"
	  x="-182.95455"
	  y="-324.664375"
	  z="9.80499999999994"/>
        <rotationref ref="rPlus180AboutXPlus180AboutY"/>
      </physvol>
      <physvol>
        <volumeref ref="volTPCInner"/>
        <position name="posTPC-1" unit="cm"
	  x="182.95455"
	  y="-324.664375"
	  z="9.80499999999994"/>
        <rotationref ref="rPlus180AboutX"/>
      </physvol>

      <physvol>
        <volumeref ref="volCathode"/>
        <position name="posCathode-1-0" unit="cm"
	x="-363.38405"
	y="-324.664375"
	z="9.80499999999994"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volCathode"/>
        <position name="posCathode-1-1" unit="cm"
	x="363.38405"
	y="-324.664375"
	z="9.80499999999994"/>
        <rotationref ref="rIdentity"/>
      </physvol>

      <physvol>
        <volumeref ref="volAPAFrameYSide"/>
        <position name="posAPAFrameYSideNeg-1" unit="cm"
	x="0"
	y="283.87875"
	z="-100.11625"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volAPAFrameYSide"/>
        <position name="posAPAFrameYSidePos-1" unit="cm"
	x="0"
	y="283.87875"
	z="119.72625"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volAPAFrameZSide"/>
        <position name="posAPAFrameZSidePos-1" unit="cm"
	x="0"
	y="581.79875"
	z="9.80499999999994"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volAPAFrameZSide"/>
        <position name="posAPAFrameZSideNeg-1" unit="cm"
	x="0"
	y="-14.04125"
	z="9.80499999999994"/>
        <rotationref ref="rIdentity"/>
      </physvol>


      <!-- ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
        - Add the *parts* of the G10 boards that exist directly in volCryostat.
	- There are two boards on each the up and downstream end,
	    one each to wrap the U and V views around the APA frame
	- There are 4 on the bottom which anchor the U V and Z wires and the grid plane
	- The rest of the parts of the G10 boards must be placed directly in volTPC   -->

      <physvol>
        <volumeref ref="volG10BoardYSideCenterSeg"/>
        <position name="posG10BoardYSideCenterSeg-Vup-1" unit="cm"
	x="0"
	y="283.87875"
	z="-105.355"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volG10BoardYSideCenterSeg"/>
        <position name="posG10BoardYSideCenterSeg-Uup-1" unit="cm"
	x="0"
	y="283.87875"
	z="-105.6725"/>
        <rotationref ref="rIdentity"/>
      </physvol>

      <physvol>
        <volumeref ref="volG10BoardYSideCenterSeg"/>
        <position name="posG10BoardYSideCenterSeg-Vdown-1" unit="cm"
	x="0"
	y="283.87875"
	z="124.965"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volG10BoardYSideCenterSeg"/>
        <position name="posG10BoardYSideCenterSeg-Udown-1" unit="cm"
	x="0"
	y="283.87875"
	z="125.2825"/>
        <rotationref ref="rIdentity"/>
      </physvol>

      <physvol>
        <volumeref ref="volG10BoardZSideCenterSeg"/>
        <position name="posG10BoardZSideCenterSeg-Z-1" unit="cm"
	x="0"
	y="-19.2800000000001"
	z="9.80499999999994"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volG10BoardZSideCenterSeg"/>
        <position name="posG10BoardZSideCenterSeg-V-1" unit="cm"
	x="0"
	y="-19.5975000000001"
	z="9.80499999999994"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volG10BoardZSideCenterSeg"/>
        <position name="posG10BoardZSideCenterSeg-U-1" unit="cm"
	x="0"
	y="-19.9150000000001"
	z="9.80499999999994"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volG10BoardZSideCenterSeg"/>
        <position name="posG10BoardZSideCenterSeg-Grid-1" unit="cm"
	x="0"
	y="-20.2325000000001"
	z="9.80499999999994"/>
        <rotationref ref="rIdentity"/>
      </physvol>

     <physvol>
       <volumeref ref="volOpDetSensitive_1-0"/>
       <position name="posPaddle-0-TPC-4-1-0" unit="cm"
         x="0"
	 y="10.4283552631578"
         z="9.805"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_1-1"/>
       <position name="posPaddle-1-TPC-4-1-0" unit="cm"
         x="0"
	 y="72.7850657894736"
         z="9.805"/>
       <rotationref ref="rPlus180AboutY"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_1-2"/>
       <position name="posPaddle-2-TPC-4-1-0" unit="cm"
         x="0"
	 y="135.141776315789"
         z="9.805"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_1-3"/>
       <position name="posPaddle-3-TPC-4-1-0" unit="cm"
         x="0"
	 y="197.498486842105"
         z="9.805"/>
       <rotationref ref="rPlus180AboutY"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_1-4"/>
       <position name="posPaddle-4-TPC-4-1-0" unit="cm"
         x="0"
	 y="259.855197368421"
         z="9.805"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_1-5"/>
       <position name="posPaddle-5-TPC-4-1-0" unit="cm"
         x="0"
	 y="322.211907894737"
         z="9.805"/>
       <rotationref ref="rPlus180AboutY"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_1-6"/>
       <position name="posPaddle-6-TPC-4-1-0" unit="cm"
         x="0"
	 y="384.568618421053"
         z="9.805"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_1-7"/>
       <position name="posPaddle-7-TPC-4-1-0" unit="cm"
         x="0"
	 y="446.925328947368"
         z="9.805"/>
       <rotationref ref="rPlus180AboutY"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_1-8"/>
       <position name="posPaddle-8-TPC-4-1-0" unit="cm"
         x="0"
	 y="509.282039473684"
         z="9.805"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_1-9"/>
       <position name="posPaddle-9-TPC-4-1-0" unit="cm"
         x="0"
	 y="571.63875"
         z="9.805"/>
       <rotationref ref="rPlus180AboutY"/>
     </physvol>

      <physvol>
        <volumeref ref="volTPCInner"/>
        <position name="posTPC-2" unit="cm"
	  x="-182.95455"
	  y="283.164375"
	  z="9.80499999999994"/>
        <rotationref ref="rPlus180AboutY"/>
      </physvol>
      <physvol>
        <volumeref ref="volTPCInner"/>
        <position name="posTPC-3" unit="cm"
	  x="182.95455"
	  y="283.164375"
	  z="9.80499999999994"/>
        <rotationref ref="rIdentity"/>
      </physvol>

      <physvol>
        <volumeref ref="volCathode"/>
        <position name="posCathode-2-0" unit="cm"
	x="-363.38405"
	y="283.164375"
	z="9.80499999999994"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volCathode"/>
        <position name="posCathode-2-1" unit="cm"
	x="363.38405"
	y="283.164375"
	z="9.80499999999994"/>
        <rotationref ref="rIdentity"/>
      </physvol>

      <physvol>
        <volumeref ref="volAPAFrameYSide"/>
        <position name="posAPAFrameYSideNeg-2" unit="cm"
	x="0"
	y="-325.37875"
	z="132.27375"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volAPAFrameYSide"/>
        <position name="posAPAFrameYSidePos-2" unit="cm"
	x="0"
	y="-325.37875"
	z="352.11625"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volAPAFrameZSide"/>
        <position name="posAPAFrameZSidePos-2" unit="cm"
	x="0"
	y="-27.45875"
	z="242.195"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volAPAFrameZSide"/>
        <position name="posAPAFrameZSideNeg-2" unit="cm"
	x="0"
	y="-623.29875"
	z="242.195"/>
        <rotationref ref="rIdentity"/>
      </physvol>


      <!-- ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
        - Add the *parts* of the G10 boards that exist directly in volCryostat.
	- There are two boards on each the up and downstream end,
	    one each to wrap the U and V views around the APA frame
	- There are 4 on the bottom which anchor the U V and Z wires and the grid plane
	- The rest of the parts of the G10 boards must be placed directly in volTPC   -->

      <physvol>
        <volumeref ref="volG10BoardYSideCenterSeg"/>
        <position name="posG10BoardYSideCenterSeg-Vup-2" unit="cm"
	x="0"
	y="-325.37875"
	z="127.035"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volG10BoardYSideCenterSeg"/>
        <position name="posG10BoardYSideCenterSeg-Uup-2" unit="cm"
	x="0"
	y="-325.37875"
	z="126.7175"/>
        <rotationref ref="rIdentity"/>
      </physvol>

      <physvol>
        <volumeref ref="volG10BoardYSideCenterSeg"/>
        <position name="posG10BoardYSideCenterSeg-Vdown-2" unit="cm"
	x="0"
	y="-325.37875"
	z="357.355"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volG10BoardYSideCenterSeg"/>
        <position name="posG10BoardYSideCenterSeg-Udown-2" unit="cm"
	x="0"
	y="-325.37875"
	z="357.6725"/>
        <rotationref ref="rIdentity"/>
      </physvol>

      <physvol>
        <volumeref ref="volG10BoardZSideCenterSeg"/>
        <position name="posG10BoardZSideCenterSeg-Z-2" unit="cm"
	x="0"
	y="-22.22"
	z="242.195"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volG10BoardZSideCenterSeg"/>
        <position name="posG10BoardZSideCenterSeg-V-2" unit="cm"
	x="0"
	y="-21.9025"
	z="242.195"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volG10BoardZSideCenterSeg"/>
        <position name="posG10BoardZSideCenterSeg-U-2" unit="cm"
	x="0"
	y="-21.585"
	z="242.195"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volG10BoardZSideCenterSeg"/>
        <position name="posG10BoardZSideCenterSeg-Grid-2" unit="cm"
	x="0"
	y="-21.2675"
	z="242.195"/>
        <rotationref ref="rIdentity"/>
      </physvol>

     <physvol>
       <volumeref ref="volOpDetSensitive_2-0"/>
       <position name="posPaddle-0-TPC-4-0-1" unit="cm"
         x="0"
	 y="-613.13875"
         z="242.195"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_2-1"/>
       <position name="posPaddle-1-TPC-4-0-1" unit="cm"
         x="0"
	 y="-550.782039473684"
         z="242.195"/>
       <rotationref ref="rPlus180AboutY"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_2-2"/>
       <position name="posPaddle-2-TPC-4-0-1" unit="cm"
         x="0"
	 y="-488.425328947368"
         z="242.195"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_2-3"/>
       <position name="posPaddle-3-TPC-4-0-1" unit="cm"
         x="0"
	 y="-426.068618421053"
         z="242.195"/>
       <rotationref ref="rPlus180AboutY"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_2-4"/>
       <position name="posPaddle-4-TPC-4-0-1" unit="cm"
         x="0"
	 y="-363.711907894737"
         z="242.195"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_2-5"/>
       <position name="posPaddle-5-TPC-4-0-1" unit="cm"
         x="0"
	 y="-301.355197368421"
         z="242.195"/>
       <rotationref ref="rPlus180AboutY"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_2-6"/>
       <position name="posPaddle-6-TPC-4-0-1" unit="cm"
         x="0"
	 y="-238.998486842105"
         z="242.195"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_2-7"/>
       <position name="posPaddle-7-TPC-4-0-1" unit="cm"
         x="0"
	 y="-176.64177631579"
         z="242.195"/>
       <rotationref ref="rPlus180AboutY"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_2-8"/>
       <position name="posPaddle-8-TPC-4-0-1" unit="cm"
         x="0"
	 y="-114.285065789474"
         z="242.195"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_2-9"/>
       <position name="posPaddle-9-TPC-4-0-1" unit="cm"
         x="0"
	 y="-51.928355263158"
         z="242.195"/>
       <rotationref ref="rPlus180AboutY"/>
     </physvol>

      <physvol>
        <volumeref ref="volTPCInner"/>
        <position name="posTPC-4" unit="cm"
	  x="-182.95455"
	  y="-324.664375"
	  z="242.195"/>
        <rotationref ref="rPlus180AboutXPlus180AboutY"/>
      </physvol>
      <physvol>
        <volumeref ref="volTPCInner"/>
        <position name="posTPC-5" unit="cm"
	  x="182.95455"
	  y="-324.664375"
	  z="242.195"/>
        <rotationref ref="rPlus180AboutX"/>
      </physvol>

      <physvol>
        <volumeref ref="volCathode"/>
        <position name="posCathode-3-0" unit="cm"
	x="-363.38405"
	y="-324.664375"
	z="242.195"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volCathode"/>
        <position name="posCathode-3-1" unit="cm"
	x="363.38405"
	y="-324.664375"
	z="242.195"/>
        <rotationref ref="rIdentity"/>
      </physvol>

      <physvol>
        <volumeref ref="volAPAFrameYSide"/>
        <position name="posAPAFrameYSideNeg-3" unit="cm"
	x="0"
	y="283.87875"
	z="132.27375"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volAPAFrameYSide"/>
        <position name="posAPAFrameYSidePos-3" unit="cm"
	x="0"
	y="283.87875"
	z="352.11625"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volAPAFrameZSide"/>
        <position name="posAPAFrameZSidePos-3" unit="cm"
	x="0"
	y="581.79875"
	z="242.195"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volAPAFrameZSide"/>
        <position name="posAPAFrameZSideNeg-3" unit="cm"
	x="0"
	y="-14.04125"
	z="242.195"/>
        <rotationref ref="rIdentity"/>
      </physvol>


      <!-- ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
        - Add the *parts* of the G10 boards that exist directly in volCryostat.
	- There are two boards on each the up and downstream end,
	    one each to wrap the U and V views around the APA frame
	- There are 4 on the bottom which anchor the U V and Z wires and the grid plane
	- The rest of the parts of the G10 boards must be placed directly in volTPC   -->

      <physvol>
        <volumeref ref="volG10BoardYSideCenterSeg"/>
        <position name="posG10BoardYSideCenterSeg-Vup-3" unit="cm"
	x="0"
	y="283.87875"
	z="127.035"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volG10BoardYSideCenterSeg"/>
        <position name="posG10BoardYSideCenterSeg-Uup-3" unit="cm"
	x="0"
	y="283.87875"
	z="126.7175"/>
        <rotationref ref="rIdentity"/>
      </physvol>

      <physvol>
        <volumeref ref="volG10BoardYSideCenterSeg"/>
        <position name="posG10BoardYSideCenterSeg-Vdown-3" unit="cm"
	x="0"
	y="283.87875"
	z="357.355"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volG10BoardYSideCenterSeg"/>
        <position name="posG10BoardYSideCenterSeg-Udown-3" unit="cm"
	x="0"
	y="283.87875"
	z="357.6725"/>
        <rotationref ref="rIdentity"/>
      </physvol>

      <physvol>
        <volumeref ref="volG10BoardZSideCenterSeg"/>
        <position name="posG10BoardZSideCenterSeg-Z-3" unit="cm"
	x="0"
	y="-19.2800000000001"
	z="242.195"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volG10BoardZSideCenterSeg"/>
        <position name="posG10BoardZSideCenterSeg-V-3" unit="cm"
	x="0"
	y="-19.5975000000001"
	z="242.195"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volG10BoardZSideCenterSeg"/>
        <position name="posG10BoardZSideCenterSeg-U-3" unit="cm"
	x="0"
	y="-19.9150000000001"
	z="242.195"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volG10BoardZSideCenterSeg"/>
        <position name="posG10BoardZSideCenterSeg-Grid-3" unit="cm"
	x="0"
	y="-20.2325000000001"
	z="242.195"/>
        <rotationref ref="rIdentity"/>
      </physvol>

     <physvol>
       <volumeref ref="volOpDetSensitive_3-0"/>
       <position name="posPaddle-0-TPC-4-1-1" unit="cm"
         x="0"
	 y="10.4283552631578"
         z="242.195"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_3-1"/>
       <position name="posPaddle-1-TPC-4-1-1" unit="cm"
         x="0"
	 y="72.7850657894736"
         z="242.195"/>
       <rotationref ref="rPlus180AboutY"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_3-2"/>
       <position name="posPaddle-2-TPC-4-1-1" unit="cm"
         x="0"
	 y="135.141776315789"
         z="242.195"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_3-3"/>
       <position name="posPaddle-3-TPC-4-1-1" unit="cm"
         x="0"
	 y="197.498486842105"
         z="242.195"/>
       <rotationref ref="rPlus180AboutY"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_3-4"/>
       <position name="posPaddle-4-TPC-4-1-1" unit="cm"
         x="0"
	 y="259.855197368421"
         z="242.195"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_3-5"/>
       <position name="posPaddle-5-TPC-4-1-1" unit="cm"
         x="0"
	 y="322.211907894737"
         z="242.195"/>
       <rotationref ref="rPlus180AboutY"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_3-6"/>
       <position name="posPaddle-6-TPC-4-1-1" unit="cm"
         x="0"
	 y="384.568618421053"
         z="242.195"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_3-7"/>
       <position name="posPaddle-7-TPC-4-1-1" unit="cm"
         x="0"
	 y="446.925328947368"
         z="242.195"/>
       <rotationref ref="rPlus180AboutY"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_3-8"/>
       <position name="posPaddle-8-TPC-4-1-1" unit="cm"
         x="0"
	 y="509.282039473684"
         z="242.195"/>
       <rotationref ref="rIdentity"/>
     </physvol>
     <physvol>
       <volumeref ref="volOpDetSensitive_3-9"/>
       <position name="posPaddle-9-TPC-4-1-1" unit="cm"
         x="0"
	 y="571.63875"
         z="242.195"/>
       <rotationref ref="rPlus180AboutY"/>
     </physvol>

      <physvol>
        <volumeref ref="volTPCInner"/>
        <position name="posTPC-6" unit="cm"
	  x="-182.95455"
	  y="283.164375"
	  z="242.195"/>
        <rotationref ref="rPlus180AboutY"/>
      </physvol>
      <physvol>
        <volumeref ref="volTPCInner"/>
        <position name="posTPC-7" unit="cm"
	  x="182.95455"
	  y="283.164375"
	  z="242.195"/>
        <rotationref ref="rIdentity"/>
      </physvol>

      <physvol>
        <volumeref ref="volCathode"/>
        <position name="posCathode-4-0" unit="cm"
	x="-363.38405"
	y="283.164375"
	z="242.195"/>
        <rotationref ref="rIdentity"/>
      </physvol>
      <physvol>
        <volumeref ref="volCathode"/>
        <position name="posCathode-4-1" unit="cm"
	x="363.38405"
	y="283.164375"
	z="242.195"/>
        <rotationref ref="rIdentity"/>
      </physvol>

    </volume>

    <volume name="volFoamPadding">
      <materialref ref="FD_foam"/>
      <solidref ref="FoamPadding"/>
    </volume>

    <volume name="volSteelSupport">
      <materialref ref="AirSteelMixture"/>
      <solidref ref="SteelSupport"/>
    </volume>

    <volume name="volDetEnclosure">
      <materialref ref="Air"/>
      <solidref ref="DetEnclosure"/>

       <physvol>
           <volumeref ref="volFoamPadding"/>
           <positionref ref="posCryoInDetEnc"/>
       </physvol>
       <physvol>
           <volumeref ref="volSteelSupport"/>
           <positionref ref="posCryoInDetEnc"/>
       </physvol>
       <physvol>
           <volumeref ref="volCryostat"/>
           <positionref ref="posCryoInDetEnc"/>
       </physvol>
    </volume>

    <volume name="volWorld" >
      <materialref ref="DUSEL_Rock"/>
      <solidref ref="World"/>

      <physvol>
        <volumeref ref="volDetEnclosure"/>
	<position name="posDetEnclosure" unit="cm" x="0" y="120.75" z="105.51375"/>
      </physvol>

    </volume>
</structure>

<setup name="Default" version="1.0">
  <world ref="volWorld" />
</setup>

</gdml>


==> anc/anc_files/DUNE_GLoBES_Configs/DUNE_GLoBES.glb <==
%!GLoBES
$version="3.2.13"

/* Systematics Definitions */
include "definitions.inc"
include "syst_list.inc"


/* Baseline */
$profiletype =          1 
$baseline =             1300

/* Beam data */
include "./flux/Optimized.inc"


/* Fiducial target mass [kt] */
$target_mass = LAMASS


/* Cross sections */
include "./xsec/GENIE_2_8_4.inc"


/* ----------------------------------------------------------------- */
/*             Detector properties : Liquid Argon                    */
/* ----------------------------------------------------------------- */

/* Binning */

$emin =          0.0
$emax =         20.0
$binsize = {0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 1.0, 1.0, 2.0, 2.0, 2.0, 2.0, 2.0}


$sampling_min =                   0.0
$sampling_max =                 110.0
$sampling_stepsize = {0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 10, 10, 10, 10, 10, 10, 10, 10, 10}



/* Technical information */
$filter_state = 0
$filter_value = 0.125


/* Energy Resolution */

include "./smr/Smear_nominal.inc"



/* Efficiencies */

include "./eff/Eff.inc"

%eng = {0.0625, 0.1875, 0.3125, 0.4375, 0.5625, 0.6875, 0.8125, 0.9375, 1.0625, 1.1875, 1.3125, 1.4375, 1.5625, 1.6875, 1.8125, 1.9375, 2.0625, 2.1875, 2.3125, 2.4375, 2.5625, 2.6875, 2.8125, 2.9375, 3.0625, 3.1875, 3.3125, 3.4375, 3.5625, 3.6875, 3.8125, 3.9375, 4.0625, 4.1875, 4.3125, 4.4375, 4.5625, 4.6875, 4.8125, 4.9375, 5.0625, 5.1875, 5.3125, 5.4375, 5.5625, 5.6875, 5.8125, 5.9375, 6.0625, 6.1875, 6.3125, 6.4375, 6.5625, 6.6875, 6.8125, 6.9375, 7.0625, 7.1875, 7.3125, 7.4375, 7.5625, 7.6875, 7.8125, 7.9375, 8.0625, 8.1875, 8.3125, 8.4375, 8.5625, 8.6875, 8.8125, 8.9375, 9.0625, 9.1875, 9.3125, 9.4375, 9.5625, 9.6875, 9.8125, 9.9375, 10.0625, 10.1875, 10.3125, 10.4375, 10.5625, 10.6875, 10.8125, 10.9375, 11.0625, 11.1875, 11.3125, 11.4375, 11.5625, 11.6875, 11.8125, 11.9375, 12.0625, 12.1875, 12.3125, 12.4375, 12.5625, 12.6875, 12.8125, 12.9375, 13.0625, 13.1875, 13.3125, 13.4375, 13.5625, 13.6875, 13.8125, 13.9375, 14.0625, 14.1875, 14.3125, 14.4375, 14.5625, 14.6875, 14.8125, 14.9375, 15.0625, 15.1875, 15.3125, 15.4375, 15.5625, 15.6875, 15.8125, 15.9375, 16.0625, 16.1875, 16.3125, 16.4375, 16.5625, 16.6875, 16.8125, 16.9375, 17.0625, 17.1875, 17.3125, 17.4375, 17.5625, 17.6875, 17.8125, 17.9375, 18.0625, 18.1875, 18.3125, 18.4375, 18.5625, 18.6875, 18.8125, 18.9375, 19.0625, 19.1875, 19.3125, 19.4375, 19.5625, 19.6875, 19.8125, 19.9375}

%sbc = samplingbincenter()
%bc = bincenter()

/* ----------------------------------------------------------------- */
/*                                Channels                           */
/* ----------------------------------------------------------------- */


/* NUE APP */
channel(#FHC_app_osc_nue)<
        @channel =      #flux_FHC:     +:      m:      e:      #CC:    #app_nue
        @post_smearing_efficiencies = interpolation(%eng,%post_app_FHC_nue_sig,1,%bc)
>

channel(#FHC_app_osc_nuebar)<
        @channel =      #flux_FHC:     -:      m:      e:      #CC:    #app_anue
        @post_smearing_efficiencies = interpolation(%eng,%post_app_FHC_nuebar_sig,1,%bc)
>

channel(#FHC_app_bkg_nue)<
        @channel =      #flux_FHC:     +:      e:      e:      #CC:    #app_nue
        @post_smearing_efficiencies = interpolation(%eng,%post_app_FHC_nue_bkg,1,%bc)
>

channel(#FHC_app_bkg_nuebar)<
        @channel =      #flux_FHC:     -:      e:      e:      #CC:    #app_anue
        @post_smearing_efficiencies = interpolation(%eng,%post_app_FHC_nuebar_bkg,1,%bc)
>

channel(#FHC_app_bkg_numu)<
        @channel =      #flux_FHC:     +:      m:      m:      #CC:    #app_numu
        @post_smearing_efficiencies = interpolation(%eng,%post_app_FHC_numu_bkg,1,%bc)
>

channel(#FHC_app_bkg_numubar)<
        @channel =      #flux_FHC:     -:      m:      m:      #CC:    #app_anumu
        @post_smearing_efficiencies = interpolation(%eng,%post_app_FHC_numubar_bkg,1,%bc)
>

channel(#FHC_app_bkg_nutau)<
        @channel =      #flux_FHC:     +:      m:      t:      #CC:    #app_nut
        @post_smearing_efficiencies = interpolation(%eng,%post_app_FHC_nutau_bkg,1,%bc)
>

channel(#FHC_app_bkg_nutaubar)<
        @channel =      #flux_FHC:     -:      m:      t:      #CC:    #app_anut
        @post_smearing_efficiencies = interpolation(%eng,%post_app_FHC_nutaubar_bkg,1,%bc)
>

channel(#FHC_app_bkg_nuNC)<
        @channel =      #flux_FHC:     +:      m: NOSC_m:      #NC:    #app_NC
        @post_smearing_efficiencies = interpolation(%eng,%post_app_FHC_NC_bkg,1,%bc)
>

channel(#FHC_app_bkg_nubarNC)<
        @channel =      #flux_FHC:     -:      m: NOSC_m:      #NC:    #app_NC
        @post_smearing_efficiencies = interpolation(%eng,%post_app_FHC_NC_bkg,1,%bc)
>




/* NUEBAR APP */
channel(#RHC_app_osc_nue)<
        @channel =      #flux_RHC:     +:      m:      e:      #CC:    #app_nue
        @post_smearing_efficiencies = interpolation(%eng,%post_app_RHC_nue_sig,1,%bc)
>

channel(#RHC_app_osc_nuebar)<
        @channel =      #flux_RHC:     -:      m:      e:      #CC:    #app_anue
        @post_smearing_efficiencies = interpolation(%eng,%post_app_RHC_nuebar_sig,1,%bc)
>

channel(#RHC_app_bkg_nue)<
        @channel =      #flux_RHC:     +:      e:      e:      #CC:    #app_nue
        @post_smearing_efficiencies = interpolation(%eng,%post_app_RHC_nue_bkg,1,%bc) 
>

channel(#RHC_app_bkg_nuebar)<
        @channel =      #flux_RHC:     -:      e:      e:      #CC:    #app_anue
        @post_smearing_efficiencies = interpolation(%eng,%post_app_RHC_nuebar_bkg,1,%bc)
>

channel(#RHC_app_bkg_numu)<
        @channel =      #flux_RHC:     +:      m:      m:      #CC:    #app_numu
        @post_smearing_efficiencies = interpolation(%eng,%post_app_RHC_numu_bkg,1,%bc)
>

channel(#RHC_app_bkg_numubar)<
        @channel =      #flux_RHC:     -:      m:      m:      #CC:    #app_anumu
        @post_smearing_efficiencies = interpolation(%eng,%post_app_RHC_numubar_bkg,1,%bc)
>

channel(#RHC_app_bkg_nutau)<
        @channel =      #flux_RHC:     +:      m:      t:      #CC:    #app_nut
        @post_smearing_efficiencies = interpolation(%eng,%post_app_RHC_nutau_bkg,1,%bc)
>

channel(#RHC_app_bkg_nutaubar)<
        @channel =      #flux_RHC:     -:      m:      t:      #CC:    #app_anut
        @post_smearing_efficiencies = interpolation(%eng,%post_app_RHC_nutaubar_bkg,1,%bc)
>

channel(#RHC_app_bkg_nuNC)<
        @channel =      #flux_RHC:     +:      m: NOSC_m:      #NC:    #app_NC
        @post_smearing_efficiencies = interpolation(%eng,%post_app_RHC_NC_bkg,1,%bc)
>

channel(#RHC_app_bkg_nubarNC)<
        @channel =      #flux_RHC:     -:      m: NOSC_m:      #NC:    #app_NC
        @post_smearing_efficiencies = interpolation(%eng,%post_app_RHC_NC_bkg,1,%bc)
>






/* NUMU DIS */
channel(#FHC_dis_bkg_numu)<
        @channel =      #flux_FHC:     +:      m:      m:      #CC:    #dis_numu
        @post_smearing_efficiencies = interpolation(%eng,%post_dis_FHC_numu_bkg,1,%bc)
>

channel(#FHC_dis_bkg_numubar)<
        @channel =      #flux_FHC:     -:      m:      m:      #CC:    #dis_anumu
        @post_smearing_efficiencies = interpolation(%eng,%post_dis_FHC_numubar_bkg,1,%bc)
>

channel(#FHC_dis_bkg_nutau)<
        @channel =      #flux_FHC:     +:      m:      t:      #CC:    #dis_nut
        @post_smearing_efficiencies = interpolation(%eng,%post_dis_FHC_nutau_bkg,1,%bc)
>

channel(#FHC_dis_bkg_nutaubar)<
        @channel =      #flux_FHC:     -:      m:      t:      #CC:    #dis_anut
        @post_smearing_efficiencies = interpolation(%eng,%post_dis_FHC_nutaubar_bkg,1,%bc)
>

channel(#FHC_dis_bkg_nuNC)<
        @channel =      #flux_FHC:     +:      m: NOSC_m:      #NC:    #dis_NC
        @post_smearing_efficiencies = interpolation(%eng,%post_dis_FHC_NC_bkg,1,%bc)
>

channel(#FHC_dis_bkg_nubarNC)<
        @channel =      #flux_FHC:     -:      m: NOSC_m:      #NC:    #dis_NC
        @post_smearing_efficiencies = interpolation(%eng,%post_dis_FHC_NC_bkg,1,%bc)
>




/* NUMUBAR DIS */
channel(#RHC_dis_bkg_numu)<
        @channel =      #flux_RHC:     +:      m:      m:      #CC:    #dis_numu
        @post_smearing_efficiencies = interpolation(%eng,%post_dis_RHC_numu_bkg,1,%bc)
>

channel(#RHC_dis_bkg_numubar)<
        @channel =      #flux_RHC:     -:      m:      m:      #CC:    #dis_anumu
        @post_smearing_efficiencies = interpolation(%eng,%post_dis_RHC_numubar_bkg,1,%bc)
>

channel(#RHC_dis_bkg_nutau)<
        @channel =      #flux_RHC:     +:      m:      t:      #CC:    #dis_nut
        @post_smearing_efficiencies = interpolation(%eng,%post_dis_RHC_nutau_bkg,1,%bc)
>

channel(#RHC_dis_bkg_nutaubar)<
        @channel =      #flux_RHC:     -:      m:      t:      #CC:    #dis_anut
        @post_smearing_efficiencies = interpolation(%eng,%post_dis_RHC_nutaubar_bkg,1,%bc)
>

channel(#RHC_dis_bkg_nuNC)<
        @channel =      #flux_RHC:     +:      m: NOSC_m:      #NC:    #dis_NC
        @post_smearing_efficiencies = interpolation(%eng,%post_dis_RHC_NC_bkg,1,%bc)
>

channel(#RHC_dis_bkg_nubarNC)<
        @channel =      #flux_RHC:     -:      m: NOSC_m:      #NC:    #dis_NC
        @post_smearing_efficiencies = interpolation(%eng,%post_dis_RHC_NC_bkg,1,%bc)
>


/* ----------------------------------------------------------------- */
/*                    Rules for a Liquid Argon Detector              */
/* ----------------------------------------------------------------- */

rule(#nue_app)<
        @signal = 1.0@#FHC_app_osc_nue : 1.0@#FHC_app_osc_nuebar
	@sys_on_multiex_errors_sig = { #err_nue_sig } : {#err_nue_sig}
        @background =  1.0@#FHC_app_bkg_nue : 1.0@#FHC_app_bkg_nuebar : 1.0@#FHC_app_bkg_numu : 1.0@#FHC_app_bkg_numubar : 1.0@#FHC_app_bkg_nutau : 1.0@#FHC_app_bkg_nutaubar : 1.0@#FHC_app_bkg_nuNC : 1.0@#FHC_app_bkg_nubarNC
	@sys_on_multiex_errors_bg = {#err_nue_bg} : {#err_nue_bg} : {#err_numu_bg} : {#err_numu_bg} : {#err_nutau_bg} : {#err_nutau_bg} : {#err_numu_bg} : {#err_numu_bg}
	@errordim_sys_on = 0
	@errordim_sys_off = 2
        @sys_on_function = "chiMultiExp"
        @sys_off_function = "chiNoSysSpectrum"
	@energy_window = 0.5 : 18.0
>

rule(#nuebar_app)<
        @signal = 1.0@#RHC_app_osc_nue : 1.0@#RHC_app_osc_nuebar
        @sys_on_multiex_errors_sig = { #err_nue_sigbar } : { #err_nue_sigbar }
        @background =  1.0@#RHC_app_bkg_nue : 1.0@#RHC_app_bkg_nuebar : 1.0@#RHC_app_bkg_numu : 1.0@#RHC_app_bkg_numubar : 1.0@#RHC_app_bkg_nutau : 1.0@#RHC_app_bkg_nutaubar : 1.0@#RHC_app_bkg_nuNC : 1.0@#RHC_app_bkg_nubarNC
	@sys_on_multiex_errors_bg = {#err_nue_bgbar} : {#err_nue_bgbar} : {#err_numu_bg} : {#err_numu_bg} : {#err_nutau_bg} : {#err_nutau_bg} : {#err_numu_bg} : {#err_numu_bg} 
	@errordim_sys_on = 0
	@errordim_sys_off = 2
        @sys_on_function = "chiMultiExp"
        @sys_off_function = "chiNoSysSpectrum"
	@energy_window = 0.5 : 18.0
>


rule(#numu_dis)<
        @signal = 1.0@#FHC_dis_bkg_numu : 1.0@#FHC_dis_bkg_numubar
        @sys_on_multiex_errors_sig = { #err_numu_sig } : { #err_numu_sig }
        @background = 1.0@#FHC_dis_bkg_nutau : 1.0@#FHC_dis_bkg_nutaubar : 1.0@#FHC_dis_bkg_nuNC : 1.0@#FHC_dis_bkg_nubarNC
	@sys_on_multiex_errors_bg = {#err_nutau_bg} : {#err_nutau_bg} : {#err_nc_bgdis} : {#err_nc_bgdis}
	@errordim_sys_on = 0
	@errordim_sys_off = 2
        @sys_on_function = "chiMultiExp"
        @sys_off_function = "chiNoSysSpectrum"
	@energy_window = 0.5 : 18.0
>

rule(#numubar_dis)<
        @signal = 1.0@#RHC_dis_bkg_numu : 1.0@#RHC_dis_bkg_numubar 
	@sys_on_multiex_errors_sig = { #err_numu_sigbar } : { #err_numu_sigbar }
        @background = 1.0@#RHC_dis_bkg_nutau : 1.0@#RHC_dis_bkg_nutaubar : 1.0@#RHC_dis_bkg_nuNC : 1.0@#RHC_dis_bkg_nubarNC
	@sys_on_multiex_errors_bg = {#err_nutau_bg} : {#err_nutau_bg} : {#err_nc_bgdis} : {#err_nc_bgdis}
	@errordim_sys_on = 0
	@errordim_sys_off = 2
        @sys_on_function = "chiMultiExp"
        @sys_off_function = "chiNoSysSpectrum"
	@energy_window = 0.5 : 18.0
> 






==> anc/anc_files/DUNE_GLoBES_Configs/definitions.inc <==
// Systematic uncertainties

NUTIME = 3.5
NUBARTIME = 3.5
LAMASS = 40

ERR_NUE_SIG = 0.02
ERR_NUE_SIGBAR = 0.02
ERR_NUMU_SIG = 0.05
ERR_NUMU_SIGBAR = 0.05

ERR_NUMU_BG = 0.05
ERR_NUE_BG = 0.05
ERR_NUTAU_BG = 0.2
ERR_NUE_BGBAR = 0.05
ERR_NC_BGDIS = 0.1


==> anc/anc_files/DUNE_GLoBES_Configs/eff/Eff.inc <==

$version="3.2.13"

include "./eff/GLB_app_FHC_eff.dat"
include "./eff/GLB_app_RHC_eff.dat"
include "./eff/GLB_dis_FHC_eff.dat"
include "./eff/GLB_dis_RHC_eff.dat"




==> anc/anc_files/DUNE_GLoBES_Configs/eff/GLB_app_FHC_eff.dat <==
%post_app_FHC_numu_bkg = { 0, 0.000436137, 0, 0.000299964, 0.000516691, 7.03454e-05, 8.01089e-05, 0.000254533, 0.00071861, 0.000378409, 0.000171181, 0.000156691, 0.000142319, 4.38333e-05, 0.000135531, 0.000439776, 0.00041735, 0.000335805, 2.83072e-05, 0.000356293, 0.000434651, 0.000104294, 0.000259743, 0.000120622, 0.000235923, 0, 0.000469692, 0.000484005, 0.000167645, 0.000171532, 0.000510756, 0.000248117, 0.000154883, 0.000331204, 0.000264975, 0.000279977, 0.000334399, 0, 0.000370635, 0.000146325, 0, 0.000390163, 0.00015489, 0, 0, 0.000346664, 0.00130772, 0, 0.000306286, 0, 0, 0, 0, 0, 0, 0, 0, 0.00105582, 0, 0, 0.000481542, 0, 0, 0, 0.000550289, 0, 0, 0, 0, 0.000628202, 0, 0, 0, 0, 0.000642286, 0, 0.000594605, 0, 0.000676613, 0, 0.000640565, 0.000636035, 0, 0.000656885, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0.000915079, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}

%post_app_FHC_numubar_bkg = { 0, 0, 0, 0, 0.000857175, 0.00149932, 9.45494e-05, 0, 0.000722762, 0.000638211, 6.36364e-05, 0, 0, 0, 0, 0.000326647, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0.000106421, 0, 0, 0.000296954, 0, 0.000235354, 0.000210344, 0, 0, 0, 0, 0, 0.000202059, 0, 0.00023389, 0.000185239, 0, 0, 0, 0, 0, 0, 0, 0, 0.000446248, 0.000431278, 0, 0, 0.000236657, 0, 0, 0, 0, 0, 0, 0.000473817, 0, 0, 0, 0, 0, 0.000255491, 0.000271587, 0, 0, 0, 0, 0, 0, 0, 0, 0.000288327, 0, 0, 0, 0.000291448, 0, 0, 0, 0, 0, 0.000340437, 0, 0, 0, 0, 0.000339995, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0.000399504, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0.000448237, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}

%post_app_FHC_nue_bkg = { 0.151731, 0.543046, 0.682813, 0.708222, 0.716213, 0.726318, 0.745805, 0.768253, 0.794555, 0.793479, 0.808132, 0.822686, 0.823799, 0.826145, 0.829548, 0.8415, 0.828349, 0.836611, 0.838478, 0.840482, 0.841438, 0.84263, 0.840358, 0.841598, 0.843381, 0.846435, 0.838026, 0.840022, 0.840783, 0.842205, 0.823536, 0.828421, 0.829169, 0.828164, 0.834894, 0.822919, 0.82, 0.82425, 0.821926, 0.816958, 0.825794, 0.822198, 0.818879, 0.819016, 0.818255, 0.817803, 0.816078, 0.807053, 0.8176, 0.809724, 0.803282, 0.804944, 0.795804, 0.80231, 0.809653, 0.790002, 0.800961, 0.802314, 0.801638, 0.80791, 0.804431, 0.805887, 0.788129, 0.792028, 0.792187, 0.783128, 0.792745, 0.781183, 0.785797, 0.789753, 0.795056, 0.788474, 0.790142, 0.793611, 0.796228, 0.802307, 0.793403, 0.791023, 0.786898, 0.780749, 0.780122, 0.777712, 0.763009, 0.765711, 0.74394, 0.740144, 0.742009, 0.753746, 0.74909, 0.736608, 0.726027, 0.725647, 0.708342, 0.7122, 0.711292, 0.686907, 0.703186, 0.701853, 0.700802, 0.691985, 0.67634, 0.681795, 0.680337, 0.689296, 0.676483, 0.66301, 0.660029, 0.650857, 0.650612, 0.660508, 0.645391, 0.631108, 0.634043, 0.646353, 0.626412, 0.62744, 0.633203, 0.613231, 0.611291, 0.60454, 0.607484, 0.610983, 0.598671, 0.598178, 0.581427, 0.592437, 0.569821, 0.576567, 0.584692, 0.576058, 0.568651, 0.559106, 0.55333, 0.54886, 0.566464, 0.547219, 0.552741, 0.560101, 0.549454, 0.540293, 0.540079, 0.561904, 0.536762, 0.528475, 0.514907, 0.52594, 0.51441, 0.504822, 0.526405, 0.508456, 0.505424, 0.497171, 0.501706, 0.502357, 0.490274, 0.496153, 0.457285, 0.490616, 0.486592, 0.475021}

%post_app_FHC_nuebar_bkg = { 0.125964, 0.575599, 0.587184, 0.654619, 0.709969, 0.745468, 0.757914, 0.79375, 0.808125, 0.830076, 0.818601, 0.843111, 0.852919, 0.870562, 0.857697, 0.861588, 0.877786, 0.865111, 0.858992, 0.862775, 0.875804, 0.881339, 0.880874, 0.876619, 0.871068, 0.875486, 0.886949, 0.884026, 0.883386, 0.875113, 0.867994, 0.866876, 0.865902, 0.860924, 0.858415, 0.861951, 0.858785, 0.857652, 0.85812, 0.86589, 0.853646, 0.850086, 0.863763, 0.8629, 0.855761, 0.85649, 0.845584, 0.85972, 0.842759, 0.850201, 0.835112, 0.840579, 0.852901, 0.840117, 0.844045, 0.839975, 0.84611, 0.847977, 0.847993, 0.842485, 0.837047, 0.830045, 0.831259, 0.825016, 0.839354, 0.839319, 0.83099, 0.824698, 0.841054, 0.823457, 0.816764, 0.829635, 0.836734, 0.839076, 0.841472, 0.84302, 0.830719, 0.829529, 0.835869, 0.828647, 0.820259, 0.826573, 0.807402, 0.803902, 0.808526, 0.816779, 0.820826, 0.798572, 0.805081, 0.799515, 0.8094, 0.80181, 0.803933, 0.795597, 0.798202, 0.799383, 0.796686, 0.80274, 0.802658, 0.795306, 0.800052, 0.790126, 0.80207, 0.802469, 0.787873, 0.785915, 0.774528, 0.790113, 0.783068, 0.780326, 0.794677, 0.788893, 0.771054, 0.788515, 0.776721, 0.772475, 0.785125, 0.760605, 0.767506, 0.762591, 0.755605, 0.761714, 0.764885, 0.755183, 0.747203, 0.760477, 0.756565, 0.760062, 0.749952, 0.750773, 0.744018, 0.745548, 0.744205, 0.729987, 0.738209, 0.736947, 0.733585, 0.733021, 0.725893, 0.729534, 0.712768, 0.714544, 0.706205, 0.727944, 0.709139, 0.696543, 0.70345, 0.701186, 0.709251, 0.697791, 0.691724, 0.693813, 0.682666, 0.689571, 0.685478, 0.667732, 0.682181, 0.685235, 0.673646, 0.661307}

%post_app_FHC_NC_bkg = { 0.00134605, 0.00394603, 0.000736968, 0.00121735, 0.0021012, 0.00267544, 0.00321352, 0.00262779, 0.0027204, 0.0021612, 0.00327882, 0.00214076, 0.00277695, 0.0041276, 0.0024116, 0.00259807, 0.00186362, 0.00210039, 0.00316687, 0.00296893, 0.00166222, 0.0034742, 0.00307002, 0.00237223, 0.00452139, 0.00363317, 0.00535049, 0.00621224, 0.00466629, 0.0050362, 0.00669343, 0.00370996, 0.002018, 0.00406181, 0.00254169, 0.00505548, 0.00123064, 0.00149673, 0.00295188, 0.00386845, 0.000319554, 0.00388903, 0.00158072, 0.00312757, 0.00218677, 0.00284249, 0.0018385, 0.00217702, 0.000770963, 0.00329046, 0.00103809, 0.00245176, 0.00518144, 0.00261605, 0.00074945, 0.00351737, 0.00562299, 0.00258096, 0.00374756, 0.00304713, 0.00489078, 0.000328329, 0.000222932, 0.00420184, 0.000297098, 0.0043826, 0.00469075, 0.000496803, 0.00463636, 0.0040145, 0.000339282, 0.000332883, 0.00232826, 0.00465548, 0.00756012, 0.00294464, 0.000371144, 0.000924063, 0.000901782, 0.00525304, 0.000127026, 2.34491e-05, 0.000626458, 5.32075e-05, 0.00032715, 0.00286042, 0.00330102, 1.06226e-05, 0.000405969, 0.000158431, 0.00405717, 0.00616613, 0.00037545, 2.49173e-05, 0.00038041, 0.00414265, 0.000444837, 5.01289e-05, 5.54849e-05, 5.34186e-05, 0.000136944, 0.000477126, 1.41161e-05, 0, 0.00437984, 0, 0, 0, 0, 0, 0, 6.97136e-05, 0, 1.61567e-05, 0.000445477, 0, 0, 2.03073e-05, 0.000582092, 0.00523328, 0, 0, 0.000507299, 1.93104e-05, 2.13019e-05, 1.79796e-05, 0.000602807, 0, 0, 1.9909e-05, 0, 0.000566468, 0.000674038, 0, 0, 0, 0, 0.00651839, 0.00698321, 0, 0.00749434, 0, 0, 0, 0, 0, 0.000883465, 0, 0, 0, 0, 0.000784046, 0, 0.00087399, 0, 0, 0, 0, 0, 0.00938943}

%post_app_FHC_nue_sig = { 0.151751, 0.500978, 0.700184, 0.711009, 0.701149, 0.70663, 0.720063, 0.740688, 0.76096, 0.773007, 0.79014, 0.811724, 0.811712, 0.8258, 0.832493, 0.832998, 0.834604, 0.84299, 0.838688, 0.845844, 0.846514, 0.848783, 0.851541, 0.851669, 0.855772, 0.854749, 0.852201, 0.853201, 0.850297, 0.854447, 0.848389, 0.85677, 0.849916, 0.854818, 0.8515, 0.846551, 0.842361, 0.843926, 0.83855, 0.840153, 0.841893, 0.844435, 0.844841, 0.834329, 0.835836, 0.843298, 0.834987, 0.838317, 0.83224, 0.831164, 0.822269, 0.822335, 0.815014, 0.810901, 0.816836, 0.812873, 0.815173, 0.836543, 0.813109, 0.80776, 0.823373, 0.814968, 0.799089, 0.802935, 0.806629, 0.80147, 0.792576, 0.769211, 0.773213, 0.782595, 0.788892, 0.801457, 0.791064, 0.793266, 0.814887, 0.813546, 0.797099, 0.793901, 0.815272, 0.811703, 0.794393, 0.760336, 0.782241, 0.778618, 0.765655, 0.772264, 0.784007, 0.769841, 0.761221, 0.748279, 0.768847, 0.728703, 0.74876, 0.7368, 0.731075, 0.710484, 0.745063, 0.711154, 0.697518, 0.72313, 0.713981, 0.701359, 0.705394, 0.696427, 0.662516, 0.676531, 0.677585, 0.660806, 0.66725, 0.667411, 0.642936, 0.659737, 0.663731, 0.657977, 0.650434, 0.638597, 0.625705, 0.582866, 0.630043, 0.622226, 0.632113, 0.618352, 0.601048, 0.578593, 0.587554, 0.617934, 0.584645, 0.581626, 0.582499, 0.619153, 0.600345, 0.553635, 0.566162, 0.561593, 0.567148, 0.583724, 0.528059, 0.561382, 0.552787, 0.519272, 0.557135, 0.52694, 0.544122, 0.517359, 0.556212, 0.527661, 0.552826, 0.545671, 0.51877, 0.558854, 0.523784, 0.522986, 0.505205, 0.499917, 0.481609, 0.487505, 0.494931, 0.468047, 0.466054, 0.522838}

%post_app_FHC_nuebar_sig = { 0.0883603, 0.474774, 0.716779, 0.705039, 0.745125, 0.758292, 0.786407, 0.801222, 0.812568, 0.832058, 0.831537, 0.842523, 0.847332, 0.853728, 0.856472, 0.863528, 0.86087, 0.869878, 0.865978, 0.87919, 0.865287, 0.876447, 0.874997, 0.878877, 0.87487, 0.876095, 0.886478, 0.884207, 0.883727, 0.878558, 0.875446, 0.875713, 0.863373, 0.880451, 0.867181, 0.876742, 0.867731, 0.870798, 0.85782, 0.873026, 0.862611, 0.865747, 0.86914, 0.863131, 0.868807, 0.871448, 0.863518, 0.862546, 0.872461, 0.870689, 0.8647, 0.873245, 0.856882, 0.858733, 0.856319, 0.854663, 0.859691, 0.856208, 0.86121, 0.856457, 0.847735, 0.854434, 0.847938, 0.84227, 0.851045, 0.854411, 0.846168, 0.845453, 0.851714, 0.831933, 0.850603, 0.850046, 0.842867, 0.851101, 0.855135, 0.852794, 0.850452, 0.851152, 0.842766, 0.845456, 0.848162, 0.841096, 0.831442, 0.836389, 0.83275, 0.817786, 0.840436, 0.816842, 0.813814, 0.827356, 0.820719, 0.804484, 0.814272, 0.812898, 0.813228, 0.815256, 0.814626, 0.796642, 0.8129, 0.809399, 0.807874, 0.802402, 0.809285, 0.798413, 0.816523, 0.790335, 0.792197, 0.803979, 0.803182, 0.799347, 0.793572, 0.777755, 0.77823, 0.785663, 0.790668, 0.775266, 0.793118, 0.7808, 0.779937, 0.753472, 0.77639, 0.773516, 0.769742, 0.768551, 0.781809, 0.762042, 0.763636, 0.764758, 0.752488, 0.757625, 0.748168, 0.763626, 0.742637, 0.742612, 0.750417, 0.757361, 0.740034, 0.761629, 0.709462, 0.74462, 0.730833, 0.714861, 0.734243, 0.709231, 0.735046, 0.708102, 0.72229, 0.702896, 0.721997, 0.72096, 0.697953, 0.709981, 0.69999, 0.728127, 0.696606, 0.686089, 0.683311, 0.684305, 0.665538, 0.669825}

%post_app_FHC_nutau_bkg = { 0.133887, 0.048435, 0.0113254, 0.0250573, 0.0480786, 0.0425465, 0.0811642, 0.0720551, 0.0800186, 0.0891169, 0.120182, 0.105734, 0.0887058, 0.096862, 0.108806, 0.0964741, 0.091213, 0.0881584, 0.0888192, 0.0740266, 0.0849359, 0.0768075, 0.0727785, 0.0619724, 0.0689456, 0.0663414, 0.0586262, 0.0543847, 0.0560883, 0.0599581, 0.0533975, 0.0499146, 0.050463, 0.0491592, 0.0494505, 0.0466148, 0.0412545, 0.0519363, 0.0474688, 0.0477247, 0.0412919, 0.0461934, 0.0501565, 0.0437015, 0.0485724, 0.050383, 0.0475109, 0.04077, 0.0414692, 0.0485769, 0.0400752, 0.0365761, 0.0452763, 0.0433569, 0.0401074, 0.0420191, 0.0353611, 0.0569725, 0.0425349, 0.0327998, 0.0429699, 0.0445685, 0.0436252, 0.0379648, 0.0445592, 0.03202, 0.0371034, 0.0331429, 0.0382937, 0.0398891, 0.0416867, 0.0352414, 0.0445994, 0.0341913, 0.0327649, 0.0455956, 0.0337462, 0.0418101, 0.0321051, 0.0269919, 0.030718, 0.0350712, 0.035247, 0.0452942, 0.0280652, 0.0323699, 0.0273726, 0.0265253, 0.0280606, 0.0347523, 0.0337463, 0.0294891, 0.0291813, 0.0216625, 0.0289392, 0.0221444, 0.0302065, 0.0189199, 0.0278355, 0.0321481, 0.0310476, 0.0251375, 0.0234468, 0.0252898, 0.016657, 0.0252614, 0.0199782, 0.0202474, 0.0255962, 0.0111074, 0.0226461, 0.0215466, 0.0187329, 0.0234571, 0.0190778, 0.0199039, 0.0168071, 0.0222815, 0.0253959, 0.0160415, 0.0184932, 0.0231746, 0.00997993, 0.0184113, 0.0212604, 0.0141671, 0.029145, 0.0143173, 0.0203233, 0.0126995, 0.0205155, 0.0229376, 0.0253611, 0.0136231, 0.0147503, 0.0208611, 0.0210845, 0.0107194, 0.0115444, 0.0142587, 0.0135129, 0.00956057, 0.0135231, 0.0107245, 0.0128023, 0.00971886, 0.013189, 0.0122504, 0.0137074, 0.0175082, 0.0108215, 0.0134607, 0.0150142, 0.00678046, 0.00646997, 0.0160787, 0.00804765, 0.0140158, 0.0135603, 0.0234071}

%post_app_FHC_nutaubar_bkg = { 0.18213, 0.0414747, 0.0195681, 0.0392259, 0.0658741, 0.0687568, 0.0855882, 0.106661, 0.120478, 0.137553, 0.12183, 0.114573, 0.142115, 0.107446, 0.124977, 0.105465, 0.128961, 0.118228, 0.10615, 0.110363, 0.108705, 0.101198, 0.104913, 0.105674, 0.0997941, 0.0869331, 0.0773816, 0.083083, 0.0861495, 0.0812045, 0.0695149, 0.0704026, 0.0675857, 0.0789485, 0.0631848, 0.0606849, 0.0641794, 0.0591002, 0.0531444, 0.0485533, 0.0508389, 0.0530525, 0.058094, 0.0509533, 0.0479087, 0.0489617, 0.0461702, 0.0508309, 0.0424731, 0.0472235, 0.0436469, 0.0509585, 0.0453563, 0.0432376, 0.0453399, 0.0422885, 0.0439029, 0.0400791, 0.0413864, 0.0414612, 0.0418438, 0.0354581, 0.048292, 0.0365921, 0.0437905, 0.0367287, 0.0416833, 0.0365257, 0.0373536, 0.0406071, 0.0390848, 0.0379082, 0.0366902, 0.0360876, 0.0439866, 0.0368787, 0.0349887, 0.0406369, 0.0343843, 0.0323448, 0.027786, 0.0350589, 0.0342147, 0.0395583, 0.0382221, 0.0341438, 0.025855, 0.0342569, 0.0372911, 0.0277411, 0.029882, 0.0383271, 0.0297389, 0.0293461, 0.0253267, 0.0409339, 0.0377129, 0.0297974, 0.0360838, 0.0323478, 0.0356279, 0.0280358, 0.0305928, 0.0346115, 0.0279009, 0.0218055, 0.0328675, 0.0264912, 0.0255704, 0.022246, 0.0266995, 0.0330104, 0.0286617, 0.0264359, 0.0292624, 0.0233117, 0.0266468, 0.0307925, 0.0283054, 0.0199987, 0.0247375, 0.0233925, 0.0227387, 0.0281243, 0.0167242, 0.0267929, 0.0211604, 0.0278403, 0.0261535, 0.0235919, 0.027625, 0.024377, 0.0293049, 0.0249489, 0.025488, 0.0235674, 0.0228529, 0.0295757, 0.0204383, 0.0208952, 0.0253198, 0.0213586, 0.0209196, 0.0350473, 0.022233, 0.017322, 0.0196341, 0.0187744, 0.0215688, 0.0155659, 0.0189814, 0.0226516, 0.020666, 0.0203663, 0.0213318, 0.0216715, 0.0152975, 0.0182886, 0.024779, 0.0185651}



==> anc/anc_files/DUNE_GLoBES_Configs/eff/GLB_app_RHC_eff.dat <==
%post_app_RHC_numu_bkg = { 0, 0.000164022, 0, 0.000300913, 0, 0.000559188, 0, 5.71107e-05, 0.00158018, 0.00047777, 0.00142716, 0.00014949, 0.000116257, 0.000255118, 0.000523356, 0.00203693, 0, 0.000460089, 0, 0, 0, 7.75178e-05, 0.000757386, 0, 0.000564383, 9.56555e-05, 0.00106379, 0, 0, 0.00014801, 0.000256474, 0.000283331, 0.000684662, 0.000223751, 0, 0.000565729, 0.000514286, 0, 0.000671188, 0.000609233, 0, 0.000153819, 0, 0.000208237, 0.000519754, 0.000203129, 0.000538943, 0.000372634, 0.000516172, 0, 0, 0.000180729, 0.000390488, 0.000221814, 0.000593117, 0, 0.000412652, 0.000223251, 0.000213772, 0.000218839, 0, 0.000678899, 0.000439377, 0.000471465, 0.000656687, 0.000222127, 0, 0.000221, 0.000474157, 0.000981594, 0, 0.000243506, 0.000509882, 0.000243141, 0.000257387, 0.000259163, 0.000272171, 0, 0.00024516, 0.000272532, 0, 0.000281593, 0, 0.000299222, 0.000285445, 0.000853647, 0.000294027, 0, 0, 0.000288468, 0.000313894, 0.000312701, 0, 0, 0, 0, 0.000331712, 0.000697797, 0.000684618, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0.00038439, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0.000535593, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}

%post_app_RHC_numubar_bkg = { 0, 0, 0, 0, 0.000559938, 0.000751196, 0.0020809, 0.00121148, 0.000508638, 0.000668502, 0.000443888, 0.00032283, 0, 0.000139977, 1.34831e-05, 0, 1.75044e-05, 0, 0.000111499, 0.00019298, 6.42252e-05, 1.48199e-05, 0, 0, 6.75621e-05, 0, 0.000251202, 8.63575e-05, 6.8037e-05, 4.87651e-05, 0, 0, 0.000108318, 0.000108034, 0, 0.000186709, 0, 0, 0.000203818, 0, 0, 0, 0.000261093, 0.000288275, 0, 0, 0, 0, 0, 0, 0.00095522, 0.000445656, 0, 0.000466551, 0, 0, 0, 0, 0.000611172, 0, 0, 0, 0, 0, 0.000649974, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0.000852631, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0.00118218, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}

%post_app_RHC_nue_bkg = { 0.170353, 0.556062, 0.681666, 0.723955, 0.729832, 0.704805, 0.755026, 0.773299, 0.808679, 0.821294, 0.78974, 0.796355, 0.800874, 0.822108, 0.821687, 0.830488, 0.82875, 0.819022, 0.834661, 0.817235, 0.848081, 0.830341, 0.847301, 0.852759, 0.8302, 0.843237, 0.820286, 0.829722, 0.821923, 0.841062, 0.815059, 0.824453, 0.819614, 0.82131, 0.831627, 0.809878, 0.818465, 0.815268, 0.800455, 0.813559, 0.809704, 0.813994, 0.800493, 0.803111, 0.797587, 0.801107, 0.815962, 0.808446, 0.805573, 0.799475, 0.783321, 0.802128, 0.796976, 0.791284, 0.800292, 0.785645, 0.792422, 0.815256, 0.810479, 0.797139, 0.791819, 0.788304, 0.777692, 0.770402, 0.789686, 0.784278, 0.779545, 0.781141, 0.78248, 0.783891, 0.772957, 0.786442, 0.78093, 0.793457, 0.788763, 0.793937, 0.798047, 0.776118, 0.786479, 0.778413, 0.778584, 0.77625, 0.758545, 0.755201, 0.761128, 0.741067, 0.735167, 0.747784, 0.73558, 0.719308, 0.73183, 0.729829, 0.712844, 0.726284, 0.707204, 0.717051, 0.699665, 0.702497, 0.695438, 0.691868, 0.67713, 0.677449, 0.680382, 0.663683, 0.677721, 0.654347, 0.659445, 0.659687, 0.642631, 0.640749, 0.648424, 0.652238, 0.641026, 0.646991, 0.63742, 0.622293, 0.610309, 0.623536, 0.610953, 0.606109, 0.614273, 0.61719, 0.597451, 0.603626, 0.574903, 0.589155, 0.580638, 0.559889, 0.570257, 0.556958, 0.575281, 0.569431, 0.546813, 0.558238, 0.548437, 0.540297, 0.541386, 0.54158, 0.530937, 0.550245, 0.534293, 0.520375, 0.527659, 0.516921, 0.53688, 0.523572, 0.509972, 0.515593, 0.501968, 0.488959, 0.503246, 0.486216, 0.486492, 0.482515, 0.496131, 0.494627, 0.482569, 0.479973, 0.484576, 0.476269}

%post_app_RHC_nuebar_bkg = { 0.0729016, 0.501306, 0.660805, 0.696747, 0.721748, 0.754521, 0.784472, 0.810266, 0.828095, 0.825776, 0.844703, 0.841469, 0.855551, 0.851648, 0.863345, 0.868717, 0.877466, 0.86841, 0.870173, 0.876303, 0.875594, 0.879987, 0.869089, 0.884409, 0.88546, 0.876252, 0.873815, 0.882868, 0.875921, 0.883158, 0.880916, 0.87344, 0.871975, 0.867043, 0.863212, 0.86924, 0.868291, 0.872402, 0.870208, 0.858996, 0.864852, 0.865058, 0.862957, 0.860028, 0.863404, 0.851548, 0.858169, 0.857185, 0.861116, 0.861645, 0.835551, 0.847085, 0.836129, 0.85328, 0.858602, 0.852528, 0.85045, 0.841935, 0.846035, 0.852207, 0.853982, 0.848668, 0.838806, 0.843404, 0.843148, 0.850166, 0.828227, 0.83427, 0.833704, 0.833178, 0.83575, 0.82922, 0.835509, 0.833999, 0.851973, 0.841185, 0.84406, 0.833863, 0.835236, 0.835716, 0.826683, 0.817035, 0.830666, 0.812555, 0.808423, 0.826965, 0.810734, 0.812484, 0.80016, 0.810938, 0.798595, 0.793752, 0.80439, 0.78488, 0.809306, 0.810869, 0.785084, 0.799125, 0.802339, 0.799154, 0.80311, 0.791785, 0.792309, 0.798273, 0.78038, 0.766199, 0.785555, 0.789692, 0.796248, 0.787376, 0.799539, 0.782209, 0.79167, 0.787144, 0.772656, 0.774864, 0.778982, 0.748806, 0.76573, 0.774285, 0.758923, 0.768766, 0.747994, 0.759335, 0.756684, 0.762032, 0.746141, 0.741023, 0.746373, 0.73882, 0.73621, 0.746021, 0.75016, 0.725686, 0.733613, 0.728346, 0.714578, 0.709258, 0.710431, 0.719444, 0.729826, 0.713956, 0.727081, 0.716123, 0.714008, 0.698951, 0.691775, 0.697427, 0.701145, 0.685709, 0.691995, 0.678005, 0.700296, 0.685206, 0.704835, 0.694372, 0.661574, 0.690638, 0.676121, 0.670785}

%post_app_RHC_NC_bkg = { 0.00105658, 0.00361188, 0.000839127, 0.0013452, 0.00202985, 0.00248631, 0.00273561, 0.00209298, 0.00293826, 0.00270072, 0.00240206, 0.00129118, 0.0015966, 0.00349357, 0.00320027, 0.00268743, 0.00209248, 0.00325885, 0.0026014, 0.00419535, 0.00163713, 0.00206542, 0.00310232, 0.00381845, 0.00316406, 0.00352046, 0.00253398, 0.00555322, 0.00535412, 0.00213258, 0.00433415, 0.00245314, 0.00377333, 0.00552893, 0.00673431, 0.00398044, 0.00468393, 0.00129572, 0.0021176, 0.00609463, 0.00442186, 0.00201967, 0.0024887, 0.00250599, 0.00162851, 0.00391097, 0.00225432, 0.00406565, 0.00126501, 0.0016799, 0.00136969, 0.00188116, 0.00374236, 0.00183697, 0.00508446, 0.005063, 0.00403417, 0.00274174, 0.00248884, 0.00288102, 0.00075989, 0.0035699, 0.00158912, 0.00229954, 0.00165943, 0.00237, 0.00497857, 0.00248878, 0.00587588, 0.00271701, 0.00195974, 0.00275128, 0.00104281, 0.00353339, 0.00511957, 0.000210971, 0.00193571, 0.00201725, 0.00209558, 0.00119343, 0.00314412, 0.000100302, 0.0035521, 0.00230462, 0.00232777, 0.00401264, 0.00117962, 0.00111952, 0.00143217, 0.00475752, 0.00122319, 0.00149359, 0.00122767, 0, 4.09578e-05, 4.06011e-05, 0.00314767, 0.00136739, 0.00164149, 0, 8.37406e-05, 0.0016236, 9.79357e-05, 4.6392e-05, 0, 0, 0.00152383, 0.00164436, 0.0015443, 0.00158726, 0.00342057, 0.00165233, 0, 0.00205366, 0.00612, 0, 5.88113e-05, 0, 0.00221564, 0, 0, 0, 5.99608e-05, 0, 0, 0, 0, 0, 0, 0, 0, 0.00225447, 0, 0, 0.00296802, 0, 0.00283557, 0, 0, 0, 0.00273849, 0, 0, 0, 0, 8.46249e-05, 0, 0, 0, 0, 0, 0, 0.00308097, 0, 0, 0, 0, 0, 0, 0.00718363}

%post_app_RHC_nue_sig = { 0.130287, 0.476186, 0.706148, 0.712538, 0.705732, 0.702069, 0.72061, 0.743068, 0.754603, 0.783206, 0.79142, 0.808694, 0.810892, 0.831096, 0.824772, 0.838458, 0.833999, 0.834447, 0.849343, 0.850547, 0.840975, 0.841793, 0.846738, 0.848059, 0.842781, 0.845464, 0.841633, 0.833726, 0.838466, 0.848117, 0.836923, 0.837683, 0.837914, 0.837434, 0.826264, 0.827429, 0.830379, 0.824479, 0.824538, 0.821659, 0.821477, 0.827119, 0.827981, 0.829948, 0.827259, 0.825693, 0.816516, 0.815671, 0.816853, 0.829551, 0.81243, 0.823207, 0.817061, 0.818746, 0.813583, 0.817328, 0.815262, 0.818894, 0.823507, 0.82018, 0.82253, 0.812518, 0.796338, 0.807508, 0.801591, 0.800904, 0.794773, 0.798739, 0.795449, 0.801338, 0.804814, 0.805023, 0.813552, 0.805177, 0.813827, 0.808705, 0.799997, 0.816969, 0.80674, 0.793729, 0.787371, 0.768229, 0.784954, 0.772264, 0.76804, 0.768766, 0.75943, 0.765106, 0.761647, 0.735561, 0.733186, 0.753553, 0.736786, 0.721991, 0.725423, 0.731695, 0.719777, 0.717913, 0.71004, 0.701096, 0.703053, 0.702991, 0.688575, 0.683229, 0.677707, 0.689762, 0.676291, 0.671066, 0.666907, 0.666489, 0.654415, 0.669426, 0.654139, 0.645665, 0.632914, 0.66103, 0.64122, 0.640575, 0.621405, 0.612161, 0.613558, 0.59374, 0.607247, 0.574013, 0.593407, 0.59182, 0.584258, 0.607731, 0.590871, 0.586902, 0.596312, 0.569119, 0.578968, 0.577315, 0.565386, 0.555077, 0.556704, 0.564562, 0.544956, 0.556283, 0.52501, 0.553265, 0.527126, 0.53842, 0.526279, 0.517848, 0.499088, 0.500725, 0.550928, 0.517231, 0.506212, 0.495791, 0.479722, 0.530691, 0.496774, 0.48244, 0.492509, 0.479854, 0.485399, 0.462527}

%post_app_RHC_nuebar_sig = { 0.118176, 0.467383, 0.654555, 0.732668, 0.710573, 0.75534, 0.789505, 0.816221, 0.814673, 0.818648, 0.847405, 0.83497, 0.842736, 0.84685, 0.860464, 0.861204, 0.868014, 0.872381, 0.873189, 0.875109, 0.878705, 0.877723, 0.883074, 0.886505, 0.884346, 0.892174, 0.881997, 0.885228, 0.88739, 0.892231, 0.889637, 0.886515, 0.887596, 0.886934, 0.88555, 0.887464, 0.879611, 0.880626, 0.880621, 0.872795, 0.867559, 0.874389, 0.878001, 0.885978, 0.88132, 0.878969, 0.873963, 0.881431, 0.876475, 0.865126, 0.853202, 0.880751, 0.870476, 0.873193, 0.862669, 0.853369, 0.845315, 0.855172, 0.863838, 0.864157, 0.842315, 0.846086, 0.84553, 0.846639, 0.862372, 0.853013, 0.838351, 0.825312, 0.836849, 0.844189, 0.833024, 0.847571, 0.843757, 0.859249, 0.850455, 0.848315, 0.843815, 0.859082, 0.855451, 0.841676, 0.835083, 0.834318, 0.838666, 0.831335, 0.830125, 0.819818, 0.842536, 0.833554, 0.823229, 0.841413, 0.817345, 0.81587, 0.828635, 0.812333, 0.81993, 0.823315, 0.825394, 0.794059, 0.801433, 0.814145, 0.804894, 0.822807, 0.811047, 0.807567, 0.809885, 0.818664, 0.77111, 0.795738, 0.795592, 0.830596, 0.794612, 0.784867, 0.792184, 0.774301, 0.817911, 0.773756, 0.778006, 0.777058, 0.762294, 0.76981, 0.77538, 0.780974, 0.768602, 0.772802, 0.770386, 0.760143, 0.75693, 0.757377, 0.769046, 0.764446, 0.793177, 0.744718, 0.725967, 0.728893, 0.752312, 0.754546, 0.751722, 0.732913, 0.716711, 0.739095, 0.740398, 0.728266, 0.733441, 0.703739, 0.705624, 0.721011, 0.726817, 0.736385, 0.702529, 0.68532, 0.684803, 0.709461, 0.6865, 0.700145, 0.6934, 0.695789, 0.70084, 0.683538, 0.680093, 0.689838}

%post_app_RHC_nutau_bkg = { 0.107509, 0.0649107, 0.0199341, 0.0341681, 0.0433621, 0.0957685, 0.0978034, 0.0941143, 0.109791, 0.112973, 0.138263, 0.138726, 0.122843, 0.126882, 0.125571, 0.116804, 0.111338, 0.11896, 0.10087, 0.106681, 0.116114, 0.106904, 0.088927, 0.0938609, 0.0829805, 0.0897043, 0.0875054, 0.0885019, 0.078473, 0.0679375, 0.0677026, 0.0746505, 0.0604502, 0.0675593, 0.0604842, 0.0625369, 0.0541295, 0.0565176, 0.0529533, 0.0556193, 0.0456987, 0.0506012, 0.0490703, 0.0506938, 0.0494974, 0.0555052, 0.0419978, 0.0417211, 0.0418036, 0.0483988, 0.0447005, 0.0458701, 0.0365445, 0.0363693, 0.0387543, 0.0426975, 0.0446513, 0.039364, 0.0387782, 0.0363077, 0.0346242, 0.0413071, 0.0349356, 0.0374205, 0.0321165, 0.0369447, 0.0294743, 0.0335143, 0.042489, 0.0396244, 0.0388904, 0.040359, 0.0314531, 0.0362876, 0.0313129, 0.0412737, 0.0406367, 0.0345391, 0.0342852, 0.0340241, 0.0274279, 0.0324043, 0.0337447, 0.0344592, 0.0355128, 0.0353239, 0.0281011, 0.0217418, 0.0328027, 0.0248268, 0.0272909, 0.0250543, 0.0295852, 0.0249246, 0.0253513, 0.0255142, 0.0283917, 0.0272108, 0.0307364, 0.0221065, 0.0183895, 0.0264796, 0.0293442, 0.0222038, 0.0246109, 0.0248125, 0.0190995, 0.0210504, 0.0148006, 0.0214329, 0.0191961, 0.0161652, 0.013433, 0.0277439, 0.0257333, 0.0198907, 0.0276577, 0.0168015, 0.0239976, 0.0175998, 0.0207145, 0.0148317, 0.0227731, 0.0193965, 0.0186597, 0.0212465, 0.0189589, 0.0222691, 0.0142822, 0.0129984, 0.01536, 0.0183215, 0.0185775, 0.0169216, 0.0161276, 0.018521, 0.0186418, 0.0154267, 0.0177966, 0.00986345, 0.016181, 0.00992321, 0.0168735, 0.015595, 0.0117731, 0.0123725, 0.0138391, 0.0116762, 0.0127207, 0.0181885, 0.0183364, 0.0135529, 0.0112877, 0.0164593, 0.0156619, 0.0102506, 0.0110725, 0.014437, 0.0119477, 0.0127247}

%post_app_RHC_nutaubar_bkg = { 0.132006, 0.0685318, 0.0265918, 0.0337744, 0.0452357, 0.0603219, 0.0819456, 0.0885152, 0.085162, 0.0865804, 0.107919, 0.103592, 0.0871652, 0.0974743, 0.0819047, 0.0991319, 0.0763248, 0.0989603, 0.0832976, 0.0790077, 0.0896478, 0.081345, 0.0767129, 0.0759039, 0.0741314, 0.0636131, 0.0603298, 0.065929, 0.0585583, 0.0634741, 0.055942, 0.0603474, 0.0487768, 0.0518967, 0.0501008, 0.0389698, 0.0588402, 0.0439151, 0.0496785, 0.0475598, 0.047666, 0.0494767, 0.0592242, 0.0393117, 0.0383704, 0.0365283, 0.0510405, 0.0438452, 0.0498716, 0.050336, 0.0442906, 0.0472388, 0.0498204, 0.0435793, 0.0409516, 0.0400755, 0.0391516, 0.0481802, 0.038868, 0.0428656, 0.0423303, 0.0458761, 0.0397709, 0.0414883, 0.0450577, 0.0329117, 0.0441042, 0.0325478, 0.0362483, 0.0307794, 0.0347464, 0.0311023, 0.030716, 0.0525015, 0.0420512, 0.0378711, 0.0470225, 0.0382618, 0.0476023, 0.0414949, 0.0341078, 0.0383954, 0.0365745, 0.0359567, 0.0299799, 0.0380135, 0.0373888, 0.0350012, 0.0357234, 0.0357579, 0.0367346, 0.0358638, 0.0236528, 0.0332935, 0.0354251, 0.0388527, 0.0408485, 0.0309393, 0.0291796, 0.0247608, 0.0310881, 0.0212237, 0.0240483, 0.0279572, 0.0316704, 0.0291377, 0.0309559, 0.0258637, 0.0385834, 0.0332761, 0.03784, 0.0276399, 0.0386076, 0.0259232, 0.0198286, 0.0243585, 0.0196684, 0.026772, 0.0383181, 0.0275536, 0.0176437, 0.0324659, 0.0294689, 0.0204943, 0.0259245, 0.0264962, 0.0312284, 0.0306259, 0.0181655, 0.0336064, 0.0138818, 0.0322239, 0.0307418, 0.0245214, 0.0149959, 0.0279663, 0.0242834, 0.0330925, 0.0180435, 0.0321124, 0.0227004, 0.0226576, 0.0279998, 0.0186, 0.0231379, 0.0305174, 0.0147641, 0.0152991, 0.0178616, 0.017881, 0.0149732, 0.0215046, 0.0173801, 0.0245652, 0.0389769, 0.0212932, 0.0167107, 0.0231193, 0.0334557, 0.0116594}



==> anc/anc_files/DUNE_GLoBES_Configs/eff/GLB_dis_FHC_eff.dat <==
%post_dis_FHC_numu_bkg = { 0, 0.01014, 0.0132561, 0.0375475, 0.359693, 0.617975, 0.632113, 0.716773, 0.783259, 0.817449, 0.843792, 0.844951, 0.8396, 0.839357, 0.836109, 0.835631, 0.82642, 0.841667, 0.836448, 0.862184, 0.864685, 0.867843, 0.883833, 0.896762, 0.897277, 0.899538, 0.910409, 0.903665, 0.91034, 0.916372, 0.916357, 0.920869, 0.925466, 0.921733, 0.918318, 0.920416, 0.93396, 0.927636, 0.925781, 0.926822, 0.930707, 0.932735, 0.939648, 0.9349, 0.933805, 0.949027, 0.931838, 0.941661, 0.946362, 0.945156, 0.936392, 0.940909, 0.946478, 0.939101, 0.943768, 0.943362, 0.940015, 0.944478, 0.938862, 0.959069, 0.949684, 0.962265, 0.957413, 0.954385, 0.949869, 0.950125, 0.952188, 0.964946, 0.961333, 0.960452, 0.95367, 0.953571, 0.960713, 0.963987, 0.959664, 0.966668, 0.957253, 0.964015, 0.962991, 0.958957, 0.964535, 0.956228, 0.964696, 0.956033, 0.951672, 0.965454, 0.96404, 0.965968, 0.963415, 0.9674, 0.967535, 0.962463, 0.961928, 0.956815, 0.96529, 0.970909, 0.963925, 0.970228, 0.958202, 0.959599, 0.957434, 0.968708, 0.965708, 0.958452, 0.956976, 0.970489, 0.974602, 0.963189, 0.963168, 0.963429, 0.964279, 0.968185, 0.963666, 0.973268, 0.959242, 0.961363, 0.960437, 0.959845, 0.958389, 0.954912, 0.967148, 0.966652, 0.96977, 0.970941, 0.96336, 0.974662, 0.959077, 0.966835, 0.960473, 0.965338, 0.959458, 0.959561, 0.968558, 0.956946, 0.976355, 0.967478, 0.955614, 0.973437, 0.959621, 0.976525, 0.971036, 0.970342, 0.972766, 0.971576, 0.966032, 0.970885, 0.956647, 0.96632, 0.962306, 0.957853, 0.960976, 0.961094, 0.962746, 0.973032, 0.976392, 0.959063, 0.958775, 0.953608, 0.957431, 0.960969}

%post_dis_FHC_numubar_bkg = { 0, 0.0101513, 0.0246583, 0.0454993, 0.403565, 0.739718, 0.720453, 0.862919, 0.889337, 0.912941, 0.929813, 0.930248, 0.938486, 0.952519, 0.939783, 0.944993, 0.934461, 0.928565, 0.934765, 0.948434, 0.956874, 0.954472, 0.963032, 0.963813, 0.969789, 0.970997, 0.96508, 0.9691, 0.969553, 0.970583, 0.971323, 0.974277, 0.972659, 0.973326, 0.976606, 0.976178, 0.978894, 0.978323, 0.979915, 0.977529, 0.979359, 0.978298, 0.981889, 0.981288, 0.980167, 0.979562, 0.981037, 0.981344, 0.982285, 0.983305, 0.986073, 0.977755, 0.983106, 0.983666, 0.983603, 0.985375, 0.980789, 0.982429, 0.982865, 0.984013, 0.985814, 0.985002, 0.986562, 0.988655, 0.984619, 0.986465, 0.986579, 0.989226, 0.985443, 0.984181, 0.985848, 0.986299, 0.988627, 0.986869, 0.984083, 0.987009, 0.987827, 0.988575, 0.98784, 0.98646, 0.990131, 0.987823, 0.990943, 0.987654, 0.987654, 0.985889, 0.98838, 0.990545, 0.985948, 0.986516, 0.988183, 0.986422, 0.987234, 0.990144, 0.984885, 0.985517, 0.987777, 0.987701, 0.988381, 0.986118, 0.985392, 0.987675, 0.985481, 0.988961, 0.987809, 0.985977, 0.987467, 0.984399, 0.986423, 0.988699, 0.986734, 0.988376, 0.986236, 0.986119, 0.986215, 0.989005, 0.987374, 0.985137, 0.988947, 0.984237, 0.987821, 0.987357, 0.9894, 0.98702, 0.98803, 0.983287, 0.979756, 0.983152, 0.988943, 0.989356, 0.985184, 0.987656, 0.986747, 0.985747, 0.985925, 0.986505, 0.98204, 0.985082, 0.990579, 0.986884, 0.987715, 0.987264, 0.987694, 0.986531, 0.985308, 0.985872, 0.985905, 0.986502, 0.990364, 0.984172, 0.985521, 0.989563, 0.98543, 0.989515, 0.990574, 0.98595, 0.985155, 0.984018, 0.982613, 0.983876}

%post_dis_FHC_NC_bkg = { 0, 4.79935e-07, 0, 0.000161565, 9.43232e-05, 0.00660283, 0.0083903, 0.00297017, 0.00503772, 0.00594571, 0.0056597, 0.00490798, 0.00546801, 0.00621278, 0.00810843, 0.00601285, 0.00737915, 0.00596621, 0.00499582, 0.0083656, 0.00801487, 0.00677564, 0.0141552, 0.0111598, 0.0115381, 0.00711861, 0.00733554, 0.00823295, 0.00780968, 0.00751275, 0.0100711, 0.00756172, 0.00935264, 0.0131775, 0.0122088, 0.00623108, 0.00598431, 0.0107715, 0.0112647, 0.00852227, 0.0193197, 0.0142915, 0.00879319, 0.0111915, 0.00837643, 0.0110287, 0.0127935, 0.00829503, 0.0119733, 0.0127478, 0.0183133, 0.00963101, 0.0148803, 0.0162229, 0.0155312, 0.00824651, 0.0154356, 0.0125698, 0.0109253, 0.0132452, 0.0147979, 0.0103207, 0.00614257, 0.0146309, 0.0179008, 0.00688722, 0.0110162, 0.0100711, 0.0103657, 0.0139013, 0.0106449, 0.0096844, 0.0101451, 0.0091914, 0.0112178, 0.0134161, 0.00856007, 0.0245791, 0.00792744, 0.0105173, 0.0165133, 0.00816604, 0.0122288, 0.00625774, 0.0048562, 0.0122522, 0.0133837, 0.00790192, 0.0107589, 0.0083854, 0.0127035, 0.00617907, 0.0140961, 0.0114884, 0.0116669, 0.0130716, 0.0100603, 0.0072925, 0.0154304, 0.00795651, 0.00532717, 0.00918941, 0.0139428, 0.0142259, 0.0116197, 0.0051897, 0.00992647, 0.0183947, 0.00190914, 0.0167965, 0.0117712, 0.0146261, 0.0109451, 0.0144548, 0.0115893, 0.0132566, 0.0103082, 0.000737173, 0.0176795, 0.00829626, 0.0130035, 0.00606307, 0.0292129, 0.017556, 0.0124373, 0.0319541, 0.0134056, 0.0172815, 0.0132267, 0.0219716, 0.0157506, 0.0120357, 0.0193525, 0.0210346, 0.0149102, 0.0152186, 0.0253808, 0.00790109, 0.00300464, 0.00280997, 0.000652957, 0.0149351, 0.00228082, 0.0079374, 0.0168511, 0.0159526, 0.0213153, 0.0127347, 0.0081997, 0.00307683, 0.00923829, 0.0027495, 0.0092129, 0.00209341, 0.00240856, 0.00175229, 0.0104461, 0.011194, 0.00390619, 0.00073904}

%post_dis_FHC_nutau_bkg = { 0, 0.00267963, 0.0070961, 0.00790517, 0.0506452, 0.089516, 0.090386, 0.11672, 0.130957, 0.116462, 0.122479, 0.119412, 0.118158, 0.11898, 0.115009, 0.101521, 0.104013, 0.112091, 0.110149, 0.115953, 0.11037, 0.115717, 0.0966414, 0.126587, 0.100744, 0.0959535, 0.0981462, 0.0990392, 0.0942302, 0.0882393, 0.101434, 0.0964174, 0.0951543, 0.085867, 0.0831552, 0.097006, 0.106819, 0.0950772, 0.102724, 0.0934643, 0.112806, 0.10984, 0.113655, 0.110926, 0.106365, 0.12078, 0.118908, 0.127875, 0.130671, 0.120383, 0.132018, 0.114523, 0.120715, 0.138251, 0.137089, 0.112939, 0.120884, 0.111681, 0.115223, 0.105835, 0.115628, 0.121525, 0.11896, 0.124755, 0.129196, 0.132578, 0.115726, 0.118814, 0.125839, 0.112271, 0.12493, 0.122638, 0.138041, 0.123874, 0.137806, 0.123796, 0.120736, 0.136065, 0.116286, 0.122508, 0.125611, 0.148818, 0.108819, 0.102219, 0.115885, 0.118037, 0.124286, 0.110442, 0.116581, 0.11581, 0.110258, 0.112143, 0.120024, 0.10912, 0.117018, 0.108801, 0.105921, 0.110836, 0.117361, 0.119575, 0.113026, 0.10699, 0.102542, 0.104555, 0.112439, 0.112283, 0.103724, 0.12492, 0.111007, 0.110269, 0.11527, 0.115279, 0.121346, 0.100966, 0.107163, 0.111988, 0.104215, 0.109347, 0.110258, 0.127062, 0.100951, 0.0977322, 0.0998481, 0.098486, 0.0967846, 0.109288, 0.107805, 0.0890653, 0.0963058, 0.0924048, 0.11632, 0.102851, 0.110766, 0.103007, 0.108424, 0.104535, 0.102789, 0.102878, 0.0906787, 0.0775335, 0.087507, 0.105366, 0.101947, 0.113835, 0.086074, 0.103009, 0.0863315, 0.0987468, 0.10755, 0.0963256, 0.115711, 0.0838039, 0.0851816, 0.103059, 0.0901058, 0.0889288, 0.102223, 0.102196, 0.0875688, 0.0857706}

%post_dis_FHC_nutaubar_bkg = { 0, 0, 0.00197055, 0.00719197, 0.0696179, 0.123554, 0.129184, 0.150838, 0.188984, 0.162494, 0.185181, 0.157451, 0.166486, 0.163426, 0.148778, 0.148786, 0.146147, 0.149939, 0.145077, 0.162716, 0.147515, 0.159738, 0.149551, 0.15825, 0.147593, 0.145407, 0.140349, 0.146754, 0.130449, 0.13166, 0.134509, 0.128561, 0.132025, 0.13159, 0.128158, 0.130089, 0.128448, 0.126833, 0.124805, 0.107415, 0.104765, 0.12065, 0.106544, 0.121345, 0.107203, 0.105733, 0.11319, 0.0948785, 0.104739, 0.112773, 0.106776, 0.104986, 0.11406, 0.119903, 0.109025, 0.118712, 0.106857, 0.104362, 0.115355, 0.109291, 0.109878, 0.102208, 0.108962, 0.106279, 0.106484, 0.109508, 0.0943411, 0.110362, 0.11047, 0.110073, 0.109426, 0.109245, 0.112104, 0.112604, 0.107208, 0.100076, 0.10964, 0.108265, 0.101328, 0.0909651, 0.104875, 0.104527, 0.105737, 0.0994315, 0.106205, 0.106679, 0.102391, 0.100404, 0.11039, 0.0938558, 0.102628, 0.104323, 0.101884, 0.111036, 0.104743, 0.0936238, 0.11084, 0.105715, 0.118945, 0.0970319, 0.109712, 0.0967975, 0.0971113, 0.0944661, 0.102805, 0.093694, 0.0996702, 0.0931807, 0.0908024, 0.100405, 0.094526, 0.0994564, 0.0873805, 0.112866, 0.0997979, 0.0921104, 0.0916498, 0.0932876, 0.0965783, 0.09389, 0.0961244, 0.0980376, 0.0950392, 0.0812178, 0.0943671, 0.0926593, 0.0911502, 0.0809464, 0.095518, 0.0953034, 0.0993583, 0.0850019, 0.0911083, 0.0874016, 0.0921896, 0.106014, 0.081683, 0.0935195, 0.098228, 0.0854845, 0.0910546, 0.0800427, 0.0865729, 0.0782971, 0.0917602, 0.0952821, 0.0917271, 0.0869317, 0.0858221, 0.0842433, 0.0840111, 0.0867776, 0.0860057, 0.0956952, 0.0772082, 0.083436, 0.103162, 0.101043, 0.0763593, 0.0883333}



==> anc/anc_files/DUNE_GLoBES_Configs/eff/GLB_dis_RHC_eff.dat <==
%post_dis_RHC_numu_bkg = { 0, 0.01014, 0.0132561, 0.0375475, 0.359693, 0.617975, 0.632113, 0.716773, 0.783259, 0.817449, 0.843792, 0.844951, 0.8396, 0.839357, 0.836109, 0.835631, 0.82642, 0.841667, 0.836448, 0.862184, 0.864685, 0.867843, 0.883833, 0.896762, 0.897277, 0.899538, 0.910409, 0.903665, 0.91034, 0.916372, 0.916357, 0.920869, 0.925466, 0.921733, 0.918318, 0.920416, 0.93396, 0.927636, 0.925781, 0.926822, 0.930707, 0.932735, 0.939648, 0.9349, 0.933805, 0.949027, 0.931838, 0.941661, 0.946362, 0.945156, 0.936392, 0.940909, 0.946478, 0.939101, 0.943768, 0.943362, 0.940015, 0.944478, 0.938862, 0.959069, 0.949684, 0.962265, 0.957413, 0.954385, 0.949869, 0.950125, 0.952188, 0.964946, 0.961333, 0.960452, 0.95367, 0.953571, 0.960713, 0.963987, 0.959664, 0.966668, 0.957253, 0.964015, 0.962991, 0.958957, 0.964535, 0.956228, 0.964696, 0.956033, 0.951672, 0.965454, 0.96404, 0.965968, 0.963415, 0.9674, 0.967535, 0.962463, 0.961928, 0.956815, 0.96529, 0.970909, 0.963925, 0.970228, 0.958202, 0.959599, 0.957434, 0.968708, 0.965708, 0.958452, 0.956976, 0.970489, 0.974602, 0.963189, 0.963168, 0.963429, 0.964279, 0.968185, 0.963666, 0.973268, 0.959242, 0.961363, 0.960437, 0.959845, 0.958389, 0.954912, 0.967148, 0.966652, 0.96977, 0.970941, 0.96336, 0.974662, 0.959077, 0.966835, 0.960473, 0.965338, 0.959458, 0.959561, 0.968558, 0.956946, 0.976355, 0.967478, 0.955614, 0.973437, 0.959621, 0.976525, 0.971036, 0.970342, 0.972766, 0.971576, 0.966032, 0.970885, 0.956647, 0.96632, 0.962306, 0.957853, 0.960976, 0.961094, 0.962746, 0.973032, 0.976392, 0.959063, 0.958775, 0.953608, 0.957431, 0.960969}

%post_dis_RHC_numubar_bkg = { 0, 0.0101513, 0.0246583, 0.0454993, 0.403565, 0.739718, 0.720453, 0.862919, 0.889337, 0.912941, 0.929813, 0.930248, 0.938486, 0.952519, 0.939783, 0.944993, 0.934461, 0.928565, 0.934765, 0.948434, 0.956874, 0.954472, 0.963032, 0.963813, 0.969789, 0.970997, 0.96508, 0.9691, 0.969553, 0.970583, 0.971323, 0.974277, 0.972659, 0.973326, 0.976606, 0.976178, 0.978894, 0.978323, 0.979915, 0.977529, 0.979359, 0.978298, 0.981889, 0.981288, 0.980167, 0.979562, 0.981037, 0.981344, 0.982285, 0.983305, 0.986073, 0.977755, 0.983106, 0.983666, 0.983603, 0.985375, 0.980789, 0.982429, 0.982865, 0.984013, 0.985814, 0.985002, 0.986562, 0.988655, 0.984619, 0.986465, 0.986579, 0.989226, 0.985443, 0.984181, 0.985848, 0.986299, 0.988627, 0.986869, 0.984083, 0.987009, 0.987827, 0.988575, 0.98784, 0.98646, 0.990131, 0.987823, 0.990943, 0.987654, 0.987654, 0.985889, 0.98838, 0.990545, 0.985948, 0.986516, 0.988183, 0.986422, 0.987234, 0.990144, 0.984885, 0.985517, 0.987777, 0.987701, 0.988381, 0.986118, 0.985392, 0.987675, 0.985481, 0.988961, 0.987809, 0.985977, 0.987467, 0.984399, 0.986423, 0.988699, 0.986734, 0.988376, 0.986236, 0.986119, 0.986215, 0.989005, 0.987374, 0.985137, 0.988947, 0.984237, 0.987821, 0.987357, 0.9894, 0.98702, 0.98803, 0.983287, 0.979756, 0.983152, 0.988943, 0.989356, 0.985184, 0.987656, 0.986747, 0.985747, 0.985925, 0.986505, 0.98204, 0.985082, 0.990579, 0.986884, 0.987715, 0.987264, 0.987694, 0.986531, 0.985308, 0.985872, 0.985905, 0.986502, 0.990364, 0.984172, 0.985521, 0.989563, 0.98543, 0.989515, 0.990574, 0.98595, 0.985155, 0.984018, 0.982613, 0.983876}

%post_dis_RHC_NC_bkg = { 0, 4.79935e-07, 0, 0.000161565, 9.43232e-05, 0.00660283, 0.0083903, 0.00297017, 0.00503772, 0.00594571, 0.0056597, 0.00490798, 0.00546801, 0.00621278, 0.00810843, 0.00601285, 0.00737915, 0.00596621, 0.00499582, 0.0083656, 0.00801487, 0.00677564, 0.0141552, 0.0111598, 0.0115381, 0.00711861, 0.00733554, 0.00823295, 0.00780968, 0.00751275, 0.0100711, 0.00756172, 0.00935264, 0.0131775, 0.0122088, 0.00623108, 0.00598431, 0.0107715, 0.0112647, 0.00852227, 0.0193197, 0.0142915, 0.00879319, 0.0111915, 0.00837643, 0.0110287, 0.0127935, 0.00829503, 0.0119733, 0.0127478, 0.0183133, 0.00963101, 0.0148803, 0.0162229, 0.0155312, 0.00824651, 0.0154356, 0.0125698, 0.0109253, 0.0132452, 0.0147979, 0.0103207, 0.00614257, 0.0146309, 0.0179008, 0.00688722, 0.0110162, 0.0100711, 0.0103657, 0.0139013, 0.0106449, 0.0096844, 0.0101451, 0.0091914, 0.0112178, 0.0134161, 0.00856007, 0.0245791, 0.00792744, 0.0105173, 0.0165133, 0.00816604, 0.0122288, 0.00625774, 0.0048562, 0.0122522, 0.0133837, 0.00790192, 0.0107589, 0.0083854, 0.0127035, 0.00617907, 0.0140961, 0.0114884, 0.0116669, 0.0130716, 0.0100603, 0.0072925, 0.0154304, 0.00795651, 0.00532717, 0.00918941, 0.0139428, 0.0142259, 0.0116197, 0.0051897, 0.00992647, 0.0183947, 0.00190914, 0.0167965, 0.0117712, 0.0146261, 0.0109451, 0.0144548, 0.0115893, 0.0132566, 0.0103082, 0.000737173, 0.0176795, 0.00829626, 0.0130035, 0.00606307, 0.0292129, 0.017556, 0.0124373, 0.0319541, 0.0134056, 0.0172815, 0.0132267, 0.0219716, 0.0157506, 0.0120357, 0.0193525, 0.0210346, 0.0149102, 0.0152186, 0.0253808, 0.00790109, 0.00300464, 0.00280997, 0.000652957, 0.0149351, 0.00228082, 0.0079374, 0.0168511, 0.0159526, 0.0213153, 0.0127347, 0.0081997, 0.00307683, 0.00923829, 0.0027495, 0.0092129, 0.00209341, 0.00240856, 0.00175229, 0.0104461, 0.011194, 0.00390619, 0.00073904}

%post_dis_RHC_nutau_bkg = { 0, 0.00267963, 0.0070961, 0.00790517, 0.0506452, 0.089516, 0.090386, 0.11672, 0.130957, 0.116462, 0.122479, 0.119412, 0.118158, 0.11898, 0.115009, 0.101521, 0.104013, 0.112091, 0.110149, 0.115953, 0.11037, 0.115717, 0.0966414, 0.126587, 0.100744, 0.0959535, 0.0981462, 0.0990392, 0.0942302, 0.0882393, 0.101434, 0.0964174, 0.0951543, 0.085867, 0.0831552, 0.097006, 0.106819, 0.0950772, 0.102724, 0.0934643, 0.112806, 0.10984, 0.113655, 0.110926, 0.106365, 0.12078, 0.118908, 0.127875, 0.130671, 0.120383, 0.132018, 0.114523, 0.120715, 0.138251, 0.137089, 0.112939, 0.120884, 0.111681, 0.115223, 0.105835, 0.115628, 0.121525, 0.11896, 0.124755, 0.129196, 0.132578, 0.115726, 0.118814, 0.125839, 0.112271, 0.12493, 0.122638, 0.138041, 0.123874, 0.137806, 0.123796, 0.120736, 0.136065, 0.116286, 0.122508, 0.125611, 0.148818, 0.108819, 0.102219, 0.115885, 0.118037, 0.124286, 0.110442, 0.116581, 0.11581, 0.110258, 0.112143, 0.120024, 0.10912, 0.117018, 0.108801, 0.105921, 0.110836, 0.117361, 0.119575, 0.113026, 0.10699, 0.102542, 0.104555, 0.112439, 0.112283, 0.103724, 0.12492, 0.111007, 0.110269, 0.11527, 0.115279, 0.121346, 0.100966, 0.107163, 0.111988, 0.104215, 0.109347, 0.110258, 0.127062, 0.100951, 0.0977322, 0.0998481, 0.098486, 0.0967846, 0.109288, 0.107805, 0.0890653, 0.0963058, 0.0924048, 0.11632, 0.102851, 0.110766, 0.103007, 0.108424, 0.104535, 0.102789, 0.102878, 0.0906787, 0.0775335, 0.087507, 0.105366, 0.101947, 0.113835, 0.086074, 0.103009, 0.0863315, 0.0987468, 0.10755, 0.0963256, 0.115711, 0.0838039, 0.0851816, 0.103059, 0.0901058, 0.0889288, 0.102223, 0.102196, 0.0875688, 0.0857706}

%post_dis_RHC_nutaubar_bkg = { 0, 0, 0.00197055, 0.00719197, 0.0696179, 0.123554, 0.129184, 0.150838, 0.188984, 0.162494, 0.185181, 0.157451, 0.166486, 0.163426, 0.148778, 0.148786, 0.146147, 0.149939, 0.145077, 0.162716, 0.147515, 0.159738, 0.149551, 0.15825, 0.147593, 0.145407, 0.140349, 0.146754, 0.130449, 0.13166, 0.134509, 0.128561, 0.132025, 0.13159, 0.128158, 0.130089, 0.128448, 0.126833, 0.124805, 0.107415, 0.104765, 0.12065, 0.106544, 0.121345, 0.107203, 0.105733, 0.11319, 0.0948785, 0.104739, 0.112773, 0.106776, 0.104986, 0.11406, 0.119903, 0.109025, 0.118712, 0.106857, 0.104362, 0.115355, 0.109291, 0.109878, 0.102208, 0.108962, 0.106279, 0.106484, 0.109508, 0.0943411, 0.110362, 0.11047, 0.110073, 0.109426, 0.109245, 0.112104, 0.112604, 0.107208, 0.100076, 0.10964, 0.108265, 0.101328, 0.0909651, 0.104875, 0.104527, 0.105737, 0.0994315, 0.106205, 0.106679, 0.102391, 0.100404, 0.11039, 0.0938558, 0.102628, 0.104323, 0.101884, 0.111036, 0.104743, 0.0936238, 0.11084, 0.105715, 0.118945, 0.0970319, 0.109712, 0.0967975, 0.0971113, 0.0944661, 0.102805, 0.093694, 0.0996702, 0.0931807, 0.0908024, 0.100405, 0.094526, 0.0994564, 0.0873805, 0.112866, 0.0997979, 0.0921104, 0.0916498, 0.0932876, 0.0965783, 0.09389, 0.0961244, 0.0980376, 0.0950392, 0.0812178, 0.0943671, 0.0926593, 0.0911502, 0.0809464, 0.095518, 0.0953034, 0.0993583, 0.0850019, 0.0911083, 0.0874016, 0.0921896, 0.106014, 0.081683, 0.0935195, 0.098228, 0.0854845, 0.0910546, 0.0800427, 0.0865729, 0.0782971, 0.0917602, 0.0952821, 0.0917271, 0.0869317, 0.0858221, 0.0842433, 0.0840111, 0.0867776, 0.0860057, 0.0956952, 0.0772082, 0.083436, 0.103162, 0.101043, 0.0763593, 0.0883333}



==> anc/anc_files/DUNE_GLoBES_Configs/flux/Optimized.inc <==

$version="3.2.13"

/* Beam data */

/*======================================================================================================*/
/*                                     Beam Power Configurations                                        */
/*                            (Use this chart to detemine @power in units of pot/yr)                    */
/*  MI prot/pulse    Energy (GeV)    Cycle time    Beam power (MW)    Uptime&efficiency    pot/year     */
/*     7.50E+13          120            1.2           1.20E+00              0.56           1.10E+21     */
/*     7.50E+13           80            0.9           1.07E+00              0.56           1.47E+21     */
/*     7.50E+13           60            0.7           1.03E+00              0.56           1.89E+21     */
/*                                                                                                      */
/*======================================================================================================*/


nuflux(#flux_FHC)<
  @flux_file="./flux/flux_optimized_FHC.txt"
  @time = NUTIME /* years */
  @power = 14.7  /*e20 POT per year ****MATCH FLUX POWER TO TABLE ABOVE**** */
  @norm = 1.017718e17 
>

nuflux(#flux_RHC)<
  @flux_file="./flux/flux_optimized_RHC.txt"
  @time = NUBARTIME /* years */
  @power = 14.7  /*e20 POT per year ****MATCH FLUX POWER TO TABLE ABOVE**** */
  @norm = 1.017718e17 
>



==> anc/anc_files/DUNE_GLoBES_Configs/flux/flux_optimized_FHC.txt <==
0.125 7.95724024e-14 5.543289e-12 0.0 2.267282e-14 2.13922924e-12 0.0 
0.375 1.653099648e-13 1.029209328e-11 0.0 2.45280736e-14 1.54859624e-12 0.0 
0.625 2.095181308e-13 1.50176444e-11 0.0 2.181690456e-14 1.455837048e-12 0.0 
0.875 2.393673568e-13 2.01475992e-11 0.0 1.848377692e-14 1.437083264e-12 0.0 
1.125 2.404615408e-13 2.59772852e-11 0.0 1.913962216e-14 1.467606568e-12 0.0 
1.375 2.480937756e-13 2.96345952e-11 0.0 1.656214508e-14 1.50517204e-12 0.0 
1.625 2.29224586e-13 3.19209516e-11 0.0 1.61998751e-14 1.511141512e-12 0.0 
1.875 2.19289672e-13 3.32746988e-11 0.0 1.7106118784e-14 1.424974924e-12 0.0 
2.125 1.9107484256e-13 3.38480304e-11 0.0 1.6814682284e-14 1.311502692e-12 0.0 
2.375 1.64119528e-13 3.44420888e-11 0.0 1.4546130508e-14 1.22278664e-12 0.0 
2.625 1.6549270904e-13 3.55730664e-11 0.0 1.86748769e-14 1.119819492e-12 0.0 
2.875 1.4605748972e-13 3.59147892e-11 0.0 1.604806292e-14 1.012274416e-12 0.0 
3.125 1.507358816e-13 3.34363636e-11 0.0 1.7502858708e-14 9.09123776e-13 0.0 
3.375 1.22506604e-13 2.816709e-11 0.0 1.5257844608e-14 7.99293212e-13 0.0 
3.625 1.1468663688e-13 2.14663712e-11 0.0 1.6273642828e-14 7.13300032e-13 0.0 
3.875 9.895540052e-14 1.56662392e-11 0.0 1.4662827568e-14 6.31251648e-13 0.0 
4.125 9.325777152e-14 1.114950044e-11 0.0 1.495812432e-14 5.60584654e-13 0.0 
4.375 7.78274766e-14 7.67034476e-12 0.0 1.465705448e-14 4.768347616e-13 0.0 
4.625 7.364001116e-14 4.97105072e-12 0.0 1.530641176e-14 4.270715928e-13 0.0 
4.875 6.54024388e-14 3.20009308e-12 0.0 1.42282908e-14 3.921582424e-13 0.0 
5.125 6.724083876e-14 2.18866956e-12 0.0 1.470470616e-14 3.865626736e-13 0.0 
5.375 5.756315348e-14 1.722750804e-12 0.0 1.35564764e-14 3.679650608e-13 0.0 
5.625 5.579980192e-14 1.437124132e-12 0.0 1.34749382e-14 3.585501028e-13 0.0 
5.875 4.98362488e-14 1.127850856e-12 0.0 1.385954448e-14 3.3580877372e-13 0.0 
6.125 5.03403146e-14 8.51327384e-13 0.0 1.205482936e-14 3.389960258e-13 0.0 
6.375 4.23271886e-14 7.29872396e-13 0.0 1.382503948e-14 3.144385432e-13 0.0 
6.625 4.065856244e-14 6.0448646e-13 0.0 1.190007208e-14 3.110794134e-13 0.0 
6.875 3.520191668e-14 5.3165204e-13 0.0 1.014594524e-14 2.9116481372e-13 0.0 
7.125 3.60006056e-14 4.66783676e-13 0.0 1.099326768e-14 2.2506006416e-13 0.0 
7.375 2.944426592e-14 4.39791732e-13 0.0 1.127036112e-14 2.1737572644e-13 0.0 
7.625 2.569679216e-14 4.082782496e-13 0.0 1.01665234e-14 1.84071968e-13 0.0 
7.875 2.418510288e-14 3.787174144e-13 0.0 9.87110592e-15 1.710939016e-13 0.0 
8.125 2.454183916e-14 3.7716712e-13 0.0 9.0588354e-15 1.6617728976e-13 0.0 
8.375 2.22441382e-14 3.313876016e-13 0.0 8.53688764e-15 1.4351812508e-13 0.0 
8.625 2.289044896e-14 3.56168832e-13 0.0 9.56297792e-15 1.5052014044e-13 0.0 
8.875 1.987071884e-14 3.58379444e-13 0.0 9.50571916e-15 1.3798781756e-13 0.0 
9.125 2.107224192e-14 3.122981168e-13 0.0 8.05744196e-15 1.1075408352e-13 0.0 
9.375 1.698996076e-14 3.09859268e-13 0.0 7.26187584e-15 1.0273435264e-13 0.0 
9.625 1.562699952e-14 3.002155272e-13 0.0 8.14382044e-15 1.103682454e-13 0.0 
9.875 1.474590212e-14 2.848210844e-13 0.0 6.9186804e-15 8.236982036e-14 0.0 
10.125 1.484210156e-14 2.638388992e-13 0.0 6.116915e-15 7.749504588e-14 0.0 
10.375 1.350119744e-14 2.633057676e-13 0.0 6.41614244e-15 7.438999492e-14 0.0 
10.625 1.29217742e-14 2.57856918e-13 0.0 5.67272412e-15 8.0472575e-14 0.0 
10.875 1.276287272e-14 2.421537364e-13 0.0 6.0666378e-15 7.589180932e-14 0.0 
11.125 1.218567888e-14 2.34011744e-13 0.0 8.30237888e-15 6.63544892e-14 0.0 
11.375 1.12299164e-14 2.275089884e-13 0.0 6.55881552e-15 6.965209072e-14 0.0 
11.625 9.59053796e-15 2.307295636e-13 0.0 5.07852812e-15 5.524192108e-14 0.0 
11.875 1.055219564e-14 2.167477012e-13 0.0 6.58080452e-15 5.491409968e-14 0.0 
12.125 9.78652352e-15 2.228380108e-13 0.0 4.45809888e-15 5.282814188e-14 0.0 
12.375 8.22400936e-15 2.08659818e-13 0.0 5.66449704e-15 4.690548976e-14 0.0 
12.625 9.5095718e-15 1.971339424e-13 0.0 4.60916996e-15 5.363672108e-14 0.0 
12.875 8.28045276e-15 1.966052276e-13 0.0 4.63003788e-15 5.350797164e-14 0.0 
13.125 6.9185286e-15 1.950601096e-13 0.0 4.13977868e-15 5.218843312e-14 0.0 
13.375 6.48067612e-15 1.775631872e-13 0.0 4.28584776e-15 5.365903516e-14 0.0 
13.625 6.49231428e-15 1.743510024e-13 0.0 3.70405788e-15 4.79026408e-14 0.0 
13.875 5.93649876e-15 1.727908984e-13 0.0 4.32726244e-15 4.081941872e-14 0.0 
14.125 6.09327428e-15 1.604972348e-13 0.0 3.54616168e-15 3.79789048e-14 0.0 
14.375 6.1278922e-15 1.4852379e-13 0.0 2.87294572e-15 4.312460876e-14 0.0 
14.625 5.1513332e-15 1.408369824e-13 0.0 3.2734276e-15 3.737098808e-14 0.0 
14.875 5.6047526e-15 1.435185072e-13 0.0 3.34697888e-15 3.45404752e-14 0.0 
15.125 6.2203532e-15 1.353427176e-13 0.0 3.0558124e-15 3.984832556e-14 0.0 
15.375 4.9119272e-15 1.262627488e-13 0.0 2.359888e-15 4.10252822e-14 0.0 
15.625 4.5529392e-15 1.087626296e-13 0.0 2.540008e-15 3.737242168e-14 0.0 
15.875 3.3884388e-15 1.063561924e-13 0.0 3.2186576e-15 3.331095724e-14 0.0 
16.125 3.6101916e-15 1.042036344e-13 0.0 3.9459104e-15 2.93815012e-14 0.0 
16.375 8.2519624e-15 8.72550804e-14 0.0 2.0077972e-15 3.130101868e-14 0.0 
16.625 3.4357704e-15 9.491275452e-14 0.0 2.5562972e-15 2.376135952e-14 0.0 
16.875 3.3702388e-15 9.419380936e-14 0.0 3.1165148e-15 3.380738684e-14 0.0 
17.125 2.7332192e-15 8.44996674e-14 0.0 2.0848968e-15 2.767638852e-14 0.0 
17.375 2.9949496e-15 7.35477104e-14 0.0 2.4411556e-15 1.99351756e-14 0.0 
17.625 2.7788768e-15 7.59538256e-14 0.0 1.9928704e-15 2.2037646e-14 0.0 
17.875 2.8687112e-15 6.72298888e-14 0.0 1.6570084e-15 2.45577324e-14 0.0 
18.125 2.6797052e-15 7.2798572e-14 0.0 1.5468104e-15 2.16869748e-14 0.0 
18.375 1.907542e-15 6.56434008e-14 0.0 6.719272e-16 1.96412752e-14 0.0 
18.625 1.8584284e-15 5.66533488e-14 0.0 1.6828072e-15 2.94448556e-14 0.0 
18.875 2.2318392e-15 5.32570316e-14 0.0 2.0736316e-15 1.73969796e-14 0.0 
19.125 2.1182688e-15 5.47580116e-14 0.0 1.5018208e-15 2.2022058e-14 0.0 
19.375 2.413062e-15 5.05840672e-14 0.0 1.7752728e-15 1.86285216e-14 0.0 
19.625 2.3759e-15 4.88001416e-14 0.0 1.0660028e-15 1.91905452e-14 0.0 
19.875 1.9839e-15 5.21271988e-14 0.0 1.245972e-15 2.2204298e-14 0.0 
20.125 1.1095644e-15 4.35821944e-14 0.0 1.0355492e-15 1.9583016e-14 0.0 
20.375 9.532012e-16 4.42232484e-14 0.0 7.041188e-16 1.27305728e-14 0.0 
20.625 1.6793252e-15 4.0422572e-14 0.0 1.2059664e-15 1.37360116e-14 0.0 
20.875 1.4392716e-15 4.76529836e-14 0.0 1.086796e-15 1.30974004e-14 0.0 
21.125 1.5444136e-15 3.84631636e-14 0.0 7.262028e-16 1.26165308e-14 0.0 
21.375 1.2173408e-15 3.9936714e-14 0.0 1.0353164e-15 1.29600972e-14 0.0 
21.625 1.3175144e-15 3.56775108e-14 0.0 7.505976e-16 1.54498112e-14 0.0 
21.875 1.3762852e-15 3.64678152e-14 0.0 2.045324e-16 1.26443736e-14 0.0 
22.125 2.093162e-15 3.20788732e-14 0.0 2.740164e-16 1.58781036e-14 0.0 
22.375 1.6760052e-15 3.55825344e-14 0.0 5.876444e-16 1.03795684e-14 0.0 
22.625 1.0419964e-15 3.5612332e-14 0.0 4.357256e-16 1.15574016e-14 0.0 
22.875 6.49438e-16 3.91003352e-14 0.0 7.286916e-16 1.01950396e-14 0.0 
23.125 1.0194192e-15 2.94088936e-14 0.0 5.597608e-16 9.6280736e-15 0.0 
23.375 7.567756e-16 2.87216304e-14 0.0 1.1617656e-15 1.05327e-14 0.0 
23.625 1.2543692e-15 2.8497948e-14 0.0 6.725248e-16 9.6085192e-15 0.0 
23.875 5.59564e-16 2.79816236e-14 0.0 1.12288e-16 9.3396792e-15 0.0 
24.125 6.34984e-16 2.57565528e-14 0.0 3.372384e-16 1.3988354e-14 0.0 
24.375 8.588836e-16 2.68043688e-14 0.0 4.840124e-16 9.263814e-15 0.0 
24.625 6.25966e-16 2.42769152e-14 0.0 5.168028e-16 1.4002348e-14 0.0 
24.875 9.50456e-16 2.40031164e-14 0.0 3.2852e-16 1.03173408e-14 0.0 
25.125 1.3250312e-15 2.5061188e-14 0.0 5.19964e-16 8.2020328e-15 0.0 
25.375 9.506728e-16 2.54891668e-14 0.0 3.920028e-16 7.9399048e-15 0.0 
25.625 4.886016e-16 2.2461928e-14 0.0 1.861576e-16 6.4401836e-15 0.0 
25.875 6.171752e-16 2.3320672e-14 0.0 3.500628e-16 7.364088e-15 0.0 
26.125 3.414628e-16 2.21254304e-14 0.0 1.349928e-16 6.5495348e-15 0.0 
26.375 6.240676e-16 2.06350648e-14 0.0 3.283204e-16 6.7807828e-15 0.0 
26.625 6.823468e-16 1.69429456e-14 0.0 2.589928e-16 6.5865096e-15 0.0 
26.875 6.607468e-16 1.71776488e-14 0.0 4.625172e-16 7.1551932e-15 0.0 
27.125 6.192032e-16 1.59236732e-14 0.0 1.870128e-16 7.3515136e-15 0.0 
27.375 2.936928e-16 1.7828756e-14 0.0 2.653752e-16 6.6211428e-15 0.0 
27.625 4.876364e-16 1.50980052e-14 0.0 0.0 5.30522e-15 0.0 
27.875 3.48974e-16 1.61083288e-14 0.0 3.60682e-16 5.4117632e-15 0.0 
28.125 1.0309232e-15 1.54609656e-14 0.0 0.0 1.35357344e-14 0.0 
28.375 2.042736e-16 1.38474232e-14 0.0 3.812372e-16 5.8956124e-15 0.0 
28.625 0.0 1.378081e-14 0.0 1.38724e-16 5.6992572e-15 0.0 
28.875 1.55246e-16 1.42166952e-14 0.0 0.0 4.3306276e-15 0.0 
29.125 4.740452e-16 1.33121076e-14 0.0 0.0 4.9811756e-15 0.0 
29.375 8.069292e-16 1.34271972e-14 0.0 0.0 3.529624e-15 0.0 
29.625 3.817196e-16 1.29063288e-14 0.0 0.0 3.2319052e-15 0.0 
29.875 4.021384e-16 1.23004312e-14 0.0 0.0 4.7487732e-15 0.0 
30.125 0.0 1.21366948e-14 0.0 2.111172e-16 3.9598696e-15 0.0 
30.375 1.480568e-16 1.17205308e-14 0.0 1.469492e-16 4.6504884e-15 0.0 
30.625 1.597124e-16 1.08788564e-14 0.0 1.750312e-16 3.9672124e-15 0.0 
30.875 0.0 1.07941684e-14 0.0 1.808092e-16 4.1258476e-15 0.0 
31.125 0.0 1.16339776e-14 0.0 0.0 5.821642e-15 0.0 
31.375 0.0 9.2688876e-15 0.0 0.0 4.9754744e-15 0.0 
31.625 0.0 7.7829768e-15 0.0 2.052512e-16 3.1413176e-15 0.0 
31.875 0.0 9.0226352e-15 0.0 0.0 4.020652e-15 0.0 
32.125 1.949172e-16 9.1550304e-15 0.0 0.0 2.6752548e-15 0.0 
32.375 2.890792e-16 9.436566e-15 0.0 0.0 2.861324e-15 0.0 
32.625 0.0 9.0148656e-15 0.0 0.0 3.6358072e-15 0.0 
32.875 0.0 7.6638416e-15 0.0 1.835228e-16 3.2384892e-15 0.0 
33.125 0.0 7.6356636e-15 0.0 0.0 2.9986456e-15 0.0 
33.375 0.0 7.143686e-15 0.0 1.912412e-16 3.0443716e-15 0.0 
33.625 0.0 5.246342e-15 0.0 0.0 2.1610032e-15 0.0 
33.875 0.0 5.800238e-15 0.0 0.0 2.3494004e-15 0.0 
34.125 0.0 5.0841884e-15 0.0 0.0 2.7029424e-15 0.0 
34.375 0.0 5.4618336e-15 0.0 0.0 1.4484612e-15 0.0 
34.625 0.0 5.0699448e-15 0.0 0.0 2.1262404e-15 0.0 
34.875 0.0 5.311186e-15 0.0 0.0 2.4870048e-15 0.0 
35.125 0.0 6.9050696e-15 0.0 0.0 1.4276456e-15 0.0 
35.375 3.125304e-16 5.465696e-15 0.0 0.0 2.2166252e-15 0.0 
35.625 0.0 5.3722532e-15 0.0 0.0 1.0391892e-15 0.0 
35.875 6.343484e-16 5.624142e-15 0.0 0.0 1.4038392e-15 0.0 
36.125 0.0 5.873336e-15 0.0 0.0 2.3148712e-15 0.0 
36.375 0.0 4.6988868e-15 0.0 0.0 7.21352e-16 0.0 
36.625 0.0 2.0151196e-15 0.0 0.0 1.2830912e-15 0.0 
36.875 0.0 4.26849e-15 0.0 0.0 1.8583388e-15 0.0 
37.125 0.0 3.0103608e-15 0.0 2.52654e-16 9.409832e-16 0.0 
37.375 0.0 4.7585128e-15 0.0 0.0 1.7133288e-15 0.0 
37.625 0.0 3.6712292e-15 0.0 0.0 1.9337728e-15 0.0 
37.875 0.0 3.3271536e-15 0.0 0.0 1.5663028e-15 0.0 
38.125 0.0 4.1634168e-15 0.0 0.0 1.7178972e-15 0.0 
38.375 2.78274e-16 5.2203396e-15 0.0 0.0 1.805928e-15 0.0 
38.625 0.0 2.847922e-15 0.0 0.0 1.0149844e-15 0.0 
38.875 0.0 3.094088e-15 0.0 0.0 1.9957836e-15 0.0 
39.125 0.0 2.9221208e-15 0.0 0.0 1.6699164e-15 0.0 
39.375 0.0 2.3261692e-15 0.0 0.0 8.444888e-16 0.0 
39.625 0.0 4.2890164e-15 0.0 0.0 1.28687e-15 0.0 
39.875 0.0 1.9559104e-15 0.0 0.0 6.49476e-16 0.0 
40.125 0.0 2.6387004e-15 0.0 0.0 0.0 0.0 
40.375 0.0 3.7842784e-15 0.0 0.0 1.111698e-15 0.0 
40.625 0.0 6.764296e-16 0.0 0.0 6.752552e-16 0.0 
40.875 0.0 2.0506672e-15 0.0 0.0 1.139928e-15 0.0 
41.125 0.0 3.2347324e-15 0.0 3.813936e-16 4.606108e-16 0.0 
41.375 0.0 2.8049704e-15 0.0 0.0 6.997608e-16 0.0 
41.625 0.0 1.1824264e-15 0.0 0.0 9.462316e-16 0.0 
41.875 0.0 4.785364e-16 0.0 0.0 4.781756e-16 0.0 
42.125 4.22448e-16 2.6642364e-15 0.0 0.0 4.845708e-16 0.0 
42.375 0.0 1.7126708e-15 0.0 3.3494e-16 7.342492e-16 0.0 
42.625 0.0 2.2350824e-15 0.0 0.0 2.471088e-16 0.0 
42.875 0.0 2.2520196e-15 0.0 0.0 7.527728e-16 0.0 
43.125 0.0 1.0174232e-15 0.0 0.0 2.547728e-16 0.0 
43.375 0.0 3.338212e-15 0.0 0.0 2.555352e-16 0.0 
43.625 0.0 7.79306e-16 0.0 0.0 5.214644e-16 0.0 
43.875 0.0 7.879792e-16 0.0 0.0 2.637928e-16 0.0 
44.125 0.0 7.950624e-16 0.0 0.0 1.0647708e-15 0.0 
44.375 0.0 1.3428752e-15 0.0 0.0 1.074178e-15 0.0 
44.625 0.0 8.173992e-16 0.0 0.0 5.443852e-16 0.0 
44.875 0.0 2.73814e-16 0.0 0.0 8.258656e-16 0.0 
45.125 0.0 1.6646348e-15 0.0 0.0 2.765376e-16 0.0 
45.375 0.0 5.616548e-16 0.0 0.0 1.4061212e-15 0.0 
45.625 0.0 1.135002e-15 0.0 0.0 2.840512e-16 0.0 
45.875 0.0 2.867248e-16 0.0 0.0 2.871248e-16 0.0 
46.125 0.0 0.0 0.0 0.0 2.912796e-16 0.0 
46.375 0.0 1.1725952e-15 0.0 0.0 0.0 0.0 
46.625 5.65448e-16 5.921336e-16 0.0 0.0 2.978396e-16 0.0 
46.875 0.0 2.9974e-16 0.0 0.0 2.996996e-16 0.0 
47.125 0.0 6.091084e-16 0.0 0.0 0.0 0.0 
47.375 0.0 3.04812e-16 0.0 0.0 0.0 0.0 
47.625 0.0 0.0 0.0 0.0 0.0 0.0 
47.875 0.0 0.0 0.0 0.0 3.119508e-16 0.0 
48.125 0.0 9.4866e-16 0.0 0.0 3.156784e-16 0.0 
48.375 0.0 0.0 0.0 0.0 0.0 0.0 
48.625 0.0 3.213484e-16 0.0 0.0 3.226668e-16 0.0 
48.875 0.0 3.262512e-16 0.0 0.0 0.0 0.0 
49.125 0.0 3.277984e-16 0.0 0.0 3.29676e-16 0.0 
49.375 0.0 6.666888e-16 0.0 0.0 6.651504e-16 0.0 
49.625 0.0 6.7186e-16 0.0 0.0 0.0 0.0 
49.875 0.0 0.0 0.0 0.0 0.0 0.0 
50.125 0.0 3.428508e-16 0.0 0.0 0.0 0.0 
50.375 0.0 1.0391684e-15 0.0 0.0 3.465876e-16 0.0 
50.625 0.0 0.0 0.0 0.0 0.0 0.0 
50.875 0.0 0.0 0.0 0.0 0.0 0.0 
51.125 0.0 3.549924e-16 0.0 0.0 0.0 0.0 
51.375 0.0 0.0 0.0 0.0 0.0 0.0 
51.625 0.0 0.0 0.0 0.0 0.0 0.0 
51.875 0.0 3.679628e-16 0.0 0.0 0.0 0.0 
52.125 0.0 0.0 0.0 0.0 0.0 0.0 
52.375 0.0 0.0 0.0 0.0 0.0 0.0 
52.625 0.0 0.0 0.0 0.0 0.0 0.0 
52.875 0.0 3.8166e-16 0.0 0.0 1.1448188e-15 0.0 
53.125 0.0 3.867836e-16 0.0 0.0 0.0 0.0 
53.375 0.0 3.871912e-16 0.0 0.0 0.0 0.0 
53.625 0.0 3.912304e-16 0.0 0.0 0.0 0.0 
53.875 0.0 0.0 0.0 0.0 0.0 0.0 
54.125 0.0 0.0 0.0 0.0 0.0 0.0 
54.375 0.0 4.0464e-16 0.0 0.0 0.0 0.0 
54.625 0.0 4.08896e-16 0.0 0.0 0.0 0.0 
54.875 0.0 0.0 0.0 0.0 0.0 0.0 
55.125 0.0 0.0 0.0 0.0 0.0 0.0 
55.375 0.0 0.0 0.0 0.0 0.0 0.0 
55.625 0.0 0.0 0.0 0.0 4.23136e-16 0.0 
55.875 0.0 0.0 0.0 0.0 0.0 0.0 
56.125 0.0 0.0 0.0 0.0 0.0 0.0 
56.375 0.0 0.0 0.0 0.0 0.0 0.0 
56.625 0.0 0.0 0.0 0.0 0.0 0.0 
56.875 0.0 0.0 0.0 0.0 0.0 0.0 
57.125 0.0 0.0 0.0 0.0 0.0 0.0 
57.375 0.0 0.0 0.0 0.0 0.0 0.0 
57.625 0.0 0.0 0.0 0.0 0.0 0.0 
57.875 0.0 0.0 0.0 0.0 0.0 0.0 
58.125 0.0 0.0 0.0 0.0 4.5934e-16 0.0 
58.375 0.0 0.0 0.0 0.0 0.0 0.0 
58.625 0.0 0.0 0.0 0.0 0.0 0.0 
58.875 0.0 0.0 0.0 0.0 0.0 0.0 
59.125 0.0 4.78208e-16 0.0 0.0 0.0 0.0 
59.375 0.0 0.0 0.0 0.0 0.0 0.0 
59.625 0.0 0.0 0.0 0.0 0.0 0.0 
59.875 0.0 0.0 0.0 0.0 0.0 0.0 
60.125 0.0 0.0 0.0 0.0 0.0 0.0 
60.375 0.0 0.0 0.0 0.0 0.0 0.0 
60.625 0.0 0.0 0.0 0.0 0.0 0.0 
60.875 0.0 0.0 0.0 0.0 0.0 0.0 
61.125 0.0 0.0 0.0 0.0 0.0 0.0 
61.375 0.0 0.0 0.0 0.0 0.0 0.0 
61.625 0.0 0.0 0.0 0.0 0.0 0.0 
61.875 0.0 0.0 0.0 0.0 0.0 0.0 
62.125 0.0 0.0 0.0 0.0 0.0 0.0 
62.375 0.0 0.0 0.0 0.0 0.0 0.0 
62.625 0.0 0.0 0.0 0.0 0.0 0.0 
62.875 0.0 0.0 0.0 0.0 0.0 0.0 
63.125 0.0 0.0 0.0 0.0 0.0 0.0 
63.375 0.0 0.0 0.0 0.0 0.0 0.0 
63.625 0.0 0.0 0.0 0.0 0.0 0.0 
63.875 0.0 0.0 0.0 0.0 0.0 0.0 
64.125 0.0 0.0 0.0 0.0 0.0 0.0 
64.375 0.0 0.0 0.0 0.0 0.0 0.0 
64.625 0.0 0.0 0.0 0.0 0.0 0.0 
64.875 0.0 0.0 0.0 0.0 0.0 0.0 
65.125 0.0 0.0 0.0 0.0 0.0 0.0 
65.375 0.0 0.0 0.0 0.0 0.0 0.0 
65.625 0.0 0.0 0.0 0.0 0.0 0.0 
65.875 0.0 0.0 0.0 0.0 0.0 0.0 
66.125 0.0 0.0 0.0 0.0 0.0 0.0 
66.375 0.0 0.0 0.0 0.0 0.0 0.0 
66.625 0.0 0.0 0.0 0.0 0.0 0.0 
66.875 0.0 0.0 0.0 0.0 0.0 0.0 
67.125 0.0 0.0 0.0 0.0 0.0 0.0 
67.375 0.0 0.0 0.0 0.0 0.0 0.0 
67.625 0.0 0.0 0.0 0.0 0.0 0.0 
67.875 0.0 0.0 0.0 0.0 0.0 0.0 
68.125 0.0 0.0 0.0 0.0 0.0 0.0 
68.375 0.0 0.0 0.0 0.0 0.0 0.0 
68.625 0.0 0.0 0.0 0.0 0.0 0.0 
68.875 0.0 0.0 0.0 0.0 0.0 0.0 
69.125 0.0 0.0 0.0 0.0 0.0 0.0 
69.375 0.0 0.0 0.0 0.0 0.0 0.0 
69.625 0.0 0.0 0.0 0.0 0.0 0.0 
69.875 0.0 0.0 0.0 0.0 0.0 0.0 
70.125 0.0 0.0 0.0 0.0 0.0 0.0 
70.375 0.0 0.0 0.0 0.0 0.0 0.0 
70.625 0.0 0.0 0.0 0.0 0.0 0.0 
70.875 0.0 0.0 0.0 0.0 0.0 0.0 
71.125 0.0 0.0 0.0 0.0 0.0 0.0 
71.375 0.0 0.0 0.0 0.0 0.0 0.0 
71.625 0.0 0.0 0.0 0.0 0.0 0.0 
71.875 0.0 0.0 0.0 0.0 0.0 0.0 
72.125 0.0 0.0 0.0 0.0 0.0 0.0 
72.375 0.0 0.0 0.0 0.0 0.0 0.0 
72.625 0.0 0.0 0.0 0.0 0.0 0.0 
72.875 0.0 0.0 0.0 0.0 0.0 0.0 
73.125 0.0 0.0 0.0 0.0 0.0 0.0 
73.375 0.0 0.0 0.0 0.0 0.0 0.0 
73.625 0.0 0.0 0.0 0.0 0.0 0.0 
73.875 0.0 0.0 0.0 0.0 0.0 0.0 
74.125 0.0 0.0 0.0 0.0 0.0 0.0 
74.375 0.0 0.0 0.0 0.0 0.0 0.0 
74.625 0.0 0.0 0.0 0.0 0.0 0.0 
74.875 0.0 0.0 0.0 0.0 0.0 0.0 
75.125 0.0 0.0 0.0 0.0 0.0 0.0 
75.375 0.0 0.0 0.0 0.0 0.0 0.0 
75.625 0.0 0.0 0.0 0.0 0.0 0.0 
75.875 0.0 0.0 0.0 0.0 0.0 0.0 
76.125 0.0 0.0 0.0 0.0 0.0 0.0 
76.375 0.0 0.0 0.0 0.0 0.0 0.0 
76.625 0.0 0.0 0.0 0.0 0.0 0.0 
76.875 0.0 0.0 0.0 0.0 0.0 0.0 
77.125 0.0 0.0 0.0 0.0 0.0 0.0 
77.375 0.0 0.0 0.0 0.0 0.0 0.0 
77.625 0.0 0.0 0.0 0.0 0.0 0.0 
77.875 0.0 0.0 0.0 0.0 0.0 0.0 
78.125 0.0 0.0 0.0 0.0 0.0 0.0 
78.375 0.0 0.0 0.0 0.0 0.0 0.0 
78.625 0.0 0.0 0.0 0.0 0.0 0.0 
78.875 0.0 0.0 0.0 0.0 0.0 0.0 
79.125 0.0 0.0 0.0 0.0 0.0 0.0 
79.375 0.0 0.0 0.0 0.0 0.0 0.0 
79.625 0.0 0.0 0.0 0.0 0.0 0.0 
79.875 0.0 0.0 0.0 0.0 0.0 0.0 
80.125 0.0 0.0 0.0 0.0 0.0 0.0 
80.375 0.0 0.0 0.0 0.0 0.0 0.0 
80.625 0.0 0.0 0.0 0.0 0.0 0.0 
80.875 0.0 0.0 0.0 0.0 0.0 0.0 
81.125 0.0 0.0 0.0 0.0 0.0 0.0 
81.375 0.0 0.0 0.0 0.0 0.0 0.0 
81.625 0.0 0.0 0.0 0.0 0.0 0.0 
81.875 0.0 0.0 0.0 0.0 0.0 0.0 
82.125 0.0 0.0 0.0 0.0 0.0 0.0 
82.375 0.0 0.0 0.0 0.0 0.0 0.0 
82.625 0.0 0.0 0.0 0.0 0.0 0.0 
82.875 0.0 0.0 0.0 0.0 0.0 0.0 
83.125 0.0 0.0 0.0 0.0 0.0 0.0 
83.375 0.0 0.0 0.0 0.0 0.0 0.0 
83.625 0.0 0.0 0.0 0.0 0.0 0.0 
83.875 0.0 0.0 0.0 0.0 0.0 0.0 
84.125 0.0 0.0 0.0 0.0 0.0 0.0 
84.375 0.0 0.0 0.0 0.0 0.0 0.0 
84.625 0.0 0.0 0.0 0.0 0.0 0.0 
84.875 0.0 0.0 0.0 0.0 0.0 0.0 
85.125 0.0 0.0 0.0 0.0 0.0 0.0 
85.375 0.0 0.0 0.0 0.0 0.0 0.0 
85.625 0.0 0.0 0.0 0.0 0.0 0.0 
85.875 0.0 0.0 0.0 0.0 0.0 0.0 
86.125 0.0 0.0 0.0 0.0 0.0 0.0 
86.375 0.0 0.0 0.0 0.0 0.0 0.0 
86.625 0.0 0.0 0.0 0.0 0.0 0.0 
86.875 0.0 0.0 0.0 0.0 0.0 0.0 
87.125 0.0 0.0 0.0 0.0 0.0 0.0 
87.375 0.0 0.0 0.0 0.0 0.0 0.0 
87.625 0.0 0.0 0.0 0.0 0.0 0.0 
87.875 0.0 0.0 0.0 0.0 0.0 0.0 
88.125 0.0 0.0 0.0 0.0 0.0 0.0 
88.375 0.0 0.0 0.0 0.0 0.0 0.0 
88.625 0.0 0.0 0.0 0.0 0.0 0.0 
88.875 0.0 0.0 0.0 0.0 0.0 0.0 
89.125 0.0 0.0 0.0 0.0 0.0 0.0 
89.375 0.0 0.0 0.0 0.0 0.0 0.0 
89.625 0.0 0.0 0.0 0.0 0.0 0.0 
89.875 0.0 0.0 0.0 0.0 0.0 0.0 
90.125 0.0 0.0 0.0 0.0 0.0 0.0 
90.375 0.0 0.0 0.0 0.0 0.0 0.0 
90.625 0.0 0.0 0.0 0.0 0.0 0.0 
90.875 0.0 0.0 0.0 0.0 0.0 0.0 
91.125 0.0 0.0 0.0 0.0 0.0 0.0 
91.375 0.0 0.0 0.0 0.0 0.0 0.0 
91.625 0.0 0.0 0.0 0.0 0.0 0.0 
91.875 0.0 0.0 0.0 0.0 0.0 0.0 
92.125 0.0 0.0 0.0 0.0 0.0 0.0 
92.375 0.0 0.0 0.0 0.0 0.0 0.0 
92.625 0.0 0.0 0.0 0.0 0.0 0.0 
92.875 0.0 0.0 0.0 0.0 0.0 0.0 
93.125 0.0 0.0 0.0 0.0 0.0 0.0 
93.375 0.0 0.0 0.0 0.0 0.0 0.0 
93.625 0.0 0.0 0.0 0.0 0.0 0.0 
93.875 0.0 0.0 0.0 0.0 0.0 0.0 
94.125 0.0 0.0 0.0 0.0 0.0 0.0 
94.375 0.0 0.0 0.0 0.0 0.0 0.0 
94.625 0.0 0.0 0.0 0.0 0.0 0.0 
94.875 0.0 0.0 0.0 0.0 0.0 0.0 
95.125 0.0 0.0 0.0 0.0 0.0 0.0 
95.375 0.0 0.0 0.0 0.0 0.0 0.0 
95.625 0.0 0.0 0.0 0.0 0.0 0.0 
95.875 0.0 0.0 0.0 0.0 0.0 0.0 
96.125 0.0 0.0 0.0 0.0 0.0 0.0 
96.375 0.0 0.0 0.0 0.0 0.0 0.0 
96.625 0.0 0.0 0.0 0.0 0.0 0.0 
96.875 0.0 0.0 0.0 0.0 0.0 0.0 
97.125 0.0 0.0 0.0 0.0 0.0 0.0 
97.375 0.0 0.0 0.0 0.0 0.0 0.0 
97.625 0.0 0.0 0.0 0.0 0.0 0.0 
97.875 0.0 0.0 0.0 0.0 0.0 0.0 
98.125 0.0 0.0 0.0 0.0 0.0 0.0 
98.375 0.0 0.0 0.0 0.0 0.0 0.0 
98.625 0.0 0.0 0.0 0.0 0.0 0.0 
98.875 0.0 0.0 0.0 0.0 0.0 0.0 
99.125 0.0 0.0 0.0 0.0 0.0 0.0 
99.375 0.0 0.0 0.0 0.0 0.0 0.0 
99.625 0.0 0.0 0.0 0.0 0.0 0.0 
99.875 0.0 0.0 0.0 0.0 0.0 0.0 
100.125 0.0 0.0 0.0 0.0 0.0 0.0 
100.375 0.0 0.0 0.0 0.0 0.0 0.0 
100.625 0.0 0.0 0.0 0.0 0.0 0.0 
100.875 0.0 0.0 0.0 0.0 0.0 0.0 
101.125 0.0 0.0 0.0 0.0 0.0 0.0 
101.375 0.0 0.0 0.0 0.0 0.0 0.0 
101.625 0.0 0.0 0.0 0.0 0.0 0.0 
101.875 0.0 0.0 0.0 0.0 0.0 0.0 
102.125 0.0 0.0 0.0 0.0 0.0 0.0 
102.375 0.0 0.0 0.0 0.0 0.0 0.0 
102.625 0.0 0.0 0.0 0.0 0.0 0.0 
102.875 0.0 0.0 0.0 0.0 0.0 0.0 
103.125 0.0 0.0 0.0 0.0 0.0 0.0 
103.375 0.0 0.0 0.0 0.0 0.0 0.0 
103.625 0.0 0.0 0.0 0.0 0.0 0.0 
103.875 0.0 0.0 0.0 0.0 0.0 0.0 
104.125 0.0 0.0 0.0 0.0 0.0 0.0 
104.375 0.0 0.0 0.0 0.0 0.0 0.0 
104.625 0.0 0.0 0.0 0.0 0.0 0.0 
104.875 0.0 0.0 0.0 0.0 0.0 0.0 
105.125 0.0 0.0 0.0 0.0 0.0 0.0 
105.375 0.0 0.0 0.0 0.0 0.0 0.0 
105.625 0.0 0.0 0.0 0.0 0.0 0.0 
105.875 0.0 0.0 0.0 0.0 0.0 0.0 
106.125 0.0 0.0 0.0 0.0 0.0 0.0 
106.375 0.0 0.0 0.0 0.0 0.0 0.0 
106.625 0.0 0.0 0.0 0.0 0.0 0.0 
106.875 0.0 0.0 0.0 0.0 0.0 0.0 
107.125 0.0 0.0 0.0 0.0 0.0 0.0 
107.375 0.0 0.0 0.0 0.0 0.0 0.0 
107.625 0.0 0.0 0.0 0.0 0.0 0.0 
107.875 0.0 0.0 0.0 0.0 0.0 0.0 
108.125 0.0 0.0 0.0 0.0 0.0 0.0 
108.375 0.0 0.0 0.0 0.0 0.0 0.0 
108.625 0.0 0.0 0.0 0.0 0.0 0.0 
108.875 0.0 0.0 0.0 0.0 0.0 0.0 
109.125 0.0 0.0 0.0 0.0 0.0 0.0 
109.375 0.0 0.0 0.0 0.0 0.0 0.0 
109.625 0.0 0.0 0.0 0.0 0.0 0.0 
109.875 0.0 0.0 0.0 0.0 0.0 0.0 
110.125 0.0 0.0 0.0 0.0 0.0 0.0 
110.375 0.0 0.0 0.0 0.0 0.0 0.0 
110.625 0.0 0.0 0.0 0.0 0.0 0.0 
110.875 0.0 0.0 0.0 0.0 0.0 0.0 
111.125 0.0 0.0 0.0 0.0 0.0 0.0 
111.375 0.0 0.0 0.0 0.0 0.0 0.0 
111.625 0.0 0.0 0.0 0.0 0.0 0.0 
111.875 0.0 0.0 0.0 0.0 0.0 0.0 
112.125 0.0 0.0 0.0 0.0 0.0 0.0 
112.375 0.0 0.0 0.0 0.0 0.0 0.0 
112.625 0.0 0.0 0.0 0.0 0.0 0.0 
112.875 0.0 0.0 0.0 0.0 0.0 0.0 
113.125 0.0 0.0 0.0 0.0 0.0 0.0 
113.375 0.0 0.0 0.0 0.0 0.0 0.0 
113.625 0.0 0.0 0.0 0.0 0.0 0.0 
113.875 0.0 0.0 0.0 0.0 0.0 0.0 
114.125 0.0 0.0 0.0 0.0 0.0 0.0 
114.375 0.0 0.0 0.0 0.0 0.0 0.0 
114.625 0.0 0.0 0.0 0.0 0.0 0.0 
114.875 0.0 0.0 0.0 0.0 0.0 0.0 
115.125 0.0 0.0 0.0 0.0 0.0 0.0 
115.375 0.0 0.0 0.0 0.0 0.0 0.0 
115.625 0.0 0.0 0.0 0.0 0.0 0.0 
115.875 0.0 0.0 0.0 0.0 0.0 0.0 
116.125 0.0 0.0 0.0 0.0 0.0 0.0 
116.375 0.0 0.0 0.0 0.0 0.0 0.0 
116.625 0.0 0.0 0.0 0.0 0.0 0.0 
116.875 0.0 0.0 0.0 0.0 0.0 0.0 
117.125 0.0 0.0 0.0 0.0 0.0 0.0 
117.375 0.0 0.0 0.0 0.0 0.0 0.0 
117.625 0.0 0.0 0.0 0.0 0.0 0.0 
117.875 0.0 0.0 0.0 0.0 0.0 0.0 
118.125 0.0 0.0 0.0 0.0 0.0 0.0 
118.375 0.0 0.0 0.0 0.0 0.0 0.0 
118.625 0.0 0.0 0.0 0.0 0.0 0.0 
118.875 0.0 0.0 0.0 0.0 0.0 0.0 
119.125 0.0 0.0 0.0 0.0 0.0 0.0 
119.375 0.0 0.0 0.0 0.0 0.0 0.0 
119.625 0.0 0.0 0.0 0.0 0.0 0.0 
119.875 0.0 0.0 0.0 0.0 0.0 0.0 
120.125 0.0 0.0 0.0 0.0 0.0 0.0 
120.375 0.0 0.0 0.0 0.0 0.0 0.0 
120.625 0.0 0.0 0.0 0.0 0.0 0.0 
120.875 0.0 0.0 0.0 0.0 0.0 0.0 
121.125 0.0 0.0 0.0 0.0 0.0 0.0 
121.375 0.0 0.0 0.0 0.0 0.0 0.0 
121.625 0.0 0.0 0.0 0.0 0.0 0.0 
121.875 0.0 0.0 0.0 0.0 0.0 0.0 
122.125 0.0 0.0 0.0 0.0 0.0 0.0 
122.375 0.0 0.0 0.0 0.0 0.0 0.0 
122.625 0.0 0.0 0.0 0.0 0.0 0.0 
122.875 0.0 0.0 0.0 0.0 0.0 0.0 
123.125 0.0 0.0 0.0 0.0 0.0 0.0 
123.375 0.0 0.0 0.0 0.0 0.0 0.0 
123.625 0.0 0.0 0.0 0.0 0.0 0.0 
123.875 0.0 0.0 0.0 0.0 0.0 0.0 
124.125 0.0 0.0 0.0 0.0 0.0 0.0 
124.375 0.0 0.0 0.0 0.0 0.0 0.0 
124.625 0.0 0.0 0.0 0.0 0.0 0.0 
124.875 0.0 0.0 0.0 0.0 0.0 0.0 
125.125 0.0 0.0 0.0 0.0 0.0 0.0 


==> anc/anc_files/DUNE_GLoBES_Configs/flux/flux_optimized_RHC.txt <==
0.125 2.5335074e-14 2.20909572e-12 0.0 7.80465712e-14 5.29520244e-12 0.0 
0.375 2.78968108e-14 1.61885756e-12 0.0 1.455582724e-13 9.63950144e-12 0.0 
0.625 2.566235224e-14 1.5353618e-12 0.0 1.824798452e-13 1.39952516e-11 0.0 
0.875 2.223597908e-14 1.499949e-12 0.0 1.9239554e-13 1.87704348e-11 0.0 
1.125 2.193262916e-14 1.549692864e-12 0.0 2.089445156e-13 2.39632908e-11 0.0 
1.375 2.106966296e-14 1.62543468e-12 0.0 2.078615744e-13 2.71469936e-11 0.0 
1.625 2.034542552e-14 1.541902904e-12 0.0 1.899365e-13 2.89985504e-11 0.0 
1.875 1.9406884816e-14 1.523730432e-12 0.0 1.780906104e-13 3.02429932e-11 0.0 
2.125 1.908366504e-14 1.435449512e-12 0.0 1.5527538684e-13 3.03231676e-11 0.0 
2.375 2.1130570292e-14 1.323320768e-12 0.0 1.5420890368e-13 3.0740476e-11 0.0 
2.625 1.856085568e-14 1.209715092e-12 0.0 1.2901626824e-13 3.15010608e-11 0.0 
2.875 1.928111536e-14 1.084450716e-12 0.0 1.1423566964e-13 3.1542496e-11 0.0 
3.125 1.67311968e-14 1.021252288e-12 0.0 1.1818632996e-13 2.88859296e-11 0.0 
3.375 1.536814012e-14 9.15560588e-13 0.0 1.0169743952e-13 2.43609476e-11 0.0 
3.625 1.847202928e-14 8.07193144e-13 0.0 9.096632796e-14 1.8566538e-11 0.0 
3.875 1.855218484e-14 7.21168016e-13 0.0 7.208745896e-14 1.3842534e-11 0.0 
4.125 1.740447624e-14 6.60801012e-13 0.0 8.074978644e-14 9.88312728e-12 0.0 
4.375 1.6641797164e-14 5.52197988e-13 0.0 6.79775499887e-14 6.66708292e-12 0.0 
4.625 1.92404182e-14 4.948852732e-13 0.0 6.240446288e-14 4.22287236e-12 0.0 
4.875 1.781061432e-14 4.362802044e-13 0.0 6.243932688e-14 2.70252952e-12 0.0 
5.125 1.606212652e-14 4.235316288e-13 0.0 5.03671804e-14 1.881363672e-12 0.0 
5.375 1.537424808e-14 4.040760652e-13 0.0 4.471741124e-14 1.460474176e-12 0.0 
5.625 1.6774461e-14 4.0359536264e-13 0.0 3.749359952e-14 1.150354656e-12 0.0 
5.875 1.40291212e-14 4.24881376e-13 0.0 3.690733284e-14 9.17813116e-13 0.0 
6.125 1.7115452e-14 4.229785752e-13 0.0 2.88108806e-14 6.973377952e-13 0.0 
6.375 1.351688844e-14 3.904130368e-13 0.0 2.599602824e-14 5.755331688e-13 0.0 
6.625 1.360242732e-14 3.513428684e-13 0.0 2.81377358e-14 4.459647024e-13 0.0 
6.875 1.485685616e-14 3.070647126e-13 0.0 2.6905919e-14 4.207994368e-13 0.0 
7.125 1.296779768e-14 2.8740176e-13 0.0 2.048820836e-14 3.33530376e-13 0.0 
7.375 1.272286192e-14 2.875993284e-13 0.0 1.955920152e-14 3.100835124e-13 0.0 
7.625 1.230215008e-14 2.501577688e-13 0.0 1.86511612e-14 2.89241698e-13 0.0 
7.875 1.32737726e-14 2.151023354e-13 0.0 1.984030884e-14 2.781409324e-13 0.0 
8.125 1.028886848e-14 2.1295281576e-13 0.0 1.855229392e-14 2.191660656e-13 0.0 
8.375 1.075471172e-14 1.83030824e-13 0.0 1.993298564e-14 2.687896556e-13 0.0 
8.625 1.140931864e-14 1.7941226364e-13 0.0 1.401448296e-14 2.241868376e-13 0.0 
8.875 1.124322812e-14 1.7442155024e-13 0.0 1.412767028e-14 2.242992e-13 0.0 
9.125 1.060924576e-14 1.6249167588e-13 0.0 1.238978736e-14 1.951554544e-13 0.0 
9.375 9.25642184e-15 1.4087759944e-13 0.0 1.203817092e-14 2.0217042e-13 0.0 
9.625 8.0596474e-15 1.3551138168e-13 0.0 1.10677324e-14 1.69917826e-13 0.0 
9.875 8.59329616e-15 1.3241264708e-13 0.0 1.1295679e-14 1.852804004e-13 0.0 
10.125 8.45246992e-15 1.1900681236e-13 0.0 1.002806168e-14 1.693568492e-13 0.0 
10.375 8.95919632e-15 1.2323998752e-13 0.0 1.10085278e-14 1.707549156e-13 0.0 
10.625 1.030934564e-14 1.013239448e-13 0.0 9.97410996e-15 1.45918406e-13 0.0 
10.875 6.29173316e-15 9.211851248e-14 0.0 8.75634596e-15 1.41959576e-13 0.0 
11.125 7.0218268e-15 1.1222953836e-13 0.0 8.36483928e-15 1.50112206e-13 0.0 
11.375 6.46602724e-15 8.991631308e-14 0.0 9.17055456e-15 1.321744668e-13 0.0 
11.625 5.94746056e-15 7.26350478e-14 0.0 7.90717932e-15 1.445549384e-13 0.0 
11.875 6.40522532e-15 7.778938644e-14 0.0 6.9275934e-15 1.438635392e-13 0.0 
12.125 6.85907216e-15 7.17693238e-14 0.0 6.6967808e-15 1.324708028e-13 0.0 
12.375 5.61952572e-15 8.337018252e-14 0.0 5.4744032e-15 1.1685251e-13 0.0 
12.625 6.12410068e-15 7.116509252e-14 0.0 5.46639532e-15 1.249440288e-13 0.0 
12.875 4.77969956e-15 6.629557104e-14 0.0 5.91525268e-15 1.253726728e-13 0.0 
13.125 4.58063392e-15 6.095285552e-14 0.0 4.8565812e-15 1.1162899424e-13 0.0 
13.375 7.33259252e-15 7.281345432e-14 0.0 6.52272736e-15 1.059942596e-13 0.0 
13.625 5.44358028e-15 6.506060876e-14 0.0 5.4303588e-15 1.1371005012e-13 0.0 
13.875 5.60185592e-15 5.449548188e-14 0.0 5.67696372e-15 1.137886458e-13 0.0 
14.125 4.37953428e-15 7.29088658e-14 0.0 5.0304628e-15 1.0444327576e-13 0.0 
14.375 4.1989136e-15 5.353192696e-14 0.0 3.87369016e-15 1.006907916e-13 0.0 
14.625 3.80132612e-15 4.939853808e-14 0.0 3.7853124e-15 1.006314284e-13 0.0 
14.875 3.5480194e-15 5.419700068e-14 0.0 4.87102052e-15 8.617296408e-14 0.0 
15.125 3.5697844e-15 5.607088024e-14 0.0 3.986702e-15 7.8603506e-14 0.0 
15.375 3.2722248e-15 4.366827752e-14 0.0 3.841934e-15 8.20530396e-14 0.0 
15.625 3.8033024e-15 5.312122148e-14 0.0 3.61140056e-15 7.071292552e-14 0.0 
15.875 3.3028896e-15 3.627199184e-14 0.0 2.6546392e-15 7.628979564e-14 0.0 
16.125 3.3172712e-15 5.048864024e-14 0.0 2.2089912e-15 5.577746436e-14 0.0 
16.375 2.870974e-15 4.241062828e-14 0.0 2.9253752e-15 6.437895592e-14 0.0 
16.625 2.83291e-15 3.589069308e-14 0.0 3.0625096e-15 5.886718976e-14 0.0 
16.875 3.0897208e-15 3.404620168e-14 0.0 2.4699576e-15 5.19694416e-14 0.0 
17.125 3.346134e-15 3.808410208e-14 0.0 2.4882748e-15 6.087357132e-14 0.0 
17.375 2.698564e-15 3.5532482e-14 0.0 1.9085792e-15 5.55096308e-14 0.0 
17.625 2.6020668e-15 3.98050668e-14 0.0 3.6813996e-15 4.58721148e-14 0.0 
17.875 1.9793464e-15 4.04482348e-14 0.0 2.3869588e-15 4.19370132e-14 0.0 
18.125 1.382806e-15 3.2304374e-14 0.0 2.3233204e-15 3.97758504e-14 0.0 
18.375 2.051494e-15 3.55988808e-14 0.0 1.9234932e-15 4.12028412e-14 0.0 
18.625 1.795486e-15 3.2447058e-14 0.0 1.8377456e-15 3.27756408e-14 0.0 
18.875 1.0644208e-15 3.1771118e-14 0.0 1.6696672e-15 3.25309888e-14 0.0 
19.125 1.4592092e-15 4.02847148e-14 0.0 1.9792788e-15 3.17905384e-14 0.0 
19.375 1.2508712e-15 2.60797352e-14 0.0 2.6327536e-15 3.14783644e-14 0.0 
19.625 9.668856e-16 2.79978804e-14 0.0 1.4568428e-15 3.0897256e-14 0.0 
19.875 8.809428e-16 2.7409366e-14 0.0 2.3099648e-15 2.80204996e-14 0.0 
20.125 1.0113256e-15 2.30099812e-14 0.0 9.781292e-16 2.57829772e-14 0.0 
20.375 2.2809872e-15 2.48615512e-14 0.0 1.4468816e-15 2.5911626e-14 0.0 
20.625 1.9223892e-15 2.38528736e-14 0.0 1.9036536e-15 2.67180952e-14 0.0 
20.875 1.9414268e-15 2.1774418e-14 0.0 1.1345024e-15 2.85560572e-14 0.0 
21.125 1.0085244e-15 2.12827372e-14 0.0 1.1283756e-15 3.11389032e-14 0.0 
21.375 6.582896e-16 2.10747412e-14 0.0 1.5498584e-15 2.40143028e-14 0.0 
21.625 1.2725148e-15 1.9497072e-14 0.0 8.430084e-16 2.20339544e-14 0.0 
21.875 6.8653e-16 1.85240584e-14 0.0 7.070068e-16 2.09067664e-14 0.0 
22.125 1.2658636e-15 1.97151956e-14 0.0 1.4511212e-15 1.96449524e-14 0.0 
22.375 5.177528e-16 1.82451808e-14 0.0 7.304072e-16 2.3617362e-14 0.0 
22.625 4.948508e-16 1.83014548e-14 0.0 9.450396e-16 2.0135292e-14 0.0 
22.875 3.478352e-16 2.21498552e-14 0.0 9.16856e-16 1.80630924e-14 0.0 
23.125 9.945788e-16 1.90167544e-14 0.0 5.962756e-16 2.36775768e-14 0.0 
23.375 6.390372e-16 1.58895644e-14 0.0 5.545176e-16 2.03747004e-14 0.0 
23.625 9.195672e-16 1.5159932e-14 0.0 4.733864e-16 1.8004044e-14 0.0 
23.875 2.853548e-16 1.63950996e-14 0.0 7.539612e-16 1.56446508e-14 0.0 
24.125 4.461128e-16 1.49561796e-14 0.0 4.887484e-16 1.97956172e-14 0.0 
24.375 4.724768e-16 1.52125812e-14 0.0 6.48928e-16 1.52177848e-14 0.0 
24.625 1.2669976e-15 1.55798808e-14 0.0 1.017894e-15 2.05193612e-14 0.0 
24.875 2.024552e-16 1.446515e-14 0.0 3.489384e-16 1.68122928e-14 0.0 
25.125 3.504712e-16 1.40056196e-14 0.0 1.566684e-16 1.39222188e-14 0.0 
25.375 1.183392e-16 1.2633424e-14 0.0 7.924656e-16 1.39072272e-14 0.0 
25.625 5.912196e-16 1.3901986e-14 0.0 2.521896e-16 1.28260632e-14 0.0 
25.875 6.087264e-16 1.30043316e-14 0.0 1.772668e-16 1.32662764e-14 0.0 
26.125 2.3698e-16 1.13807408e-14 0.0 6.105296e-16 1.06548856e-14 0.0 
26.375 2.588172e-16 1.15277188e-14 0.0 5.461992e-16 1.23859596e-14 0.0 
26.625 7.82874e-16 1.36073992e-14 0.0 0.0 1.134488e-14 0.0 
26.875 0.0 1.0279318e-14 0.0 2.89916e-16 1.08608004e-14 0.0 
27.125 3.050104e-16 1.10892904e-14 0.0 3.418588e-16 1.10642308e-14 0.0 
27.375 1.915964e-16 1.06138428e-14 0.0 2.64546e-16 9.4558496e-15 0.0 
27.625 3.3142e-16 9.902208e-15 0.0 1.972996e-16 8.9179872e-15 0.0 
27.875 0.0 1.03863852e-14 0.0 2.819928e-16 8.4935792e-15 0.0 
28.125 4.765136e-16 1.03741824e-14 0.0 2.107452e-16 1.01442432e-14 0.0 
28.375 1.312176e-16 7.912364e-15 0.0 2.99722e-16 9.898406e-15 0.0 
28.625 4.338152e-16 7.3801112e-15 0.0 2.3312e-16 8.6186228e-15 0.0 
28.875 6.877284e-16 7.6168984e-15 0.0 0.0 9.2144384e-15 0.0 
29.125 0.0 8.7950688e-15 0.0 0.0 8.6811624e-15 0.0 
29.375 5.115636e-16 8.240088e-15 0.0 0.0 6.3561344e-15 0.0 
29.625 5.813464e-16 8.6242812e-15 0.0 0.0 6.829916e-15 0.0 
29.875 2.0419e-16 7.6692284e-15 0.0 0.0 7.0660264e-15 0.0 
30.125 2.496764e-16 7.6766532e-15 0.0 0.0 8.4227416e-15 0.0 
30.375 0.0 6.1693408e-15 0.0 0.0 6.8048404e-15 0.0 
30.625 6.211152e-16 7.9422456e-15 0.0 0.0 7.6820732e-15 0.0 
30.875 1.946428e-16 5.9826844e-15 0.0 0.0 6.8971056e-15 0.0 
31.125 2.87128e-16 7.2786492e-15 0.0 0.0 4.098492e-15 0.0 
31.375 0.0 6.0398144e-15 0.0 2.092652e-16 6.4438052e-15 0.0 
31.625 0.0 7.784e-15 0.0 0.0 4.7788736e-15 0.0 
31.875 2.094456e-16 6.1001344e-15 0.0 0.0 4.9932012e-15 0.0 
32.125 0.0 6.606588e-15 0.0 0.0 4.6437568e-15 0.0 
32.375 0.0 4.2891704e-15 0.0 2.326104e-16 4.287856e-15 0.0 
32.625 0.0 4.633698e-15 0.0 0.0 4.7930248e-15 0.0 
32.875 1.958256e-16 5.309882e-15 0.0 0.0 5.1589092e-15 0.0 
33.125 2.88532e-16 4.942656e-15 0.0 0.0 3.2865968e-15 0.0 
33.375 0.0 5.3165912e-15 0.0 0.0 2.89012e-15 0.0 
33.625 0.0 3.7038424e-15 0.0 0.0 4.0113512e-15 0.0 
33.875 3.207096e-16 5.1665136e-15 0.0 0.0 3.2859948e-15 0.0 
34.125 0.0 3.5983272e-15 0.0 2.59124e-16 3.0216332e-15 0.0 
34.375 2.926e-16 4.1930112e-15 0.0 0.0 3.7065148e-15 0.0 
34.625 0.0 3.7593644e-15 0.0 0.0 2.9480108e-15 0.0 
34.875 4.94244e-16 5.4802648e-15 0.0 0.0 2.9867792e-15 0.0 
35.125 3.110856e-16 5.0531388e-15 0.0 0.0 2.6938384e-15 0.0 
35.375 0.0 2.7343512e-15 0.0 0.0 2.9002108e-15 0.0 
35.625 0.0 5.0236788e-15 0.0 0.0 1.9056096e-15 0.0 
35.875 0.0 1.404162e-15 0.0 0.0 1.0532072e-15 0.0 
36.125 0.0 3.5584096e-15 0.0 0.0 2.8462256e-15 0.0 
36.375 0.0 1.98572e-15 0.0 0.0 1.9856932e-15 0.0 
36.625 0.0 2.3813508e-15 0.0 0.0 2.1965296e-15 0.0 
36.875 0.0 2.779922e-15 0.0 0.0 2.2261476e-15 0.0 
37.125 0.0 3.759892e-15 0.0 0.0 2.6326684e-15 0.0 
37.375 0.0 2.2897652e-15 0.0 0.0 2.2864812e-15 0.0 
37.625 0.0 1.934312e-15 0.0 0.0 3.0888656e-15 0.0 
37.875 4.63948e-16 2.9331444e-15 0.0 0.0 2.9377456e-15 0.0 
38.125 0.0 1.7865532e-15 0.0 0.0 9.886472e-16 0.0 
38.375 0.0 2.2114348e-15 0.0 0.0 2.6116504e-15 0.0 
38.625 0.0 3.2567656e-15 0.0 0.0 1.4240188e-15 0.0 
38.875 0.0 1.649434e-15 0.0 0.0 8.264304e-16 0.0 
39.125 0.0 1.8791612e-15 0.0 0.0 1.0439096e-15 0.0 
39.375 0.0 2.1131148e-15 0.0 0.0 1.0574488e-15 0.0 
39.625 0.0 1.4996108e-15 0.0 0.0 1.2861804e-15 0.0 
39.875 0.0 1.9515796e-15 0.0 0.0 1.084388e-15 0.0 
40.125 0.0 2.857868e-15 0.0 0.0 1.3169316e-15 0.0 
40.375 0.0 2.4482092e-15 0.0 4.30668e-16 1.5592392e-15 0.0 
40.625 0.0 2.2532592e-15 0.0 0.0 8.998388e-16 0.0 
40.875 0.0 1.8270328e-15 0.0 0.0 1.1370956e-15 0.0 
41.125 3.798912e-16 3.2328548e-15 0.0 0.0 9.212916e-16 0.0 
41.375 0.0 2.1040552e-15 0.0 0.0 6.992732e-16 0.0 
41.625 0.0 9.456196e-16 0.0 0.0 2.359588e-16 0.0 
41.875 0.0 7.168236e-16 0.0 0.0 1.1932476e-15 0.0 
42.125 0.0 3.1517044e-15 0.0 0.0 2.42316e-16 0.0 
42.375 0.0 2.934936e-15 0.0 0.0 1.4724896e-15 0.0 
42.625 0.0 1.2411188e-15 0.0 0.0 0.0 0.0 
42.875 0.0 1.5058428e-15 0.0 0.0 2.503788e-16 0.0 
43.125 0.0 2.538978e-15 0.0 0.0 1.0158632e-15 0.0 
43.375 0.0 1.0303072e-15 0.0 0.0 0.0 0.0 
43.625 0.0 0.0 0.0 0.0 7.775604e-16 0.0 
43.875 0.0 2.626928e-16 0.0 0.0 0.0 0.0 
44.125 0.0 7.966464e-16 0.0 0.0 7.974408e-16 0.0 
44.375 0.0 1.0741036e-15 0.0 0.0 2.672028e-16 0.0 
44.625 0.0 1.089334e-15 0.0 0.0 5.455232e-16 0.0 
44.875 0.0 5.49588e-16 0.0 0.0 2.733468e-16 0.0 
45.125 0.0 1.1118116e-15 0.0 0.0 2.786008e-16 0.0 
45.375 0.0 5.619512e-16 0.0 0.0 2.819232e-16 0.0 
45.625 0.0 5.678828e-16 0.0 0.0 1.134216e-15 0.0 
45.875 0.0 2.877776e-16 0.0 0.0 2.875132e-16 0.0 
46.125 0.0 5.794696e-16 0.0 0.0 5.783028e-16 0.0 
46.375 0.0 5.89182e-16 0.0 0.0 5.866e-16 0.0 
46.625 0.0 8.870096e-16 0.0 0.0 0.0 0.0 
46.875 0.0 5.998016e-16 0.0 0.0 2.997864e-16 0.0 
47.125 0.0 3.041692e-16 0.0 0.0 3.046524e-16 0.0 
47.375 0.0 6.130716e-16 0.0 0.0 3.069436e-16 0.0 
47.625 0.0 1.5477888e-15 0.0 0.0 3.100016e-16 0.0 
47.875 0.0 9.372132e-16 0.0 0.0 3.132348e-16 0.0 
48.125 0.0 0.0 0.0 0.0 3.173652e-16 0.0 
48.375 0.0 3.191888e-16 0.0 0.0 0.0 0.0 
48.625 0.0 3.216896e-16 0.0 0.0 6.4516e-16 0.0 
48.875 0.0 6.520476e-16 0.0 0.0 3.264348e-16 0.0 
49.125 0.0 3.294276e-16 0.0 0.0 0.0 0.0 
49.375 0.0 0.0 0.0 0.0 3.320172e-16 0.0 
49.625 0.0 3.368492e-16 0.0 0.0 0.0 0.0 
49.875 0.0 0.0 0.0 0.0 0.0 0.0 
50.125 0.0 3.41878e-16 0.0 0.0 3.417456e-16 0.0 
50.375 0.0 3.448944e-16 0.0 0.0 0.0 0.0 
50.625 0.0 3.490144e-16 0.0 0.0 3.492776e-16 0.0 
50.875 0.0 0.0 0.0 0.0 0.0 0.0 
51.125 0.0 0.0 0.0 0.0 0.0 0.0 
51.375 0.0 0.0 0.0 0.0 0.0 0.0 
51.625 0.0 0.0 0.0 0.0 3.650664e-16 0.0 
51.875 0.0 0.0 0.0 0.0 0.0 0.0 
52.125 0.0 1.4814888e-15 0.0 0.0 0.0 0.0 
52.375 0.0 1.1238152e-15 0.0 0.0 0.0 0.0 
52.625 0.0 0.0 0.0 0.0 0.0 0.0 
52.875 0.0 3.820664e-16 0.0 0.0 0.0 0.0 
53.125 0.0 0.0 0.0 0.0 3.856564e-16 0.0 
53.375 0.0 0.0 0.0 0.0 7.792084e-16 0.0 
53.625 0.0 0.0 0.0 0.0 3.924004e-16 0.0 
53.875 0.0 0.0 0.0 0.0 0.0 0.0 
54.125 0.0 3.995236e-16 0.0 0.0 0.0 0.0 
54.375 0.0 0.0 0.0 0.0 0.0 0.0 
54.625 0.0 0.0 0.0 0.0 0.0 0.0 
54.875 0.0 0.0 0.0 0.0 0.0 0.0 
55.125 0.0 0.0 0.0 0.0 0.0 0.0 
55.375 0.0 0.0 0.0 0.0 0.0 0.0 
55.625 0.0 0.0 0.0 0.0 0.0 0.0 
55.875 0.0 4.25672e-16 0.0 0.0 0.0 0.0 
56.125 0.0 4.31092e-16 0.0 0.0 0.0 0.0 
56.375 0.0 0.0 0.0 0.0 4.34472e-16 0.0 
56.625 0.0 0.0 0.0 0.0 0.0 0.0 
56.875 0.0 0.0 0.0 0.0 0.0 0.0 
57.125 0.0 0.0 0.0 0.0 0.0 0.0 
57.375 0.0 4.48108e-16 0.0 0.0 0.0 0.0 
57.625 0.0 0.0 0.0 0.0 0.0 0.0 
57.875 0.0 0.0 0.0 0.0 0.0 0.0 
58.125 0.0 0.0 0.0 0.0 0.0 0.0 
58.375 0.0 4.63376e-16 0.0 0.0 4.66464e-16 0.0 
58.625 0.0 0.0 0.0 0.0 0.0 0.0 
58.875 0.0 4.71356e-16 0.0 0.0 0.0 0.0 
59.125 0.0 0.0 0.0 0.0 0.0 0.0 
59.375 0.0 0.0 0.0 0.0 0.0 0.0 
59.625 0.0 0.0 0.0 0.0 0.0 0.0 
59.875 0.0 0.0 0.0 0.0 0.0 0.0 
60.125 0.0 0.0 0.0 0.0 0.0 0.0 
60.375 0.0 0.0 0.0 0.0 0.0 0.0 
60.625 0.0 0.0 0.0 0.0 0.0 0.0 
60.875 0.0 0.0 0.0 0.0 0.0 0.0 
61.125 0.0 0.0 0.0 0.0 0.0 0.0 
61.375 0.0 0.0 0.0 0.0 0.0 0.0 
61.625 0.0 0.0 0.0 0.0 0.0 0.0 
61.875 0.0 0.0 0.0 0.0 0.0 0.0 
62.125 0.0 0.0 0.0 0.0 0.0 0.0 
62.375 0.0 0.0 0.0 0.0 0.0 0.0 
62.625 0.0 0.0 0.0 0.0 0.0 0.0 
62.875 0.0 0.0 0.0 0.0 0.0 0.0 
63.125 0.0 0.0 0.0 0.0 0.0 0.0 
63.375 0.0 0.0 0.0 0.0 0.0 0.0 
63.625 0.0 0.0 0.0 0.0 0.0 0.0 
63.875 0.0 0.0 0.0 0.0 0.0 0.0 
64.125 0.0 0.0 0.0 0.0 0.0 0.0 
64.375 0.0 0.0 0.0 0.0 0.0 0.0 
64.625 0.0 0.0 0.0 0.0 0.0 0.0 
64.875 0.0 0.0 0.0 0.0 0.0 0.0 
65.125 0.0 0.0 0.0 0.0 0.0 0.0 
65.375 0.0 0.0 0.0 0.0 0.0 0.0 
65.625 0.0 0.0 0.0 0.0 0.0 0.0 
65.875 0.0 0.0 0.0 0.0 0.0 0.0 
66.125 0.0 0.0 0.0 0.0 0.0 0.0 
66.375 0.0 0.0 0.0 0.0 0.0 0.0 
66.625 0.0 0.0 0.0 0.0 0.0 0.0 
66.875 0.0 6.11316e-16 0.0 0.0 0.0 0.0 
67.125 0.0 0.0 0.0 0.0 0.0 0.0 
67.375 0.0 0.0 0.0 0.0 0.0 0.0 
67.625 0.0 0.0 0.0 0.0 0.0 0.0 
67.875 0.0 0.0 0.0 0.0 0.0 0.0 
68.125 0.0 0.0 0.0 0.0 0.0 0.0 
68.375 0.0 0.0 0.0 0.0 0.0 0.0 
68.625 0.0 0.0 0.0 0.0 0.0 0.0 
68.875 0.0 0.0 0.0 0.0 0.0 0.0 
69.125 0.0 0.0 0.0 0.0 0.0 0.0 
69.375 0.0 0.0 0.0 0.0 0.0 0.0 
69.625 0.0 0.0 0.0 0.0 0.0 0.0 
69.875 0.0 0.0 0.0 0.0 0.0 0.0 
70.125 0.0 0.0 0.0 0.0 0.0 0.0 
70.375 0.0 0.0 0.0 0.0 0.0 0.0 
70.625 0.0 0.0 0.0 0.0 0.0 0.0 
70.875 0.0 0.0 0.0 0.0 0.0 0.0 
71.125 0.0 0.0 0.0 0.0 0.0 0.0 
71.375 0.0 0.0 0.0 0.0 0.0 0.0 
71.625 0.0 0.0 0.0 0.0 0.0 0.0 
71.875 0.0 0.0 0.0 0.0 0.0 0.0 
72.125 0.0 0.0 0.0 0.0 0.0 0.0 
72.375 0.0 0.0 0.0 0.0 0.0 0.0 
72.625 0.0 0.0 0.0 0.0 0.0 0.0 
72.875 0.0 0.0 0.0 0.0 0.0 0.0 
73.125 0.0 0.0 0.0 0.0 0.0 0.0 
73.375 0.0 0.0 0.0 0.0 0.0 0.0 
73.625 0.0 0.0 0.0 0.0 0.0 0.0 
73.875 0.0 0.0 0.0 0.0 0.0 0.0 
74.125 0.0 0.0 0.0 0.0 0.0 0.0 
74.375 0.0 0.0 0.0 0.0 0.0 0.0 
74.625 0.0 0.0 0.0 0.0 0.0 0.0 
74.875 0.0 0.0 0.0 0.0 0.0 0.0 
75.125 0.0 0.0 0.0 0.0 0.0 0.0 
75.375 0.0 0.0 0.0 0.0 0.0 0.0 
75.625 0.0 0.0 0.0 0.0 0.0 0.0 
75.875 0.0 0.0 0.0 0.0 0.0 0.0 
76.125 0.0 0.0 0.0 0.0 0.0 0.0 
76.375 0.0 0.0 0.0 0.0 0.0 0.0 
76.625 0.0 0.0 0.0 0.0 0.0 0.0 
76.875 0.0 0.0 0.0 0.0 0.0 0.0 
77.125 0.0 0.0 0.0 0.0 0.0 0.0 
77.375 0.0 0.0 0.0 0.0 0.0 0.0 
77.625 0.0 0.0 0.0 0.0 0.0 0.0 
77.875 0.0 0.0 0.0 0.0 0.0 0.0 
78.125 0.0 0.0 0.0 0.0 0.0 0.0 
78.375 0.0 0.0 0.0 0.0 0.0 0.0 
78.625 0.0 0.0 0.0 0.0 0.0 0.0 
78.875 0.0 0.0 0.0 0.0 0.0 0.0 
79.125 0.0 0.0 0.0 0.0 0.0 0.0 
79.375 0.0 0.0 0.0 0.0 0.0 0.0 
79.625 0.0 0.0 0.0 0.0 0.0 0.0 
79.875 0.0 0.0 0.0 0.0 0.0 0.0 
80.125 0.0 0.0 0.0 0.0 0.0 0.0 
80.375 0.0 0.0 0.0 0.0 0.0 0.0 
80.625 0.0 0.0 0.0 0.0 0.0 0.0 
80.875 0.0 0.0 0.0 0.0 0.0 0.0 
81.125 0.0 0.0 0.0 0.0 0.0 0.0 
81.375 0.0 0.0 0.0 0.0 0.0 0.0 
81.625 0.0 0.0 0.0 0.0 0.0 0.0 
81.875 0.0 0.0 0.0 0.0 0.0 0.0 
82.125 0.0 0.0 0.0 0.0 0.0 0.0 
82.375 0.0 0.0 0.0 0.0 0.0 0.0 
82.625 0.0 0.0 0.0 0.0 0.0 0.0 
82.875 0.0 0.0 0.0 0.0 0.0 0.0 
83.125 0.0 0.0 0.0 0.0 0.0 0.0 
83.375 0.0 0.0 0.0 0.0 0.0 0.0 
83.625 0.0 0.0 0.0 0.0 0.0 0.0 
83.875 0.0 0.0 0.0 0.0 0.0 0.0 
84.125 0.0 0.0 0.0 0.0 0.0 0.0 
84.375 0.0 0.0 0.0 0.0 0.0 0.0 
84.625 0.0 0.0 0.0 0.0 0.0 0.0 
84.875 0.0 0.0 0.0 0.0 0.0 0.0 
85.125 0.0 0.0 0.0 0.0 0.0 0.0 
85.375 0.0 0.0 0.0 0.0 0.0 0.0 
85.625 0.0 0.0 0.0 0.0 0.0 0.0 
85.875 0.0 0.0 0.0 0.0 0.0 0.0 
86.125 0.0 0.0 0.0 0.0 0.0 0.0 
86.375 0.0 0.0 0.0 0.0 0.0 0.0 
86.625 0.0 0.0 0.0 0.0 0.0 0.0 
86.875 0.0 0.0 0.0 0.0 0.0 0.0 
87.125 0.0 0.0 0.0 0.0 0.0 0.0 
87.375 0.0 0.0 0.0 0.0 0.0 0.0 
87.625 0.0 0.0 0.0 0.0 0.0 0.0 
87.875 0.0 0.0 0.0 0.0 0.0 0.0 
88.125 0.0 0.0 0.0 0.0 0.0 0.0 
88.375 0.0 0.0 0.0 0.0 0.0 0.0 
88.625 0.0 0.0 0.0 0.0 0.0 0.0 
88.875 0.0 0.0 0.0 0.0 0.0 0.0 
89.125 0.0 0.0 0.0 0.0 0.0 0.0 
89.375 0.0 0.0 0.0 0.0 0.0 0.0 
89.625 0.0 0.0 0.0 0.0 0.0 0.0 
89.875 0.0 0.0 0.0 0.0 0.0 0.0 
90.125 0.0 0.0 0.0 0.0 0.0 0.0 
90.375 0.0 0.0 0.0 0.0 0.0 0.0 
90.625 0.0 0.0 0.0 0.0 0.0 0.0 
90.875 0.0 0.0 0.0 0.0 0.0 0.0 
91.125 0.0 0.0 0.0 0.0 0.0 0.0 
91.375 0.0 0.0 0.0 0.0 0.0 0.0 
91.625 0.0 0.0 0.0 0.0 0.0 0.0 
91.875 0.0 0.0 0.0 0.0 0.0 0.0 
92.125 0.0 0.0 0.0 0.0 0.0 0.0 
92.375 0.0 0.0 0.0 0.0 0.0 0.0 
92.625 0.0 0.0 0.0 0.0 0.0 0.0 
92.875 0.0 0.0 0.0 0.0 0.0 0.0 
93.125 0.0 0.0 0.0 0.0 0.0 0.0 
93.375 0.0 0.0 0.0 0.0 0.0 0.0 
93.625 0.0 0.0 0.0 0.0 0.0 0.0 
93.875 0.0 0.0 0.0 0.0 0.0 0.0 
94.125 0.0 0.0 0.0 0.0 0.0 0.0 
94.375 0.0 0.0 0.0 0.0 0.0 0.0 
94.625 0.0 0.0 0.0 0.0 0.0 0.0 
94.875 0.0 0.0 0.0 0.0 0.0 0.0 
95.125 0.0 0.0 0.0 0.0 0.0 0.0 
95.375 0.0 0.0 0.0 0.0 0.0 0.0 
95.625 0.0 0.0 0.0 0.0 0.0 0.0 
95.875 0.0 0.0 0.0 0.0 0.0 0.0 
96.125 0.0 0.0 0.0 0.0 0.0 0.0 
96.375 0.0 0.0 0.0 0.0 0.0 0.0 
96.625 0.0 0.0 0.0 0.0 0.0 0.0 
96.875 0.0 0.0 0.0 0.0 0.0 0.0 
97.125 0.0 0.0 0.0 0.0 0.0 0.0 
97.375 0.0 0.0 0.0 0.0 0.0 0.0 
97.625 0.0 0.0 0.0 0.0 0.0 0.0 
97.875 0.0 0.0 0.0 0.0 0.0 0.0 
98.125 0.0 0.0 0.0 0.0 0.0 0.0 
98.375 0.0 0.0 0.0 0.0 0.0 0.0 
98.625 0.0 0.0 0.0 0.0 0.0 0.0 
98.875 0.0 0.0 0.0 0.0 0.0 0.0 
99.125 0.0 0.0 0.0 0.0 0.0 0.0 
99.375 0.0 0.0 0.0 0.0 0.0 0.0 
99.625 0.0 0.0 0.0 0.0 0.0 0.0 
99.875 0.0 0.0 0.0 0.0 0.0 0.0 
100.125 0.0 0.0 0.0 0.0 0.0 0.0 
100.375 0.0 0.0 0.0 0.0 0.0 0.0 
100.625 0.0 0.0 0.0 0.0 0.0 0.0 
100.875 0.0 0.0 0.0 0.0 0.0 0.0 
101.125 0.0 0.0 0.0 0.0 0.0 0.0 
101.375 0.0 0.0 0.0 0.0 0.0 0.0 
101.625 0.0 0.0 0.0 0.0 0.0 0.0 
101.875 0.0 0.0 0.0 0.0 0.0 0.0 
102.125 0.0 0.0 0.0 0.0 0.0 0.0 
102.375 0.0 0.0 0.0 0.0 0.0 0.0 
102.625 0.0 0.0 0.0 0.0 0.0 0.0 
102.875 0.0 0.0 0.0 0.0 0.0 0.0 
103.125 0.0 0.0 0.0 0.0 0.0 0.0 
103.375 0.0 0.0 0.0 0.0 0.0 0.0 
103.625 0.0 0.0 0.0 0.0 0.0 0.0 
103.875 0.0 0.0 0.0 0.0 0.0 0.0 
104.125 0.0 0.0 0.0 0.0 0.0 0.0 
104.375 0.0 0.0 0.0 0.0 0.0 0.0 
104.625 0.0 0.0 0.0 0.0 0.0 0.0 
104.875 0.0 0.0 0.0 0.0 0.0 0.0 
105.125 0.0 0.0 0.0 0.0 0.0 0.0 
105.375 0.0 0.0 0.0 0.0 0.0 0.0 
105.625 0.0 0.0 0.0 0.0 0.0 0.0 
105.875 0.0 0.0 0.0 0.0 0.0 0.0 
106.125 0.0 0.0 0.0 0.0 0.0 0.0 
106.375 0.0 0.0 0.0 0.0 0.0 0.0 
106.625 0.0 0.0 0.0 0.0 0.0 0.0 
106.875 0.0 0.0 0.0 0.0 0.0 0.0 
107.125 0.0 0.0 0.0 0.0 0.0 0.0 
107.375 0.0 0.0 0.0 0.0 0.0 0.0 
107.625 0.0 0.0 0.0 0.0 0.0 0.0 
107.875 0.0 0.0 0.0 0.0 0.0 0.0 
108.125 0.0 0.0 0.0 0.0 0.0 0.0 
108.375 0.0 0.0 0.0 0.0 0.0 0.0 
108.625 0.0 0.0 0.0 0.0 0.0 0.0 
108.875 0.0 0.0 0.0 0.0 0.0 0.0 
109.125 0.0 0.0 0.0 0.0 0.0 0.0 
109.375 0.0 0.0 0.0 0.0 0.0 0.0 
109.625 0.0 0.0 0.0 0.0 0.0 0.0 
109.875 0.0 0.0 0.0 0.0 0.0 0.0 
110.125 0.0 0.0 0.0 0.0 0.0 0.0 
110.375 0.0 0.0 0.0 0.0 0.0 0.0 
110.625 0.0 0.0 0.0 0.0 0.0 0.0 
110.875 0.0 0.0 0.0 0.0 0.0 0.0 
111.125 0.0 0.0 0.0 0.0 0.0 0.0 
111.375 0.0 0.0 0.0 0.0 0.0 0.0 
111.625 0.0 0.0 0.0 0.0 0.0 0.0 
111.875 0.0 0.0 0.0 0.0 0.0 0.0 
112.125 0.0 0.0 0.0 0.0 0.0 0.0 
112.375 0.0 0.0 0.0 0.0 0.0 0.0 
112.625 0.0 0.0 0.0 0.0 0.0 0.0 
112.875 0.0 0.0 0.0 0.0 0.0 0.0 
113.125 0.0 0.0 0.0 0.0 0.0 0.0 
113.375 0.0 0.0 0.0 0.0 0.0 0.0 
113.625 0.0 0.0 0.0 0.0 0.0 0.0 
113.875 0.0 0.0 0.0 0.0 0.0 0.0 
114.125 0.0 0.0 0.0 0.0 0.0 0.0 
114.375 0.0 0.0 0.0 0.0 0.0 0.0 
114.625 0.0 0.0 0.0 0.0 0.0 0.0 
114.875 0.0 0.0 0.0 0.0 0.0 0.0 
115.125 0.0 0.0 0.0 0.0 0.0 0.0 
115.375 0.0 0.0 0.0 0.0 0.0 0.0 
115.625 0.0 0.0 0.0 0.0 0.0 0.0 
115.875 0.0 0.0 0.0 0.0 0.0 0.0 
116.125 0.0 0.0 0.0 0.0 0.0 0.0 
116.375 0.0 0.0 0.0 0.0 0.0 0.0 
116.625 0.0 0.0 0.0 0.0 0.0 0.0 
116.875 0.0 0.0 0.0 0.0 0.0 0.0 
117.125 0.0 0.0 0.0 0.0 0.0 0.0 
117.375 0.0 0.0 0.0 0.0 0.0 0.0 
117.625 0.0 0.0 0.0 0.0 0.0 0.0 
117.875 0.0 0.0 0.0 0.0 0.0 0.0 
118.125 0.0 0.0 0.0 0.0 0.0 0.0 
118.375 0.0 0.0 0.0 0.0 0.0 0.0 
118.625 0.0 0.0 0.0 0.0 0.0 0.0 
118.875 0.0 0.0 0.0 0.0 0.0 0.0 
119.125 0.0 0.0 0.0 0.0 0.0 0.0 
119.375 0.0 0.0 0.0 0.0 0.0 0.0 
119.625 0.0 0.0 0.0 0.0 0.0 0.0 
119.875 0.0 0.0 0.0 0.0 0.0 0.0 
120.125 0.0 0.0 0.0 0.0 0.0 0.0 
120.375 0.0 0.0 0.0 0.0 0.0 0.0 
120.625 0.0 0.0 0.0 0.0 0.0 0.0 
120.875 0.0 0.0 0.0 0.0 0.0 0.0 
121.125 0.0 0.0 0.0 0.0 0.0 0.0 
121.375 0.0 0.0 0.0 0.0 0.0 0.0 
121.625 0.0 0.0 0.0 0.0 0.0 0.0 
121.875 0.0 0.0 0.0 0.0 0.0 0.0 
122.125 0.0 0.0 0.0 0.0 0.0 0.0 
122.375 0.0 0.0 0.0 0.0 0.0 0.0 
122.625 0.0 0.0 0.0 0.0 0.0 0.0 
122.875 0.0 0.0 0.0 0.0 0.0 0.0 
123.125 0.0 0.0 0.0 0.0 0.0 0.0 
123.375 0.0 0.0 0.0 0.0 0.0 0.0 
123.625 0.0 0.0 0.0 0.0 0.0 0.0 
123.875 0.0 0.0 0.0 0.0 0.0 0.0 
124.125 0.0 0.0 0.0 0.0 0.0 0.0 
124.375 0.0 0.0 0.0 0.0 0.0 0.0 
124.625 0.0 0.0 0.0 0.0 0.0 0.0 
124.875 0.0 0.0 0.0 0.0 0.0 0.0 
125.125 0.0 0.0 0.0 0.0 0.0 0.0 


==> anc/anc_files/DUNE_GLoBES_Configs/smr/DUNE_app_smear_NC_nominal.dat <==
energy(#app_NC)<
@energy =
{0,97,0,0,0,0,1,0.756003,1,0.987364,0.996218,0.36583,0.740362,0.369896,0.345968,0.230534,0.201018,0.252624,0.216049,0.532327,0.270782,0.182502,0.411234,0.241388,0.368194,0.310296,0.187059,0.227652,0.195927,0.220074,0.126335,0.282816,0.244097,0.27638,0.176668,0.201683,0.29532,0.0844524,0.138616,0.301059,0.255302,0.174629,0.0111601,0.226195,0.0168874,0.0532652,0.120742,0.120778,0.134017,0.000808814,0.144844,0.195742,0.0493187,0,0.00285609,0.0189919,0.00186461,0.2514,0.00625209,0.00372147,0.00575206,0.349036,0.0649456,0.0963362,0.234847,0.0020092,0.0317074,0.05618,0.18002,0.00108986,0,0.0780102,0.0819007,0,0.260382,0.17105,0.200099,0.00118284,0.3758,0.0772666,0.0370275,0.00152298,0.0649759,0.0772641,0.013398,0.00640299,0.0518207,0.0309882,0.0533895,0.00215634,0.0034924,0.0953289,0.0711821,0.00605539,0.204428,0,0,0.00307188,0,0}:
{0,97,0,0,0,0,0,0,0,0.00631776,0,0,0.000882979,0.117896,0.182087,0.0835963,0.224069,0,0.166636,0.0594449,0.0266566,0.0277487,0.0875544,0.0266284,0.106565,0.153194,0.143012,0.0707338,0.318048,0.161578,0.0976076,0.021994,0,0.126271,0,0.142668,0.0250551,0,0.110464,0.0467669,0.0936095,0.0070132,0.114471,0.00362653,0.00298018,0.0541584,0.0240022,0.0453006,0.0158416,0.143979,0.000483271,0,0,0.00271073,0,0.0573525,0,0.112974,0,0,0,0.0465844,0.00132699,0.0785504,0,0.0376715,0.091752,0.0516832,0,0,0,0,0,0,0.00630861,0,0,0,0,0,0,0.00646108,0.0718014,0.00542782,0.00163769,0.00500969,0.0561084,0.0188127,0.000545745,0,0.00125214,0.000216007,0.0332022,0.00506748,0.00933415,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0.36583,0.048657,0,0.0767518,0.0940455,0,0.0238279,0.161233,0.0290857,0,0.102784,0,0.0764924,0.106565,0.0182785,0,0.0680596,0.0831504,0.0525653,0.0210192,0,0.0265796,0,0.000279876,0.0106073,0,0.0270777,0.0289164,0,0,0,0,0,0,0.0541584,0.0803916,0,0.00219779,0,0,0.0513455,0,0,0,0,0.0213788,0,0,0,0.000757918,0.0628516,0.00168158,0,0,0.0451641,0.000952147,0.0157486,0.00703225,0,0.00061819,0,0,0,0.0925103,0,0,0.188173,0,0,0.111768,0,0.000809019,0.00039884,0,0.00544663,0.00116134,0.0194331,0.000327404,0.00254038,0,0.0171819,0.0132499,0.0189859,0,0,0.0922917,0,0,0}:
{0,97,0,0,0,0,0,0.243997,0,0,0,0.0854251,0,0.117896,0.0274732,0.280712,0,0.00811673,0.0299185,0.0286292,0,0.100947,0,0.0764924,0.0381447,0.0749127,0.0185659,0.126292,0.0297636,0.0687596,0,0.0382137,0,0.000148907,0.0748434,0.0348107,0,0,0.1097,0.0142505,0.0335074,0.0236274,0,0,0.0155326,0.0451738,0.0327707,0.0222951,0,0,0,0,0,0.0637515,0,0,0,0,0,0,0,0,0.00168158,0,0,0,0,0.000824025,0,0,0,0,0,0.0284922,0.0709046,0,0,0,0.00106846,0.00340165,0,0.00646108,0.000280771,0.0467563,0,0.0001724,0,0.000815245,0.000545745,0,0,0,0.00722035,0.0434682,0.0787128,0.0382906,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0.00631776,0.00378217,0,0,0.0419613,0.176419,0,0.144421,0.0922594,0.0347614,0.0799813,0.048821,0,0.0420025,0.154779,0.0541309,0.0512562,0.155602,0.0557927,0.00906938,0.0715783,0.0587212,0.0782405,0.0719606,0.0935429,0.0234495,0.0290357,0.0479758,0.000715663,0.0289164,0.0012429,0.0283,0.0070132,0.036706,0,0.0509745,0.0616766,0,0.0267294,0.105665,0.0675352,0.000734789,0.242076,0.0490287,0.00101644,0,0.0573525,0,0,0,0.0277137,0.060287,0,0,0,0.0256152,0,0,0,0,0,0.0185819,0,0,0.0284922,0,0,0,0,0.1046,0,0.001782,0,0.0269089,0.0207611,0.00593288,0.000731388,0.000273747,0.0183256,0.0171282,0,0.00209597,0,0.0102534,0.000248076,0.0237964,0,0.00116028,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0.234454,0,0.0299232,0.168813,0,0.228987,0.0268834,0.152016,0.0876545,0.0691387,0.0764924,0.0532824,0.108512,0.0185659,0.0749807,0,0.0686541,0.0213543,0.0984506,0.000410683,0.0142003,0,0,0.0239879,0.0624063,0.0880356,0.000490408,0.00149063,0.128598,0,0,0.0438728,0.00086349,0.0015819,0.00814483,0.0172517,0.0423134,0,0,0.0481091,0.180939,0.220761,0,0.0585209,0.00441319,0,0,0.0614394,0,0,0.350564,0,0,0,0.00191552,0.00252033,0,0.0605193,0.0279638,0,0.121997,0.0709046,0.0613157,0.00190355,0.00179845,0.00106846,0.00583993,0.001782,0,0.011807,0.00499931,0.00133759,0.0725626,0.00864846,0.000679198,0.00087014,0.0260304,0.00124524,0,0.0290456,0.000163159,0.0367605,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0.182915,0.154717,0.117227,0.0774819,0.0304003,0.0841663,0.246316,0,0.13249,0.0733017,0.1268,0.0691387,0.00646543,0.0922756,0.0119526,0.0537396,0,0.0297636,0.0647924,0.0210192,0.0854122,0.0336071,0.055135,0.048952,0.0353657,0.00730946,0.00897058,0.0289164,0.0498282,0,0.0230157,0,0.0351169,0,0.00086349,0.0979286,0.0311464,0.0516013,0.0159898,0.0140431,0,0.00152442,0,0.0234816,0.00152423,0,0,0.00628675,0,0.0722775,0,0,0,0.0306952,0.0463644,0,0.0588577,0,0.0877805,0.000939927,0,0,0,0.0709046,0,0,0.00299781,0.00453282,0.000801826,0.00497216,0,0.0114474,0.0097536,0.126605,0.00527182,0.00110618,0,0.0581263,0,0.0017462,0.0575479,0.00629223,0.00543335,0,0,0.00116028,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0.000669021,0.00959366,0.0835963,0,0.0303349,0.0363078,0.108611,0.125778,0.140251,0.0237779,0.0568652,0.0723548,0.0152461,0.0704333,0,0,0,0.0277591,0,0.0977189,0.0193079,0.10315,0.00154861,0.000251543,0.104213,0.00158962,0.000745641,0.0107444,0.0300289,0,0.0965662,0,0.0165028,0,0,0,0.0507291,0.128751,0,0.0175752,0.019426,0,0,0,0,0.072081,0.00133376,0.060287,0.015433,0,0.0281577,0,0,0,0,0,0,0.0491726,0,0.00135035,0,0,0,0,0,0.0321163,0.00340165,0,0,0.000809019,0.0568351,0.00623298,0.00544422,0.0272667,0,0,0,0,0,0.00874557,0.0157226,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0.0553808,0,0.0767518,0.0835963,0.0841663,0.249886,0.0971128,0.00127362,0.0812969,0.0046101,0.0420025,0.138966,0.0532824,0.0152461,0,0.0147067,0.000474544,0.000197305,0,0.00625807,0.0226309,0.000631722,0,0.0357358,0.074962,0.0763665,0,0.0012429,0,0,0.0018251,0.0288314,0.000812726,0.151302,0.00876847,0,0.0494035,0.0577712,0,0,0,0,0,0.0174761,0.0213788,0,0,0.00175442,0,0.0141949,0,0,0.000881506,0.0376715,0.00403938,0,0.0481679,0,0.213868,0,0.107411,0,0,0,0,0.0343715,0,0,0,0,0.00843957,0.0704452,0.0121659,0.00107619,0.000273747,0.000487031,0.047327,0.0580627,0.0151077,0.00627686,0.0195946,0.0131413,0.023501,0,0.0922917,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0.0274732,0,0,0,0.0289946,0.00127362,0,0.141929,0.102119,0.00614395,0.0199208,0,0.0518674,0.019188,0.0248259,0.0345099,0.198453,0,0.00784889,0.0142003,0,0,0.00213428,0.0270777,0,0,0.0343979,0.0230157,0,0.0299336,0.144467,0,0.000458799,0.0267294,0.000518056,0,0,0,0.1637,0,0,0,0.0213788,0,0,0,0.00321538,0,0,0,0,0,0,0,0,0,0.0589526,0,0,0.00248503,0,0,0,0,0,0.0764647,0,0,0.0040794,0.00459826,0.00787067,0.00574108,0,0.00029218,0.000913527,0,0.000751187,0.0274235,0.0218223,0.0135548,0.023501,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0933465,0.0222182,0,0,0.0733017,0.0422666,0.101828,0.0563294,0,0.0182785,0.0518674,0,0.0831504,0,0.00640483,0,0.00784889,0,0.0745635,0.229312,0.000889058,0.0273616,0.0815522,0.000745641,0,0.0191975,0,0,0,0.151302,0,0,0,0.0507291,0,0.0197389,0.00060482,0.0732699,0,0.160226,0.0585209,0.00263646,0,0,0,0.000742731,0.0192802,0.0770771,0,0.126175,0,0.0180478,0,0.103933,0.0491726,0,0.00205314,0,0.0216056,0,0.0716252,0,0,0,0,0,0.000213449,0.000240598,0.0317001,0.016613,0.00143509,0.000384333,0.0583416,0.000497567,0,0.000216007,0.021539,0.0166651,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0835963,0,0.0744162,0,0,0.074469,0,0,0,0.000304086,0.0513559,0.00644671,0.0147067,0.0831504,0.0717756,0,0,0.145067,0.0142003,0.0383847,0.00154861,0.0239879,0.00825095,0.0248878,0.130653,0,0.0230157,0.036706,0,0,0,0,0,0.00219779,0.00225676,0.00205022,0,0.00256588,0,0,0,0.0213788,0,0,0.0254904,0.060287,0,0,0,0,0,0.027668,0,0,0,0,0.0279638,0.00205314,0,0.000743521,0,0,0.00501805,0,0,0,0,0,0.00318302,0.00133759,0.000262126,0.00795467,0,0.000545745,0,0,0.0173979,0.00504129,0.000248076,0.00170263,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0422666,0.000290569,0.000321475,0,0,0,0.082172,0.0831504,0,0,0.114751,0,0,0,0,0.067015,0,0,0.130653,0.127117,0.071312,0,0,0,0.151302,0,0.0746739,0.00131297,0.0423134,0,0,0,0.0560115,0,0.0174761,0,0,0.00248054,0.00372147,0,0.0400942,0,0,0,0.0451641,0.0797759,0,0.134372,0,0.00187985,0,0,0,0,0.00534783,0,0.00118284,0,0.00340165,0.00117202,0,0.0220426,0.000316483,0.000997719,0,0.0344763,0.00577624,0.000215333,0.00360602,0.0392986,0,0.00934437,0.000163159,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.050914,0.0563294,0,0.0182785,0.103735,0.095484,0,0.00657044,0.121779,0.0582892,0.0977189,0,0,0.132061,0,0.0270777,0.0289164,0.130653,0,0.11033,0.00509243,0,0.0532422,0.00086349,0.0615468,0,0.00271585,0,0.00122481,0.171973,0.161134,0,0,0.00152423,0,0,0,0,0,0,0.176766,0.0281577,0,0,0,0,0.0042011,0.00276217,0,0,0.00707906,0,0,0,0.00114198,0,0,0,0.0932258,0,0.00815879,0.0178566,0.00049748,0.0139753,0.00143509,0.0191409,0.0195329,0.0885114,0,0,0.0152317,0.0136397,0.110799,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00027514,0.000241218,0,0.020163,0,0,0.0185659,0.082172,0,0.0188157,0.000935071,0,0.0977189,0.0144267,0.0283028,0.0348107,0.067015,0.0838978,0.0289164,0,0.00089051,0.0642988,0,0,0.00226768,0,0.00876847,0,0.015572,0,0,0,0,0.00101644,0.00204801,0,0.0232434,0,0,0.0697759,0.00115238,0,0,0.00411087,0,0,0,0.0157486,0,0,0,0,0,0.0779928,0,0,0,0.147171,0.0310478,0,0.0340571,0.132767,0.0111667,0.00483886,0.0214355,0.0461923,0,0.00129959,0.000327404,0,0.131624,0,0.0178808,0.0166651,0.0646219,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0190724,0.102129,0.0531868,0.0147067,0,0.0525653,0.0587212,0,0,0.0836696,0.0222621,0,0,0,0,0,0,0.0463983,0,0,0,0,0.0803916,0.000710374,0,0,0,0.0835871,0.00060482,0.0538439,0,0.0573525,0.0701602,0.00158167,0,0,0,0.00123805,0,0,0,0,0,0,0.00252033,0,0,0,0,0.00346555,0,0,0,0,0,0,0,0.0442556,0.0045063,0.0138176,0.0421301,0.0466615,0.0447105,0,0.021408,0,0,0,0.00325261,0.000413514,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00614395,0.0159083,0,0,0,0.0297636,0,0,0.0779131,0,0.0142003,0.0266899,0,0,0.0756468,0.0241193,0,0,0.0873145,0.0348809,0,0.142407,0.0165028,0.0240022,0,0,0,0.00205022,0,0,0,0,0.160226,0.0701602,0,0.0105234,0,0,0,0.00168158,0,0.00373969,0,0,0,0.0963358,0,0,0,0.0392392,0.00415971,0.0031543,0,0,0.00501805,0.0310478,0,0,0,0.0245543,0,0.00657285,0.000262126,0.0177131,0.00596841,0.0127299,0,0.00259003,0,0.00240388,0,0.000295451,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0154859,0,0,0.0188157,0.0210192,0.000913643,0.00114589,0.0284006,0.22369,0.0348107,0.0880905,0,0,0,0.0117008,0.0191975,0,0,0.0155326,0.0541584,0,0,0,0.000531957,0,0,0.00256588,0,0,0,0,0,0.00628675,0,0.000757918,0,0,0.00558419,0,0.126175,0,0.00229921,0,0.29498,0.0491726,0,0,0,0.0709046,0,0,0,0.00106846,0.0904811,0,0.00646108,0.0137434,0.0276774,0.00623574,0,0,0.0113603,0,0.0355397,0.0392986,0,0.00266159,0.000411235,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0733017,0,0,0,0,0.0510645,0,0.0122669,0,0,0.0590563,0,0,0.0142003,0,0.00154861,0,0,0.192539,0,0.0941438,0,0.319797,0.0105327,0,0.0460373,0,0.00814483,0.138018,0.0436616,0.0601294,0,0,0.00169429,0,0,0.0213788,0.00441319,0,0,0.000757918,0,0.0209618,0,0.0701175,0,0,0,0,0,0.00156675,0,0,0,0,0.122631,0.0597429,0,0,0,0,0,0.0420759,0.00459826,0.000197378,0,0.0297293,0,0.0205349,0,0.0392986,0.000216007,0.0135969,0.000326318,0.00858536,0.00131771,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.041086,0,0,0.0587212,0,0.021485,0.0142003,0.0826963,0,0,0.00825095,0.0812447,0,0.00149063,0.000611676,0,0.0360355,0.0509745,0.0165028,0.113162,0.0828187,0,0,0.0384407,0,0,0.00169429,0,0.00152423,0.00312119,0,0.144162,0,0,0,0.000663497,0,0,0.0012003,0,0.0431091,0,0,0.0497908,0,0,0.0284922,0,0,0,0,0.0849883,0,0,0,0.0158416,0.0414722,0.0318974,0.00661254,0.00116134,0.0695219,0.00625726,0,0.00325548,0.0249226,0.0323973,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0518674,0,0.0297636,0,0,0,0.0257582,0.0396713,0,0,0.067015,0,0,0,0,0,0,0.0345657,0,0.00240932,0.0327707,0.0222951,0,0.00306558,0.000734789,0.0615577,0,0,0,0,0.00111862,0,0,0,0.000757918,0,0,0.0306136,0.234847,0,0,0,0,0.00462361,0,0,0.0412923,0,0,0,0.0597429,0,0,0,0,0,0.000213449,0,0,0.00116832,0,0,0.0064726,0,0.0143565,0.00682129,0.000403899,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0196527,0,0.000913643,0.0719606,0.0396713,0.000425538,0,0.067015,0.0756468,0,0,0.0279487,0,0.114471,0.0965662,0.00226768,0,0,0,0,0.00306558,0.00205022,0,0.0481091,0.019426,0,0.0200275,0.0213788,0.0302285,0,0.00133376,0,0.00123805,0,0,0.00223411,0,0,0,0,0.0913143,0,0.0274879,0,0.000980513,0,0,0.00318636,0.0940863,0,0.213619,0,0.0442556,0.0418362,0.00107237,0.00707309,0.0137132,0.0223221,0.0726502,0.00625726,0,0.00250429,0,0.000329317,0.00474117,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0165313,0.0210192,0.114751,0.000684563,0.0142003,0,0,0,0.0756468,0,0.0142505,0,0,0,0,0,0,0.000764768,0,0,0,0.128751,0.0513455,0.0656843,0.0637515,0,0,0,0.0992027,0,0,0.00307326,0,0,0,0,0.126175,0,0.000824025,0,0,0,0,0,0,0,0.00320827,0.00190355,0,0,0,0,0,0.00116482,0.000401051,0.0057355,0.000731388,0.0750118,0,0.0636255,0.00171557,0.0405507,0.00109491,0.0241371,0.00234396,0.000748796,0.104814,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0587212,0,0,0,0,0,0,0.0756468,0.000461037,0,0,0.0230157,0,0.000918637,0.144675,0.00240932,0.00876847,0.0267294,0,0,0.0384407,0,0,0.0637515,0.215285,0.000601411,0,0.00441319,0,0,0,0,0.0537853,0,0,0,0,0,0.00165762,0.00462361,0.0179637,0.0727402,0,0.00248503,0,0.0613157,0,0,0.00106846,0.0674369,0.0932258,0.121142,0.000636567,0,0.0060356,0.000731388,0.0217746,0.0340981,0,0.00950938,0.00374263,0,0.032345,0.0129782,0.000295451,0,0.00176414,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0205375,0,0.0793426,0.0266899,0,0,0,0.000461037,0,0,0,0,0,0.00135472,0,0.0803916,0.00814483,0.00219779,0,0.0524839,0.000981462,0.0481091,0,0,0,0.197871,0,0,0.0697759,0,0,0,0.0281577,0,0,0,0,0,0,0.00061819,0,0,0,0.0216056,0.00895176,0,0,0.0310478,0,0.0340571,0,0.0530028,0.0756643,0.00623574,0.0726523,0.0305617,0.000974062,0.000545745,0.000995133,0.0151077,0.078147,0.0102544,0.00490433,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0210192,0,0,0.0439983,0,0.045418,0.00730946,0.0756468,0,0,0,0.00102389,0,0,0,0,0.0287761,0,0,0,0.0481365,0,0,0,0,0.164301,0.00111862,0.277142,0,0,0,0.0141949,0,0,0,0,0.0757365,0,0,0,0,0,0,0,0,0.00320827,0,0.0940863,0,0.00543382,0,0,0.0378221,0.000829563,0.00133483,0.00500969,0.00795467,0,0.0382088,0.000327249,0.000751187,0,0.0198555,0.0204637,0.079162,0,0.0922917,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0525653,0,0,0,0,0,0,0,0,0,0,0.128007,0.0070132,0,0,0,0,0,0.000710374,0,0.000531957,0.128751,0,0.0175752,0.00283609,0.0642769,0,0,0,0,0.0254904,0,0,0.00100881,0,0,0.127375,0.027668,0,0,0,0,0.000914478,0,0,0,0,0,0,0,0,0,0,0.00457558,0,0.0165373,0.0459301,0.00116134,0,0.000545745,0.106701,0.04836,0.078363,0.0311182,0.0315323,0.00888081,0,0,0.818399,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000545815,0.0257582,0,0.0266899,0,0.0676525,0,0,0.130653,0,0.0230157,0.319797,0.0576629,0.193382,0,0.0891601,0.0746739,0,0.066187,0,0,0,0,0.0642769,0.00467706,0,0,0,0,0,0,0.00281481,0.000969,0,0.0137621,0.151473,0,0.441616,0.0316697,0,0,0.00135035,0.00415971,0,0,0.0597429,0,0.101892,0,0.0340571,0,0.000140386,0.00542782,0.0591574,0.0301538,0,0.00558407,0,0.00138832,0,0.000328429,0.0648645,0,0.000449218,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.067015,0.0756468,0,0,0.0279487,0,0,0.0965662,0,0.00240932,0.0240022,0.096969,0,0,0.00278501,0,0,0.0531754,0,0,0.0798997,0,0,0.233703,0.022024,0.000742731,0.0632733,0,0,0,0,0.0157486,0,0.00276217,0,0.0265734,0,0.0779928,0,0.00534783,0,0,0,0,0,0,0.0144101,0.0053158,0.000500238,0,0,0.0523598,0.0376631,0.000497567,0.0017462,0.0171819,0.0484534,0.0129782,0.0281751,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0222621,0,0,0,0.00128639,0,0.0279487,0,0,0,0,0.0451738,0,0.0751,0,0.0423134,0,0.00437448,0.161134,0,0.0234816,0,0,0.00263646,0.207833,0.233703,0,0,0.176766,0.00822174,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00453282,0.0232999,0,0,0.00137826,0,0.000697616,0.0137132,0,0,0.000542737,0.000497567,0.13337,0.00682431,0.0220956,0.0441604,0.00858536,0.0382906,0.0922917,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000335125,0,0,0,0,0.0290357,0,0,0,0,0.000351366,0,0.00509243,0.0288314,0,0.0173663,0,0.0304399,0,0.0846267,0,0,0.161134,0,0.218713,0,0,0.00882638,0,0.00727844,0,0.00123805,0,0,0,0,0.027668,0.0431091,0.0481679,0,0.225215,0.243632,0,0.0294728,0.0591418,0,0.00114198,0.0343715,0,0,0,0,0,0.00459826,0.0716045,0.0001724,0.028428,0.069714,0.0125145,0.0108977,0.0143565,0.0638247,0.0218611,0.0209927,0.00858536,0,0.093452,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000461037,0,0,0,0,0,0.0178003,0,0,0.0222951,0.276037,0.00225676,0,0,0,0,0,0,0,0.00441319,0,0,0,0.00123805,0.0632733,0.0281577,0.000881506,0.000720086,0,0,0,0.0866907,0.0179637,0.0023049,0,0,0,0.173189,0,0,0,0,0,0,0.0645253,0.00959536,0.00113745,0.00544663,0.000273747,0,0.0576956,0.00188588,0,0,0.00211041,0.00066159,0,0.125661,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0467669,0.00149063,0,0,0.0466361,0,0,0,0.00857099,0,0.192451,0.000483271,0,0,0.178771,0,0.047838,0.00186461,0,0,0.00222322,0,0.00123805,0,0.0770771,0.000881506,0,0.00499152,0,0,0,0.0179637,0.00370809,0.00572871,0,0,0,0,0,0,0.00203217,0,0,0.0246947,0.000802101,0.00103473,0.0001724,0,0,0.000913527,0.0318621,0.00200333,0.000547454,0.00211041,0.0140839,0.023501,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0230157,0,0.0114513,0.0580507,0,0.0808504,0,0,0.0423134,0,0.0513455,0,0.0531754,0,0.047838,0.0213788,0.0827454,0.00628675,0,0,0.00123805,0.0527765,0,0,0,0,0,0,0,0,0,0,0,0.0031543,0,0.0716252,0,0.18688,0,0.001782,0.0442556,0.000140386,0.0428294,0.000197378,0.00116832,0.000693789,0.0514884,0.0173436,0.0266849,0.00419195,0,0.00671195,0.0597198,0.0289198,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0642988,0,0.0633972,0,0.0541584,0,0,0.000518056,0.0423134,0,0.00437448,0,0,0,0,0,0.0302285,0,0.0697759,0.223946,0,0,0,0,0,0,0,0,0,0,0.0023049,0,0,0.0591418,0,0,0.0343715,0,0,0,0.00646108,0.0225468,0.0301808,0.0251583,0.0217125,0.0308354,0.00558407,0.000913527,0.000327249,0,0.00715274,0.00625443,0.0416789,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0965662,0,0,0,0.0828187,0.0434054,0,0,0,0,0,0,0,0,0,0,0,0.00321538,0.0470729,0,0,0.0701175,0.0012003,0,0,0,0,0.068703,0,0,0,0,0,0,0,0,0.00121914,0,0,0.0287164,0.0185279,0.0121659,0.017172,0.00953223,0.000487031,0.0636255,0.0120543,0.0143565,0.0575479,0.00936457,0.0136703,0,0,0,0,0.577822,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00219779,0,0.0460863,0,0,0.0531754,0,0,0,0,0.00628675,0,0,0,0.176766,0,0.00311561,0,0,0.0431091,0.00703225,0,0.00061819,0.0872076,0,0,0,0,0,0,0,0,0,0,0.00116285,0.0258915,0.000697616,0,0.0229359,0.0183256,0.0217758,0.0108977,0,0,0.00741702,0.0133917,0.000748796,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0936095,0,0,0,0,0.00143934,0,0.0011891,0,0,0,0,0.000919598,0,0,0,0.0585209,0.0827454,0,0,0.00321538,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00459826,0.00049748,0.00617801,0.000273747,0.00029218,0.000430666,0.0312076,0.0158387,0,0.00218303,0.000163159,0.00125342,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.042518,0,0,0,0,0,0.000483271,0,0,0,0.0234816,0,0,0,0.072081,0,0,0,0.0527765,0,0,0,0,0,0,0.0316697,0,0,0.00205314,0,0,0,0.00190355,0.00501805,0,0.000801826,0,0.0442556,0.0158153,0.000671321,0.0684819,0.00518209,0.0224646,0.000487031,0,0.0893976,0.00200333,0.00627686,0.00018305,0.00110342,0.000748796,0.0382906,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.138018,0,0.0140431,0,0,0.0531754,0,0,0,0,0.24284,0.0697759,0.132565,0,0,0,0,0,0.027668,0.144387,0.0042011,0.0316697,0.0026226,0,0.128774,0.0779928,0,0.00320827,0.00190355,0,0,0.0637795,0,0,0.0117622,0.0132286,0.00049748,0.000731388,0.000693789,0.0152855,0.000913527,0,0,0.0180982,0.0094548,0.0564464,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00225676,0.00122481,0,0,0,0,0,0.00312119,0,0.19731,0,0,0.0465844,0,0,0,0,0.00336529,0,0,0.00462361,0.0026226,0.00387957,0,0.0284922,0,0,0.0716252,0.0970841,0.00453282,0,0.00497216,0,0.0234982,0.000671321,0.00100048,0.0144123,0.0223221,0,0.00145927,0.0263576,0.000494055,0,0.00729298,0.000692184,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0011891,0,0,0.128751,0,0,0,0,0.160226,0.00312119,0,0.00628675,0,0,0.00207238,0,0,0,0,0,0.000541961,0.0042011,0.00571347,0,0,0,0.0935049,0,0,0,0.0940863,0,0,0.001782,0.00385988,0.000569246,0.000474724,0,0.000731388,0.00795467,0,0.0174556,0,0.000751187,0,0.00749066,0.0486229,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000914416,0,0,0,0,0,0.180872,0.00168158,0.154154,0.00223411,0,0.00241314,0.0516832,0,0,0.0179637,0,0,0,0,0,0.000751077,0,0,0,0,0,0,0.00138885,0.00049748,0,0.000689965,0,0,0.0355397,0.000751187,0.00649286,0.000491158,0.000248076,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0746739,0,0,0.0140431,0,0.00060482,0,0,0,0,0,0.00248054,0,0,0,0.0632733,0.00411087,0.000881506,0.000720086,0,0.000824025,0.0042011,0,0,0,0,0.00196103,0,0,0,0.0343715,0.00270793,0,0.0932258,0,0.00059557,0.0175863,0.0157,0.00189971,0.0729305,0.00558407,0.0171282,0,0.000494055,0,0.00222083,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00255142,0,0,0,0,0,0,0.00281481,0,0.0840633,0,0,0,0.00703225,0,0,0.00231767,0,0,0.0018844,0.167842,0,0,0,0,0,0.00877669,0.0160551,0.00459826,0,0.0459301,0.000689965,0,0,0.00983663,0,0.00146384,0.00640384,0.000413514,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0267294,0,0,0,0.0615577,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0042011,0,0,0,0,0.261224,0,0,0,0,0,0.00203217,0,0.147552,0,0,0.0190199,0.0141501,0,0.00029218,0,0.0871845,0,0,0.00845209,0.0129782,0,0,0,0,0.211089,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0642769,0,0,0,0.0105234,0,0,0,0,0,0.234847,0,0.00144769,0,0,0,0,0,0,0,0.00113049,0.00320827,0.000751077,0,0,0,0,0,0.0137434,0.000641649,0,0.00500969,0.000547493,0.0162929,0.000761079,0.00138832,0,0.0208152,0.00249114,0.000692184,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0213788,0,0,0.0697759,0,0,0,0,0,0.0451641,0.0757365,0,0,0.0883478,0,0,0,0.0284922,0,0,0,0,0,0,0.00297039,0,0.0111667,0.0173435,0.000197378,0.0060032,0.0224684,0,0,0.000829388,0,0.000216007,0.00588731,0.0441604,0.00858536,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0388562,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00501805,0,0,0,0.00646108,0.0040794,0.00483886,0,0.000993513,0.00185513,0.000779211,0.000327404,0.0312076,0,0.00627686,0.002713,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.077061,0,0,0,0,0,0.201922,0,0,0,0,0,0,0,0.00252033,0,0.00061819,0,0,0,0,0,0,0,0,0,0,0,0.0158153,0.00919652,0,0,0,0,0,0.0260304,0.000494055,0,0.0193488,0,0,0.00200351,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00131297,0,0,0,0,0,0,0,0.000735715,0,0,0,0,0,0,0,0,0,0.0317074,0,0,0.00276217,0,0,0,0,0,0,0,0.00299781,0,0.0776839,0,0,0.000711593,0,0.000697616,0.0107508,0.000693789,0.00029218,0,0.000497567,0,0,0.00803255,0.00584686,0,0.0382906,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00169429,0,0,0,0,0,0,0,0,0,0,0,0,0,0.144387,0,0,0,0,0.0392392,0.0935049,0.0018844,0,0,0,0,0,0.127283,0,0.000735955,0.00515755,0.000197378,0,0.00795467,0,0.000215333,0,0,0.000916387,0.0023671,0,0.023501,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00169429,0,0,0.196006,0,0,0,0,0.0141949,0,0,0,0,0,0,0,0,0.0179637,0.0727402,0.107411,0,0,0,0.200099,0,0,0,0.00497216,0.121142,0.00429285,0.000158241,0.000500238,0.00087146,0,0.030571,0.0205349,0,0.0143565,0.0575479,0.000256691,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.022024,0.0413323,0,0,0,0,0,0.000824025,0,0,0,0,0.00342236,0,0,0,0,0.00299781,0,0,0.0981979,0,0.000355796,0,0.00707309,0.00500969,0.000273747,0,0.0576956,0.0101639,0,0.000216007,0.00681163,0.000692184,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0137621,0.0757365,0,0,0,0,0,0,0,0,0,0.0597429,0,0,0,0,0.0442556,0.0340956,0.000401051,0,0.000993513,0.000693789,0.00558407,0.0382088,0,0,0,0.00584951,0.00474117,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0777124,0,0,0,0,0.00241314,0,0,0,0.0507393,0,0,0,0,0,0.0597429,0,0,0,0.111768,0,0,0.0132583,0.0583201,0,0.0217746,0,0.0171282,0.000497567,0,0,0.000255676,0.0441604,0.00858536,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0020092,0,0,0,0.0316697,0,0,0.107411,0,0,0,0,0,0,0.213619,0,0,0,0.000158241,0,0.0137132,0.000416218,0.0154776,0,0.000829388,0,0,0.014229,0.0869365,0,0,0.0922917,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0376715,0.25608,0,0,0.00462361,0,0,0,0,0.0591418,0,0,0,0,0,0.0932258,0,0.000496182,0.00499931,0,0.00087146,0.000693789,0.00558407,0.00625726,0.000327249,0,0,0.00584951,0,0.00858536,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.060287,0,0,0,0,0.126175,0,0,0,0,0.0026226,0,0,0,0.0031543,0,0,0,0,0,0,0,0.00059557,0.000158241,0.00100048,0.00518209,0,0.0511962,0,0.0260304,0,0.000916387,0.0117746,0.000248076,0.000295451,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0376715,0,0,0,0,0,0.243632,0.107411,0,0.0591418,0,0,0,0,0,0,0,0.000569246,0.00459826,0.000800341,0,0.0159093,0,0,0,0,0,0.00963886,0,0,0.0382906,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.144387,0,0,0,0.00387957,0,0,0,0,0,0,0,0.00340165,0,0,0.000496182,0.0047565,0.00791044,0.0138856,0.000693789,0.000487031,0,0.000327249,0,0.0578763,0.00460155,0.000413514,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0866907,0,0,0.107411,0,0,0,0,0,0,0,0,0,0.00467497,0.0134989,0.0165373,0.000262126,0.00157756,0,0,0.000497567,0.000751187,0.000547454,0.000293475,0.0129782,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00137356,0,0,0,0,0,0,0,0,0,0.114598,0,0,0,0,0,0,0.00593288,0.000262126,0,0,0,0.000829388,0.0017462,0,7.26261e-05,0.0129782,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0836537,0,0,0,0,0,0,0,0.144387,0,0,0,0,0,0,0.0591418,0,0,0,0,0,0,0,0.037401,0,0.0057355,0,0,0,0,0,0.0471147,0,0.000217878,0.000248076,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00156675,0.0727402,0.107411,0,0.0031543,0.210176,0.0716252,0,0,0.0637795,0.00972455,0.209654,0.0917734,0.114498,0.0183752,0.178767,0.074588,0.0511962,0.0597006,0.000497567,0.00384217,0.0480196,0.0252062,0.020257,0.00858536,0.104814,0.312057,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00415971,0,0,0,0,0,0.000801826,0.00297039,0,0.0228295,0.085728,0.0719074,0.0942473,0.0747818,0.105869,0.0482303,0.0103342,0.135466,0.041557,0.0628422,0.0207967,0.0179154,0.0382906,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0472434,0.0397452,0.165635,0.09126,0.0787145,0.0577978,0.0640562,0.150143,0.0665656,0.0186427,0.0249866,0.0101439,0.00858536,0.0402941,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00526958,0,0.014617,0.0315844,0.0885781,0.00124093,0.0268597,0.00125214,0.00109491,0.0219551,0.0415157,0.023501,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0338033,0.000545745,0,0,0.0640407,0.00958745,0.033605,0,0,0.00294063,0.0892644,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.131624,0.078147,0.00910889,0.0285376,0.0787128,0.0382906,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00627686,0.0228845,0,0,0.351058,0,0,0,0};
>


==> anc/anc_files/DUNE_GLoBES_Configs/smr/DUNE_app_smear_anue_nominal.dat <==
energy(#app_anue)<
@energy =
{0,97,0,0.199449,0.0168509,0.0195448,0.00135734,0.00552823,0,0.000430521,0.000711452,0.000328988,0.000200469,0.000164362,0,3.69229e-05,0.000109732,0,8.51609e-05,0,0,0,0,0,0,5.62119e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0.65142,0.438313,0.129807,0.0423726,0.0389766,0.0161991,0.0103225,0.00640105,0.00601752,0.00234752,0.00147825,0.00179956,0.000245547,0.000946477,8.97155e-05,0.000393901,2.35112e-05,0,6.94494e-05,0.000130097,0.000184907,1.8009e-05,5.8945e-07,0,0,0,5.55683e-05,0,0,0,0,0,1.1482e-06,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0.149131,0.434798,0.432067,0.203618,0.0990782,0.0519582,0.0425235,0.0230587,0.0150283,0.00797317,0.00509123,0.00438229,0.00397709,0.00182016,0.000823892,0.00045447,0.00097619,0.000533994,0.000568796,0.000390292,0.000123597,0.000119145,1.80248e-05,0.000143663,0.00011009,5.56667e-05,5.64543e-05,0,0.000118878,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0.110038,0.32218,0.415248,0.213949,0.119275,0.0917587,0.0494266,0.0301599,0.0203519,0.0132218,0.00879937,0.00652475,0.00557843,0.00346308,0.00169942,0.00133388,0.000793821,0.000682086,0.000534626,0.00018555,0.00033403,0.000113909,7.18315e-05,8.77623e-07,5.47931e-05,5.55683e-05,9.18648e-07,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0.0891903,0.243296,0.298766,0.234552,0.133463,0.0894236,0.0562591,0.0298051,0.0278325,0.0180735,0.0135421,0.00795539,0.00442608,0.00390037,0.0022032,0.00179378,0.000932141,0.00125499,0.000835368,0.00086438,0.000451488,0.000198718,0.00045801,0.000346328,7.25008e-05,5.7618e-05,0,0,6.38143e-05,2.05712e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7.28329e-07,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0.00720966,0.0848852,0.241187,0.273143,0.216737,0.149706,0.0958434,0.0681934,0.0405929,0.0273839,0.0181927,0.0145299,0.00890449,0.00711942,0.00430988,0.00288585,0.00303586,0.00155834,0.000976936,0.000809048,0.000593342,0.000529928,0.000221057,0.000220046,0.000111137,0.000174691,1.81119e-05,6.20918e-05,6.38143e-05,6.75099e-05,0,8.03184e-05,8.68586e-05,0,0,0,1.93303e-06,0,0,0,0.000166399,0,0,0,0,0,0,7.29935e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.27234e-05,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0.00918908,0.0930006,0.215879,0.227983,0.206805,0.144501,0.105587,0.0812261,0.0497262,0.0337513,0.0203639,0.0171921,0.0112047,0.00859209,0.00488467,0.00410212,0.00213668,0.00188316,0.00121385,0.000932689,0.000844061,0.000696417,0.000400248,0.00039075,0.000307484,0.000274603,0.000267287,1.94451e-05,0.000108652,0,8.42236e-07,2.78519e-05,0,0.000103965,0,0,3.99817e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000309432,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,3.40345e-05,0.00839325,0.0747124,0.178775,0.217887,0.194529,0.153245,0.112164,0.0773494,0.0595913,0.0404913,0.0279634,0.0164776,0.0123875,0.010262,0.00663851,0.00497689,0.00237128,0.00208829,0.00128681,0.0011723,0.000934247,0.00056429,0.000239206,0.000405163,0.000417968,0.000435632,0.000211906,0,7.20154e-05,0.000104793,8.82435e-05,0,0,0,0,2.09199e-06,0,0,0,2.83191e-06,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.57176e-06,0.000102958,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0.00112132,0.0125656,0.0782346,0.156532,0.210646,0.192906,0.153347,0.11823,0.0840201,0.0591747,0.0410983,0.0285963,0.0204683,0.0155045,0.0121126,0.00603974,0.00523198,0.00364227,0.00302746,0.00148731,0.00165274,0.000927016,0.00108755,0.000687991,0.00067446,0.000435632,0.00019246,8.80812e-05,0.000144786,8.28795e-05,8.68586e-05,0,3.11824e-05,0,0,0,0,0,5.07042e-05,0,0,0.000200213,0,0,0,7.29935e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000374766,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0.0017053,0.0182045,0.0760878,0.149469,0.18672,0.173383,0.148003,0.112791,0.0800751,0.0588141,0.0440432,0.0326258,0.0214403,0.0172563,0.0111122,0.00754758,0.00534941,0.00362528,0.00269937,0.00248364,0.00163577,0.00140993,0.00102999,0.000654452,0.000207175,0.000588295,0.000314411,0.000212522,0.000187672,2.87627e-05,0.000125567,0.000103965,0.000334587,0.000195128,1.3759e-06,0,2.44762e-06,5.07042e-05,5.41228e-05,1.97081e-06,0,0,0,0,3.81929e-06,0,8.29615e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,6.26714e-06,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,1.02319e-05,0.0015608,0.02141,0.0707204,0.13539,0.171779,0.173791,0.149742,0.119702,0.0916596,0.0671715,0.0501415,0.0339358,0.0267177,0.0183612,0.0122107,0.0101456,0.00652569,0.00501181,0.00335815,0.00216032,0.00175223,0.00140216,0.00125293,0.000984786,0.000680755,0.000675807,0.00016673,0.000322116,8.68586e-05,0.000285238,0.000204667,0.000115085,0.000196399,3.99817e-05,4.2845e-05,4.67784e-05,0.000101408,2.83191e-06,0,0,6.54133e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000114197,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.17355e-06,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,6.86413e-06,0.00161919,0.021875,0.0701925,0.122007,0.161414,0.160428,0.1482,0.116287,0.0916495,0.0648884,0.0510979,0.0343522,0.0246594,0.0190788,0.013584,0.00982571,0.00658563,0.00555072,0.00356488,0.00280177,0.00239175,0.00110416,0.000986739,0.0006565,0.000810044,0.000407772,0.000244797,0.000289813,0.00047791,0.000135147,1.77819e-06,0.00012124,0.000131211,0.000140607,1.6098e-06,0,0.000179481,0,0.000261221,0,0,3.75338e-06,3.81929e-06,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6.94558e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0.000931005,0.00411768,0.0214677,0.0666947,0.118798,0.149812,0.15588,0.141883,0.112937,0.091108,0.0704578,0.0484232,0.038302,0.0273435,0.0207828,0.0154127,0.0103799,0.00652429,0.00564334,0.00391152,0.00327391,0.00235925,0.00167333,0.00151883,0.00094648,0.000888033,0.000508507,0.000370125,0.000316723,0.000339255,0.00037035,0.00012124,0.000119945,1.47444e-06,1.6098e-06,0,0.000231741,0,6.10078e-05,0.000216922,2.31453e-06,0,0,2.67984e-06,0,0,8.60215e-05,0,0,0.000100735,0,3.57176e-06,1.07743e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4.70376e-06,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0.000504307,0.00488797,0.0246025,0.0576249,0.110094,0.138127,0.15198,0.142787,0.114817,0.0905064,0.0683871,0.0510361,0.0387492,0.0309983,0.0216361,0.0140954,0.0101252,0.00651701,0.00641762,0.00479307,0.00263231,0.00290949,0.00197778,0.0013411,0.000857167,0.000991698,0.000637247,0.000573508,0.000308632,0.000598134,0.000400665,3.99817e-05,4.48362e-06,3.2196e-06,0.000332799,2.83191e-06,0,0,0.000429342,6.72567e-05,0.000307147,7.29935e-05,0,0,0.00027289,0,0,0,0,0,0,0,0,0.000109367,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000131773,0,0,0,0,6.55517e-07,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0.000728878,0.00499368,0.0241626,0.0618157,0.107234,0.138488,0.142913,0.130632,0.117197,0.0945884,0.0716062,0.0555739,0.0391709,0.0308456,0.0217286,0.0163939,0.0120283,0.00900923,0.00593246,0.00388261,0.0035341,0.00182825,0.00232983,0.00106739,0.0009598,0.00105058,0.000384282,0.000372628,0.000403725,0.000410278,0.0003971,0.000142082,6.50504e-06,5.30607e-06,0,5.72689e-05,0.000261221,0.000214671,0,0.000479517,0,0,0,0,0,0,0,0,0,0,0,0,0,3.89818e-06,0,0,0,6.30631e-06,0,0,0,0,0,6.66953e-06,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.26418e-06,0,2.34265e-07,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,3.19624e-06,0.000761959,0.00913981,0.0250006,0.0588558,0.101431,0.134148,0.137658,0.132621,0.114909,0.0938028,0.0731002,0.0540106,0.0426001,0.0315252,0.0238528,0.0180139,0.0130094,0.00962528,0.00670028,0.0047306,0.0041184,0.00280555,0.00248226,0.00144564,0.00110446,0.00123593,0.000650592,0.000183054,0.000484962,0.000173284,0.000230013,9.60044e-05,0.000435952,2.83191e-06,5.72689e-05,2.09948e-06,6.76643e-05,6.72567e-05,7.54871e-05,0,7.78722e-05,0,0,0,0,9.42881e-05,0,0,0,0,0,0,0,0,0,0,0,0,0.000401623,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6.80739e-06,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0.000331345,0.00103769,0.00773501,0.0283299,0.0540977,0.0930625,0.131437,0.136642,0.128233,0.113328,0.096965,0.0730106,0.0564358,0.0448121,0.0318386,0.0258969,0.0177753,0.0130122,0.0101372,0.00727224,0.00631553,0.00481132,0.00329439,0.00229597,0.00222235,0.00161917,0.000885926,0.00125834,0.000523839,0.000779466,0.000368379,5.24456e-05,0.000109368,0.000285864,0.000117534,0.000200213,6.54133e-05,2.31453e-06,6.22197e-06,7.29935e-05,0,0,0,0,0,0,9.57265e-05,0,0,0,0,0,5.92699e-06,0,0,0,0,0,0,0,0,0,0.000127467,0,0,0,0,0,0,5.99218e-07,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0.000328724,0.000284116,0.0023806,0.00964103,0.0263288,0.0561705,0.0972001,0.120428,0.134093,0.128635,0.112854,0.0970069,0.0763525,0.0568216,0.0427967,0.0346518,0.0232692,0.0197779,0.0140534,0.0120201,0.00875362,0.00491201,0.00457245,0.00363685,0.00273652,0.00199908,0.000614959,0.00130663,0.000726037,0.000434128,0.000327776,0.000210019,0.000217104,0.000115772,5.72689e-05,0.000204412,0.000218094,0.000220721,8.69057e-06,2.51195e-06,0,0,0,0.000282303,4.56962e-06,0,3.29427e-06,0.000338923,0,0,3.63603e-06,0,0,0,3.90275e-06,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.10739e-06,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000159366,0.0026598,0.0111498,0.0288583,0.0565559,0.0909968,0.111173,0.128628,0.11971,0.110504,0.0954804,0.0786626,0.0611966,0.0431832,0.0349705,0.0263622,0.0211199,0.014008,0.0119237,0.00934102,0.00633224,0.00408046,0.00274655,0.00272199,0.00173781,0.00155166,0.00168621,0.00122572,0.000374337,0.000746113,0.000272206,0.000292421,0.000554631,6.62994e-05,0.000133078,6.72567e-05,9.97535e-06,2.51195e-06,8.0552e-05,0,0,0,0.000303323,0,0,0,0.00010379,0,0,0,0,0,5.93394e-06,4.1219e-06,0,0,0,0,0,0,0,0,0,0,0,0,0,9.11081e-07,1.31103e-06,0,0,0,0,0,0.000115561,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000122443,0.00025465,0.00297139,0.0117657,0.0263251,0.0541522,0.0872616,0.115991,0.125148,0.123794,0.105723,0.0929942,0.0748933,0.0573907,0.0480273,0.0344254,0.0277494,0.0204,0.0152779,0.0117703,0.00803594,0.00582316,0.00504982,0.00374444,0.00204796,0.00223732,0.00206474,0.00121437,0.00140963,0.000667948,0.000829159,0.000285864,0.000177719,0.000714956,0.000220345,0.000358753,0.000382634,0,0.00033343,8.29615e-05,0,8.60215e-05,0,3.24477e-06,9.57265e-05,0.00010532,5.43069e-06,0,0,3.76366e-06,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000133549,1.74124e-05,0,0,0,0,0,0,0,0,0,0,6.9407e-07,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,3.69229e-05,3.34368e-05,0.000721592,0.00342032,0.0100406,0.0264904,0.0573973,0.0841979,0.107804,0.122276,0.121994,0.104052,0.0945214,0.0766394,0.0568521,0.0472233,0.0355508,0.0289221,0.0195957,0.0172049,0.0115001,0.00840185,0.00674186,0.00539107,0.00356686,0.00407558,0.00289923,0.00274539,0.00155402,0.000560439,0.000499013,0.000883201,0.00038385,0.00071185,0.000223767,0.000732938,7.17338e-05,0.000156137,0,0.000171633,8.7018e-06,0,8.73336e-05,0.000406964,3.29427e-06,0,0,0.000337885,0.000105658,3.76366e-06,3.89818e-06,0.000380742,0,4.1219e-06,0,0,0,0,0,0,0,0,0,0,0,6.95979e-06,0.000438277,0,0,2.11642e-05,0,1.32558e-06,0,0,0,0,0,2.34265e-07,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.51863e-05,0.000128047,0.000880702,0.00422204,0.0116045,0.0283382,0.0537565,0.0847101,0.106545,0.114988,0.119202,0.108176,0.0907525,0.0748926,0.0617465,0.0464311,0.0380216,0.0270872,0.0232249,0.0179116,0.0104623,0.00749835,0.00640358,0.00579293,0.00368591,0.00281268,0.00225614,0.00193284,0.00148398,0.00136561,0.00129256,0.000436152,0.000406811,0.000920436,0.000293811,0.000933885,0.000385534,0.000511116,0.000359563,0.000275752,4.50097e-06,0.000286609,4.93351e-06,0,3.4442e-06,0.000346046,5.38717e-06,0,0,0,0,0.000117311,0.000130165,0,0,0,0,0,0,0,0,0,0,0,0,0,1.5103e-06,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.74954e-06,9.91709e-05,9.05555e-05,0.00126581,0.0039282,0.0133521,0.029299,0.0538163,0.0803812,0.102356,0.111826,0.116315,0.110729,0.0902751,0.0770189,0.0633431,0.048107,0.0360085,0.0304313,0.0240007,0.0162526,0.0123206,0.00993258,0.00723595,0.00438728,0.00460962,0.00281457,0.00306589,0.00248884,0.00147414,0.00100359,0.0012571,0.00106207,0.000859525,0.000227759,0.000241635,0.00031636,0.00033611,0.000446865,7.21249e-06,8.60215e-05,0,9.92216e-05,0,0.000100083,0.000340615,0.000337885,0,0,0,0,5.93394e-06,0,0,4.18903e-06,0,0,0,0,4.38655e-06,0,0,0,0,0,0,0,6.25122e-05,0,0,0,0,0,0,0,1.3859e-06,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8.51609e-05,0.000533483,0.00135965,0.00453342,0.0129714,0.0293739,0.0517693,0.0814962,0.10248,0.115689,0.115268,0.105616,0.0903384,0.0749819,0.0611491,0.0496908,0.0397282,0.0304789,0.0235314,0.0182798,0.0133073,0.0103454,0.00594049,0.00621106,0.00501144,0.00522967,0.00228898,0.00224464,0.00221731,0.00135755,0.000949326,0.00142903,0.000566357,0.000319591,0.000627594,0.000502684,9.16432e-05,0.000166307,9.50235e-05,3.00544e-06,9.75329e-05,3.29427e-06,0.000200167,0,0,0,0,0.000232478,0,0,0,0.000120525,6.36922e-06,4.21151e-06,0,0,0,0,0,0,0,0,0,0,0,0,1.10739e-06,7.36054e-05,0,0,1.05401e-06,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000177828,0.000409712,0.00227218,0.00508884,0.0147844,0.0287868,0.0526998,0.0813114,0.102168,0.111266,0.115369,0.103255,0.0907455,0.0778062,0.0647616,0.0470219,0.0390693,0.0312758,0.0210251,0.0152043,0.0126172,0.0116524,0.00995762,0.00577858,0.00475633,0.00321999,0.00287429,0.00165063,0.0022923,0.00165899,0.00195459,0.00189763,0.0010069,0.000774888,0.000825285,0.000720494,0.000442059,0.000177964,0.000553179,0.000502941,5.00877e-06,0,0,3.54314e-06,0.000109294,0,0,0,0.000372179,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.80116e-05,9.96681e-07,0,0,0,0,0,0,0,0,0,2.01686e-05,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8.51609e-05,7.71582e-05,7.37851e-05,0.000433167,0.00142261,0.0066713,0.0142268,0.0314669,0.0525271,0.0782686,0.0972583,0.10959,0.111512,0.102614,0.087928,0.0740272,0.0616515,0.0532139,0.0390203,0.0321069,0.0249534,0.0189882,0.0145392,0.0117271,0.00964447,0.00707592,0.00516929,0.0033733,0.00321345,0.00187786,0.00262918,0.00174109,0.00164147,0.00123856,0.00103856,0.000527415,0.000366758,8.31535e-05,0.000177964,0.000465845,0.000413587,9.57265e-05,0.000100083,0.000346046,0.000440844,0,3.76366e-06,0.000226551,0,0,4.1219e-06,4.14766e-06,4.18903e-06,0,0,6.50276e-06,0.000124731,0,0,0,0,0,0,0,5.71434e-05,3.87522e-05,1.10739e-06,2.36021e-05,0,0,0,0,3.67353e-05,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.15795e-06,0.000137809,0.000628874,0.0021402,0.00555332,0.0144608,0.0313097,0.0476477,0.0750879,0.099046,0.104478,0.108842,0.102884,0.0851317,0.0767249,0.0640208,0.0501935,0.0415555,0.0314832,0.0259645,0.0176946,0.0152413,0.00968057,0.00824715,0.00539328,0.00339122,0.00448331,0.00455923,0.00164718,0.000938629,0.000646486,0.00128495,0.000335354,0.000825285,0.000890758,0.000806804,9.95244e-05,0,0.000812373,0.000505605,0.000103527,0.000109221,0.00011912,0.000346744,0.000222497,5.92699e-06,0.000124102,0.000113408,0.00024582,6.30631e-06,0,0.000408027,0,4.27686e-06,0,0,6.71453e-06,0.000136684,6.89484e-06,0,0,0.000133549,9.11081e-07,6.25122e-05,7.28329e-07,0,0,9.27234e-05,0,0,0,1.3859e-06,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8.65892e-05,0.000500587,0.0020754,0.0058295,0.0162039,0.0280122,0.0524451,0.0754371,0.0940545,0.106615,0.104819,0.0988424,0.0872274,0.0754679,0.0619661,0.0522113,0.0364103,0.0322259,0.0241382,0.0201737,0.0124868,0.0123247,0.00947898,0.00656446,0.00651941,0.0043971,0.00323589,0.00235724,0.0015986,0.00229195,0.000850025,0.000748304,0.000609816,0.00124451,0.00111243,0.00102804,0.000413587,8.30304e-06,0.000331894,0.000216583,0.000440844,0.000105658,0.000222497,3.89818e-06,0.000114197,5.93394e-06,4.1219e-06,4.14766e-06,1.05583e-05,0,0,4.27686e-06,0.000409339,0,0,0,0,0,0,0,0,0,0,0,8.71832e-07,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000123262,0.000509772,0.00252789,0.00684821,0.0149433,0.0286468,0.0478137,0.0707297,0.0916032,0.104325,0.104568,0.100772,0.0868792,0.0758154,0.0684585,0.0505603,0.0411049,0.0327316,0.0253199,0.022356,0.0140692,0.0118966,0.00932945,0.00685624,0.00507715,0.00318127,0.00472415,0.00362265,0.00327624,0.00197487,0.00160379,0.0016084,0.00082558,0.000361969,0.00010092,0.000195066,0.000297062,0.000505653,0.000218296,8.93031e-06,0.0003578,0.000118853,3.89818e-06,0.000234368,0.000491521,0,1.46016e-05,0,0.000405835,1.06441e-05,0,0,0,0,0,0,0,0,0,1.5103e-06,1.97039e-05,0,0,0,0,3.22306e-05,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6.50487e-05,1.62042e-06,0.000295507,0.000767983,0.00267511,0.0068411,0.0157783,0.0306563,0.0548478,0.0722105,0.0862438,0.1042,0.107505,0.0996581,0.0906298,0.0769503,0.0678019,0.0534292,0.0444592,0.0336103,0.0250924,0.0224044,0.0163929,0.0111854,0.00832134,0.00690899,0.00582705,0.00447492,0.00312368,0.00315641,0.00164548,0.00147796,0.00131425,0.00214932,0.000449531,0.00131008,0.000745864,1.15973e-05,0.000440658,0.000114652,0.000111889,0.000910331,0.000468282,0.000232478,0.000120172,5.93394e-06,0.000123898,6.30631e-06,0,4.21151e-06,0.000122717,0.000248559,0,0,0.000427852,0.000136684,0,4.42599e-06,0,0,5.99218e-07,6.55517e-07,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000118203,0.000299084,0.0010654,0.00308914,0.00838494,0.016911,0.0290039,0.0505234,0.0702741,0.0900804,0.0988277,0.0965585,0.105128,0.0899647,0.0742167,0.0644526,0.0508534,0.0424107,0.0312176,0.027941,0.0220982,0.0153075,0.0123402,0.00896483,0.00903973,0.00771265,0.00370643,0.00347241,0.00310029,0.00247028,0.0013535,0.00169813,0.00183977,0.000942271,0.000198443,0.000520497,0.000331894,0.000216583,0.00134224,3.63603e-06,0.000581412,0.000459029,5.97519e-06,0.000226816,1.25343e-05,4.14766e-06,0,0,0.000525445,0,0.00053407,0,0,0.000136684,0,6.7295e-06,0.000133014,0,5.99218e-07,6.25122e-05,2.11642e-05,0,0,0,0,1.2118e-06,1.26418e-06,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.8009e-05,0.000114216,0.000623263,0.000875631,0.00278579,0.00776692,0.0181465,0.030496,0.0514768,0.0677827,0.0860516,0.100415,0.0997148,0.0962278,0.0891994,0.0784633,0.0608852,0.0538473,0.0448366,0.0348183,0.0253009,0.0202503,0.014433,0.0162365,0.0103889,0.00869132,0.004519,0.00420976,0.00412106,0.00318318,0.00217302,0.00205132,0.00204351,0.00150916,0.00109848,0.00102109,0.00110279,0.000227444,0.000646761,0.000331666,0.000122616,0.000602192,0.000118126,0,0.000405612,0.000120525,0.000405849,0,0.000402728,0,0,0,0,7.15184e-06,0,0,0,0,1.86108e-05,0.000144073,0,0,0,0,1.05401e-06,0,0,0,6.80739e-06,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5.65104e-05,7.41503e-05,0.000978277,0.00350568,0.00891086,0.0184565,0.0320558,0.0524027,0.0651554,0.0819301,0.0923626,0.100662,0.0987354,0.0900787,0.0769499,0.0605002,0.051515,0.0478731,0.0378411,0.0258237,0.0202834,0.0158757,0.0131523,0.00942017,0.00774423,0.00614015,0.00520848,0.00376391,0.00339871,0.00342542,0.00183187,0.00102159,0.00235391,0.000109038,0.000568577,0.00100875,0.000772967,0.000122094,2.09311e-05,0.0006259,0.000118126,0.000240556,6.26714e-06,0.000520207,0.000121727,0.000128784,4.2231e-06,1.07796e-05,6.52641e-06,0,4.41614e-06,0,4.53473e-06,0.000128613,0,0,9.11081e-07,6.55517e-07,1.10739e-06,0,1.32558e-06,1.47836e-06,3.0628e-05,0,1.92213e-06,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5.62119e-05,5.50553e-05,0.000110667,0.000434215,0.00130894,0.00263882,0.00851743,0.0193011,0.0344333,0.0515885,0.0646537,0.0872347,0.0946784,0.0923582,0.0955743,0.08968,0.0764774,0.0633379,0.0493463,0.0398268,0.0327942,0.0255166,0.0241264,0.0151211,0.0138733,0.0127436,0.00639397,0.0061854,0.00573865,0.00628925,0.00357128,0.0022499,0.00281298,0.00112146,0.000817694,0.000717945,0.000702807,0.000321349,0.000467094,0.00125101,0.000508567,0.000498868,0.000127148,0.000512854,0.000422749,0.000525396,6.40339e-06,6.42101e-06,0.000538638,0,0.000131853,0,0,0.000439342,0,0,0,3.57359e-05,0,1.45666e-06,9.68058e-05,1.32558e-06,1.47836e-06,0,0,0,0,2.25745e-05,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000181908,0.000235868,0.00029566,0.00153153,0.00347141,0.00905653,0.0179614,0.029811,0.0533803,0.0682962,0.0787911,0.0977834,0.0944697,0.0984689,0.0882874,0.0755622,0.0654313,0.0559267,0.0442888,0.0370993,0.0256672,0.0175474,0.0195798,0.013175,0.0132012,0.00904657,0.00659825,0.00482036,0.00348645,0.00350409,0.00281279,0.00103176,0.00230569,0.0020227,0.00126149,0.000236251,0.00103985,0.000949813,0.000840597,0.000729306,0.000372179,0.000615537,0.000120525,0.000128096,0,4.2231e-06,0,0,6.66953e-06,0,0.000278072,0.00027044,0,0.000436521,4.59587e-06,0.000150622,4.98341e-06,0,1.17355e-06,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5.47931e-05,0.000184523,0.000653796,0.00157703,0.00415195,0.0108577,0.0177891,0.0325889,0.0466607,0.0667585,0.080344,0.0905576,0.0963462,0.0917949,0.0907685,0.0703833,0.0683136,0.0573693,0.0387563,0.0368144,0.0299854,0.0224072,0.0198797,0.0130748,0.0121609,0.00679084,0.00926566,0.00545103,0.00282023,0.00231288,0.00309104,0.0025543,0.00120582,0.00197039,0.00203587,0.000501859,0.00092472,0.00062777,0.000386717,0.000367863,0.000512854,0.00024105,0.000503836,0.00012238,0,0.000132833,0,0.000127467,8.83229e-06,0.000457973,0.000439342,0.000257226,0,0,7.54669e-05,0,2.26208e-05,7.71842e-07,1.32558e-06,1.47836e-06,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8.85969e-07,0.00023139,0.00041476,0.00191708,0.00506796,0.010709,0.0202754,0.0344684,0.0444765,0.0642635,0.0750748,0.0892119,0.0906238,0.0944901,0.0863083,0.0739009,0.0568765,0.0540409,0.0424073,0.0337099,0.0284095,0.0256933,0.019711,0.0149755,0.0104102,0.00789431,0.00555463,0.00618781,0.00430511,0.00217823,0.00289529,0.0025582,0.000454888,0.0014649,0.000882067,0.000463966,0.000623872,0.000949679,0.00135319,0.000735314,0.000382482,0.000533774,0.000259587,1.2842e-05,0.000946494,0.000131258,0.000418316,0.000141756,0,6.89484e-06,0.000128613,0,0,1.89227e-05,8.15606e-05,0,2.24286e-05,8.71832e-07,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5.82702e-07,1.81612e-05,0.000158568,0.00111529,0.00215764,0.00492035,0.010318,0.0187133,0.0321523,0.0513195,0.0695895,0.0753189,0.0887009,0.0908857,0.0904794,0.0855974,0.0783793,0.0639107,0.0512013,0.0411053,0.0370568,0.0289791,0.026608,0.0191096,0.0160356,0.0102363,0.0103698,0.00746863,0.00594337,0.00412443,0.00280945,0.00274252,0.00289536,0.00274188,0.00169803,0.000828603,0.00218831,0.00180948,0.000867602,0.000382083,0.000372029,0.000247643,0.000401623,0.000406951,0.000656414,0.000124731,0.000127467,0.00042997,0.000897132,0,0.000135342,0,0,0.000113025,2.13561e-05,4.23283e-05,2.71723e-06,0,9.72318e-07,1.05401e-06,0,0,0,2.34265e-07,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6.04194e-07,0.000178317,0.000268277,0.000725793,0.0018147,0.00479622,0.0102482,0.0188297,0.0322141,0.0491011,0.064071,0.0777572,0.085976,0.0912097,0.0906127,0.0814052,0.0730307,0.0633457,0.0549163,0.0447645,0.0347151,0.0305031,0.0242225,0.0157034,0.0152556,0.0134147,0.00904602,0.00735849,0.00639305,0.00378517,0.00328492,0.00334319,0.00140489,0.00184762,0.00175372,0.00122793,0.00184328,0.000724271,0.000516539,0.000644879,0.000407858,0.000555848,0.000251855,0.000407856,0.000430977,0.000563508,0.000132743,1.90074e-05,0,0.000428807,6.95979e-06,0.000578814,1.5103e-06,3.97489e-05,1.83572e-06,2.4374e-05,8.31407e-05,2.82541e-05,0,3.52131e-05,0,0,3.56188e-07,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5.55683e-05,0,0,6.27429e-05,0.000167857,0.000945433,0.00252105,0.00399447,0.0117644,0.0224447,0.0301059,0.0501671,0.0625252,0.0782036,0.0885779,0.0871041,0.0923741,0.0865225,0.0737521,0.0689558,0.0525178,0.046874,0.0351423,0.0336991,0.0246722,0.0174176,0.0112982,0.0112039,0.00786715,0.00784239,0.0067377,0.0048508,0.00361221,0.00464763,0.00193117,0.00229835,0.00192391,0.000482572,0.00110629,0.000258354,0.00105303,0.00130062,0.000628919,0.000426214,0.000381392,0.00042445,8.7731e-06,0.000137159,0.000143836,0.000432447,6.7295e-06,0.000139974,0.000133549,2.25425e-05,0,6.45998e-05,7.36054e-05,0,9.72318e-07,0,3.52131e-05,0,0,1.18091e-06,2.01686e-05,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5.9439e-05,0.000124835,0.000194816,0.00055189,0.00144135,0.00275424,0.00668234,0.011786,0.0198954,0.0323544,0.0463091,0.0646435,0.0749504,0.0826412,0.0881169,0.094182,0.0739213,0.0734627,0.0653282,0.051475,0.0440548,0.0366396,0.0309651,0.0241293,0.0170142,0.0124986,0.0106104,0.00938629,0.00695371,0.00611904,0.00668242,0.00513741,0.00296684,0.00389473,0.00339982,0.00159434,0.00088264,0.000661821,0.000276559,0.00104616,0.000162648,0.000673674,0.000381392,1.30528e-05,0.000545782,0.00014847,0.00058525,0.000136307,0.000701614,0.000835563,0,6.07632e-05,8.22161e-05,1.10739e-06,7.71842e-07,8.31407e-05,0,1.60257e-06,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5.9439e-05,6.20918e-05,6.38143e-05,7.07924e-07,0.000145934,0.00108788,0.00270621,0.00535183,0.0114887,0.0194871,0.034957,0.0462696,0.0623398,0.0753787,0.0833772,0.0848405,0.091855,0.079061,0.0725323,0.0653357,0.0525481,0.0477196,0.0408878,0.0329963,0.0218137,0.0212311,0.0147294,0.0108736,0.00930303,0.00776643,0.00770785,0.00427667,0.00297063,0.00295064,0.00256499,0.00384284,0.00158146,0.0015589,0.00132129,0.000903316,0.000150013,0.00014198,0.000662917,0.000676147,0.000261603,0.000565011,0.00014854,0.000131773,0.000133039,0.000139974,0.000271694,0.000131923,3.95991e-06,6.94558e-05,0,8.31407e-05,1.47836e-06,0,1.84248e-06,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000167123,0.000615861,0.00113045,0.00310534,0.00573552,0.0119795,0.0201841,0.0338368,0.0448149,0.0675758,0.0803781,0.0868792,0.086887,0.0901673,0.0829783,0.0732292,0.0632991,0.0543089,0.0487539,0.0306753,0.0303669,0.0252877,0.0223165,0.0161357,0.00917243,0.00987589,0.00971924,0.00738516,0.00446317,0.00512842,0.00177425,0.00213478,0.00381209,0.00406452,0.00219677,0.000811255,0.000418023,0.00127459,0.000667194,0.000279861,0.00148941,0.00111889,0.000136684,0,0.000430929,0,0.000149729,0.00011511,4.10868e-05,7.01841e-05,1.54368e-06,0,0,0,0,0,1.3859e-06,6.80739e-06,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7.5517e-07,0.000323396,0.00103714,0.00127861,0.00414823,0.00713713,0.0114896,0.0212483,0.0336118,0.0419172,0.0628059,0.0724759,0.089826,0.089712,0.0828967,0.0829957,0.0677362,0.0589313,0.0564032,0.047713,0.0400491,0.0316035,0.0253311,0.0190169,0.0159674,0.0123457,0.0103294,0.00823968,0.00508499,0.00594332,0.00336945,0.00430586,0.00194688,0.000936662,0.00242908,0.00194511,0.00224805,0.000983765,0.00121661,0.000395832,0.000932569,0.000990565,0.000273369,0.000582544,0.000428807,1.15372e-05,0.000267099,0.000112362,8.42095e-05,2.33491e-05,7.71842e-07,2.66597e-05,2.45068e-06,0,0,0,0,7.12377e-07,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7.20154e-05,8.1599e-05,0.000116095,0.000418385,0.00125084,0.00297147,0.00702258,0.0128,0.0206638,0.0329647,0.049715,0.0642825,0.0769374,0.076608,0.0815434,0.0865784,0.0782788,0.0752564,0.0630431,0.0554986,0.0510005,0.0348605,0.0320147,0.0257299,0.0269233,0.0183939,0.0142786,0.0112364,0.00802556,0.00798444,0.00496321,0.00449758,0.00206606,0.00442747,0.00172684,0.00195567,0.0011031,0.000180506,0.000823812,0.00065182,0.000283715,0.00078109,0.000868026,2.52193e-05,0.000266078,0.000266028,0.000442873,0.000167946,2.10417e-05,3.29237e-06,2.3471e-06,2.66597e-05,0,0,0,0,0,9.46642e-07,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.28058e-06,8.77695e-05,2.99691e-05,0.000523558,0.00155882,0.00451788,0.00611391,0.0117283,0.0217905,0.0342008,0.0484971,0.0619139,0.068872,0.0785632,0.0835437,0.0878354,0.0826654,0.0721661,0.0561461,0.0495623,0.0437817,0.0361076,0.0287091,0.0215796,0.0249446,0.0155689,0.0139377,0.0118674,0.00917502,0.00671327,0.00376932,0.00465497,0.0028002,0.00309072,0.00356197,0.000918331,0.00199753,0.00118587,0.00308147,0.00124781,0.00100629,0.000604258,0.000455121,0.000408149,0.000137591,0.000571827,0.000133745,0.000104883,2.18925e-05,2.3471e-06,8.71832e-07,9.27234e-05,0,3.64249e-05,1.92213e-06,0,2.34265e-07,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000173717,0.000190159,0.00034415,0.000856346,0.00168409,0.00334491,0.00670812,0.0128804,0.0220173,0.0306408,0.0435572,0.060226,0.068911,0.0741165,0.0813721,0.0771207,0.0759062,0.0737838,0.0605849,0.0563679,0.0444427,0.0421467,0.029919,0.0275082,0.0197153,0.0191424,0.0123545,0.0102415,0.00839453,0.00792792,0.00810545,0.00235287,0.00313911,0.00241867,0.00309129,0.00104138,0.00122089,0.0018708,0.000954681,0.000720196,0.000748094,0.000977862,0.00015535,1.15372e-05,0.000297254,0.000207702,0.000143689,1.83572e-06,7.51491e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000204667,1.77819e-06,0.00072858,0.0011827,0.00462577,0.00912189,0.0147468,0.0236401,0.0349895,0.0475169,0.0634051,0.0692012,0.0810074,0.0830197,0.0860036,0.0810413,0.0724123,0.067451,0.0612051,0.0505248,0.0403211,0.032122,0.0269521,0.0211254,0.018641,0.0127997,0.0107933,0.00923622,0.00809869,0.00642332,0.0054564,0.0020664,0.00321165,0.00200633,0.00241354,0.00202826,0.00205941,0.00210964,0.00177407,0.000725561,0.000710466,0.000998611,0.00115064,0.000206415,8.68584e-05,7.42346e-05,9.87512e-05,0,0,3.0628e-05,1.84248e-06,0,4.02723e-05,6.80739e-06,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.8972e-05,3.11824e-05,1.77819e-06,0.000526381,0.000653155,0.00192765,0.00524326,0.00843691,0.0137049,0.0201266,0.0392929,0.0447334,0.0596483,0.0753897,0.0747823,0.0808711,0.0814908,0.0752859,0.0737621,0.0610681,0.0559465,0.0504704,0.0362073,0.0337742,0.0278344,0.020498,0.0189552,0.0140584,0.0150171,0.00694744,0.00870055,0.00564404,0.00439434,0.00444617,0.00252895,0.00123299,0.00219914,0.00207046,0.00142219,0.000922601,0.000425072,0.000410272,0.000728005,0.000278682,0.000286374,6.84655e-05,5.00502e-05,2.36021e-05,2.19741e-06,1.47836e-06,2.65658e-06,1.2118e-06,0,0,7.04166e-06,1.0553e-06,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000102333,0,3.69437e-05,3.99817e-05,0.000945026,0.00207752,0.00371406,0.00963435,0.0146675,0.0246626,0.0330872,0.0433905,0.0610136,0.0666436,0.0717447,0.0801487,0.088682,0.0823422,0.0720127,0.06022,0.0545712,0.0409438,0.0359214,0.0391401,0.0293324,0.0179901,0.0200159,0.0164036,0.0124278,0.00830281,0.00647321,0.00589781,0.00549609,0.0043121,0.00373464,0.00206742,0.00209275,0.00287288,0.0014862,0.00151856,0.000782832,0.000419921,0.000576423,0.000447783,6.51611e-05,9.28049e-05,9.72075e-05,8.71832e-07,0,0,3.52131e-05,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.39845e-05,0.00012124,0.000135395,0.000878132,0.000813349,0.00116708,0.00329962,0.00878025,0.0120597,0.0261235,0.0361047,0.0432839,0.0580119,0.0654225,0.0765645,0.0816723,0.0746061,0.075648,0.0689527,0.0612066,0.0638643,0.0473473,0.0404148,0.0352011,0.028829,0.0212486,0.0190062,0.0141052,0.0082093,0.00807538,0.00577312,0.00582762,0.00544639,0.0058475,0.00531969,0.00188433,0.00101466,0.00193435,0.00228427,0.00153396,0.00126006,0.000421611,0.000453249,8.31166e-05,2.33789e-05,0.000120408,5.06683e-05,9.72318e-07,3.20514e-06,1.2118e-06,0,0,1.3971e-05,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.93303e-06,0.000302403,0.000228539,0.000818415,0.000988323,0.0017207,0.003556,0.00940259,0.0174792,0.0254642,0.0324944,0.0497933,0.0618481,0.074882,0.0787688,0.0820784,0.0815376,0.0752855,0.0693293,0.0686813,0.0527373,0.0423111,0.0379886,0.0334621,0.0323116,0.0244798,0.0159943,0.0134926,0.01527,0.0105058,0.00833587,0.00711155,0.00573988,0.0027576,0.00314986,0.00261971,0.00298453,0.00230684,0.00179598,0.00218908,0.00125575,0.00045833,0.000162684,2.22715e-05,4.69419e-06,2.53341e-05,5.74806e-05,0.000100514,1.2118e-06,0,4.02723e-05,7.27592e-06,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000131211,0.000183452,4.67784e-05,0.000207215,0.00170937,0.00261662,0.00641747,0.00747204,0.016173,0.0234395,0.0342299,0.0456692,0.0565958,0.0638505,0.0737483,0.0760778,0.0812283,0.0764687,0.0647554,0.0624783,0.0575893,0.0454884,0.0367704,0.0285066,0.0254196,0.0255559,0.0147035,0.0185391,0.00921912,0.00797609,0.00653676,0.00493752,0.00371193,0.00401784,0.00347735,0.00201401,0.00226329,0.00252019,0.00185944,0.000751711,0.000751983,0.000289004,0.000174092,5.03276e-06,7.86536e-05,9.72318e-07,1.05401e-06,0,3.18631e-06,0,5.90453e-07,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5.24491e-05,0.000468949,0.00116756,0.00232484,0.0048674,0.00759304,0.0188358,0.0249273,0.0315254,0.0438277,0.0585604,0.0690752,0.074557,0.0790897,0.0732821,0.0771948,0.0715322,0.0665685,0.05845,0.047769,0.0423627,0.0331603,0.0305951,0.0218265,0.0206477,0.01491,0.0118598,0.0109311,0.00711088,0.00583666,0.00533663,0.00577474,0.00282991,0.00215135,0.0020097,0.00162125,0.00195126,0.000689286,0.00014896,9.75838e-05,0.000101098,0.000167153,0,1.60257e-06,3.64249e-05,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.99817e-05,0.000281214,0,0.000166399,8.49573e-06,0.00042096,0.00120316,0.00262598,0.00719707,0.00652634,0.0158687,0.0227647,0.0341169,0.0438063,0.0565476,0.0708024,0.06985,0.0835365,0.0686573,0.0730685,0.0666647,0.0639299,0.0519918,0.0469467,0.0363617,0.031753,0.0267437,0.0261454,0.0197394,0.0174991,0.0155151,0.0120433,0.0100579,0.00492035,0.0065908,0.00419825,0.00483633,0.00183552,0.00347032,0.00251592,0.00112392,0.000342407,7.08353e-05,7.67243e-05,0.000108475,0,0,2.4236e-06,1.26418e-06,0,2.34265e-07,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.7449e-06,0.000179481,0.000193936,0.00121405,0.000842173,0.00180775,0.00355175,0.00911046,0.0167789,0.0237646,0.0338315,0.0435934,0.0591383,0.0650663,0.073316,0.0731367,0.0783225,0.0750436,0.0712802,0.0646754,0.0546908,0.0488071,0.0415859,0.0300253,0.0220008,0.0266202,0.0195283,0.0173388,0.011512,0.0106199,0.00837575,0.00799751,0.00461633,0.00570056,0.00316674,0.00358654,0.00211037,0.00175109,0.000458462,9.28049e-05,3.08737e-06,3.06924e-06,3.16771e-05,3.0628e-05,3.64249e-05,0,0,7.75404e-06,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000166399,1.86255e-06,0.000187943,0.000326428,0.00050268,0.00182087,0.00291751,0.00527414,0.0115665,0.0169468,0.0255022,0.0326944,0.040762,0.060575,0.0610538,0.0743045,0.0760221,0.0722685,0.0714625,0.0571617,0.0649111,0.0582273,0.0470065,0.0436607,0.0383042,0.028908,0.0275212,0.0194675,0.0142824,0.00937841,0.0116932,0.0101214,0.00726245,0.00450476,0.00654501,0.00585943,0.00189507,0.0012669,0.000288636,0.000230562,3.89078e-06,2.19741e-06,9.72318e-07,3.0628e-05,1.84248e-06,3.18631e-06,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.83191e-06,0.000375886,0.000264413,0.000134249,0.000506044,0.00178698,0.0019925,0.00658106,0.0107588,0.0164663,0.0243962,0.0361158,0.0431529,0.0552195,0.0639104,0.0666665,0.0731338,0.0790758,0.0753636,0.0727576,0.0552562,0.0497795,0.0411904,0.0459372,0.0322719,0.0230082,0.0200637,0.0190108,0.0143745,0.0171018,0.0106217,0.0105761,0.00658481,0.00472265,0.00484813,0.00295352,0.00227294,0.00041762,5.29933e-05,2.47757e-05,8.70818e-05,1.47836e-06,1.60257e-06,0,0,0,2.25745e-05,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4.2845e-05,0,0,0,5.72689e-05,2.09948e-06,0.000218094,0.000649045,0.000603796,0.00150871,0.00265812,0.00700713,0.0118008,0.0186095,0.0236892,0.0337467,0.0485045,0.0561477,0.0666885,0.0652257,0.0685848,0.0777216,0.0687471,0.0677828,0.0611257,0.0505219,0.045968,0.0425033,0.0336143,0.0228666,0.0242381,0.025793,0.0166093,0.0163682,0.0109949,0.00551134,0.00631665,0.00591816,0.00419941,0.00201176,0.000409508,0.00021301,9.68058e-05,8.71175e-05,9.72318e-07,3.71059e-06,0,0.000123743,3.4931e-06,2.34265e-07,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.42267e-06,3.51912e-06,0.000319591,0.000708123,0.00259068,0.00421972,0.0044037,0.0103326,0.0159778,0.0237306,0.0335686,0.0503809,0.0563847,0.0620906,0.0697515,0.0800659,0.0730314,0.0657126,0.0689947,0.0635699,0.0534124,0.0443186,0.0429533,0.0376188,0.0272582,0.0217327,0.018567,0.015841,0.0137102,0.0123831,0.012549,0.00949145,0.00588013,0.0036249,0.000844375,0.000380517,0.000123125,5.28657e-05,9.36957e-05,0,0,3.18631e-06,4.02723e-05,7.39785e-06,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6.54133e-05,0,7.54871e-05,0.00063654,0.00152195,0.000803153,0.00368202,0.0058778,0.00992844,0.0155187,0.0244322,0.0362713,0.0445369,0.0558087,0.0610601,0.0656966,0.0724977,0.0755951,0.0627444,0.0652867,0.0622499,0.0549871,0.047841,0.0401289,0.0370427,0.0274644,0.021813,0.0183134,0.0169329,0.0119455,0.0111424,0.0081794,0.00875803,0.00397652,0.00116933,0.00023974,0.000246765,3.06924e-06,3.92904e-06,0.000231656,3.05428e-06,0,0,3.56188e-07,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000226619,0.000684444,0.000975205,0.00192417,0.00366398,0.00704215,0.0138785,0.020414,0.0226604,0.0371565,0.0419197,0.0576607,0.063746,0.0639161,0.0677808,0.0774009,0.0724847,0.0696678,0.061609,0.0554076,0.0459203,0.0418678,0.0374858,0.0368258,0.0205297,0.0204641,0.0143774,0.0152822,0.0100232,0.0113387,0.00453337,0.00103353,0.000292491,2.71723e-06,0.000304485,5.65082e-05,3.1682e-05,1.2118e-06,1.26418e-06,0,7.63211e-06,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7.54871e-05,0.000312541,0.000340185,0.000695749,0.00092209,0.00181553,0.00278637,0.00771188,0.0135152,0.0171257,0.0246967,0.0365086,0.0446243,0.0547696,0.0620172,0.0721587,0.0733871,0.0772695,0.0629165,0.0707648,0.0559754,0.0608371,0.0500917,0.0444507,0.0323325,0.0285593,0.02328,0.0192852,0.0167487,0.016207,0.0138473,0.00511927,0.00149797,0.000233747,4.83778e-05,0.0001098,5.99312e-05,0,3.70556e-05,3.18631e-06,1.3859e-06,7.63211e-06,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.4686e-06,7.29935e-05,4.07456e-06,9.16432e-05,0.000457973,0.0011017,0.00205608,0.00396169,0.00609037,0.00832798,0.0147994,0.0274196,0.0366056,0.0470652,0.0565098,0.0610572,0.0750279,0.0781164,0.066399,0.0699888,0.069904,0.0583092,0.048228,0.0494448,0.0428173,0.0396694,0.0328346,0.0246061,0.0219545,0.0183915,0.0151547,0.00656861,0.00120746,0.000435423,0.000274258,8.31407e-05,9.51741e-05,2.65658e-06,0,0,0,6.80739e-06,1.0553e-06,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8.0552e-05,0.000276601,0.000975973,0.00145775,0.00301394,0.00572032,0.0101,0.0166348,0.028611,0.0414811,0.070737,0.106716,0.148145,0.203179,0.257969,0.326851,0.370901,0.418827,0.456951,0.504273,0.509175,0.506069,0.491564,0.458836,0.440811,0.402042,0.350861,0.311281,0.276401,0.141816,0.0335122,0.00824953,0.00227008,0.00139544,0.00054637,0.000640472,0.000352565,0.000291252,0.000312309,7.17634e-05,2.01686e-05,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000309432,0,0.000103527,0.000801312,0.000561663,0.00113081,0.00278561,0.00500584,0.00888168,0.00993988,0.0213279,0.0374062,0.0587915,0.0896129,0.107377,0.15891,0.198748,0.250815,0.315368,0.354386,0.409813,0.445746,0.472606,0.486808,0.405935,0.153583,0.0355481,0.00995494,0.00324224,0.00150099,0.00100206,0.000445682,0.000569573,0.000100117,1.7289e-05,6.9407e-07,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.90275e-06,1.0389e-05,0.000361575,0.00106152,0.00161183,0.00294233,0.00582691,0.0113054,0.0187149,0.0252716,0.0404054,0.0626939,0.0897457,0.118935,0.158329,0.412219,0.729862,0.541268,0.203693,0.0572561,0.0148749,0.00487059,0.00217485,0.00132211,0.000418544,0.00029333,0.000135182,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00302149,0.0734253,0.407584,0.701976,0.531202,0.216736,0.0674852,0.01695,0.00754443,0.00344823,0.000541565,2.08221e-06,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.07006e-05,0.0041325,0.0801047,0.400994,0.676216,0.525847,0.233747,0.0736098,0.0213223,0.0021951,0.000114246,2.50753e-06,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000247135,0.00443349,0.0892778,0.392256,0.646922,0.528292,0.23951,0.0173768,0.000241274,0,6.06049e-06,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000125839,0.00735933,0.0987188,0.378116,0.630105,0.129755,0.000233119,0,0,0,0,0,0};
>


==> anc/anc_files/DUNE_GLoBES_Configs/smr/DUNE_app_smear_anumu_nominal.dat <==
energy(#app_anumu)<
@energy =
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,1,0,0,0,0,0,0.0942558,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0.5,0,0.302598,0.0287211,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,1,1,0,0.5,0.302598,0.282767,0,0.2,0,0,0,0.766452,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0.25,0.302598,0.188512,0.333333,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0.5,0,0.0922059,0.0942558,0.333333,0,0,0,0,0,0,0.333333,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0.25,0,0.217233,0,0.2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0.0942558,0,0.4,0,0,0,0.233548,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0.333333,0.2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.333333,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.233548,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.766452,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.333333,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.333333,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.333333,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.333333,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.5,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.433893,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.137329,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.450683,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.137329,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0.433893,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.137329,0.132213,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.137329,0,1,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.378661,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.621339,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0};
>


==> anc/anc_files/DUNE_GLoBES_Configs/smr/DUNE_app_smear_anut_nominal.dat <==
energy(#app_anut)<
@energy =
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0133481,0,0.03397,0.00616359,0.0181524,0.0141264,0.00952305,0.0418729,0.0156105,0.0234406,0,0.0192722,0.00984373,0,0.00339447,0,0.00544615,0.00308905,0.00280995,0.0183048,0.0138489,0,0.00705965,0.0222518,0.00293203,0.00301944,0.00899632,0.00578238,0.00537587,0.0025308,0,0.00314127,0.0100688,0,0.0125771,0,0.0030129,0.0178513,0.00522013,0,0.0131211,0.00296931,0.00234374,0,0.00703658,0,0.00928729,0,0.00298321,0.00249009,0.00277138,0.00155171,0.0049167,0.00125073,0.0010989,0.00274131,0,0.00222939,0.00064422,0.000836249,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0251078,0.03397,0.0202275,0.013913,0.0565055,0.00952305,0,0,0.0101707,0.0142529,0.0201366,0.00984373,0,0.0145343,0.0192015,0.00272308,0,0.0120315,0.00557773,0,0,0.00235322,0.0125969,0,0.00990908,0,0.0123794,0,0.0025308,0.0132833,0.00314127,0.00306811,0.00275906,0.00781466,0.00262376,0,0,0.00856562,0.0122369,0.00815262,0,0,0,0.0140732,0,0.00761968,0,0.00160042,0.00257481,0.0012945,0.00243307,0.000975081,0.00163184,0.00601056,0.00125297,0.00470557,0.00596293,0.00116313,0.000836249,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0438053,0.0251078,0.03397,0,0,0,0,0.0126706,0,0.0101707,0,0,0,0,0.0145343,0.0317278,0.0089365,0,0.0056199,0,0,0.00876386,0.00772271,0.00294199,0.00293203,0,0,0,0.0080638,0.00830548,0,0.0103089,0,0,0.0156293,0,0,0.00774557,0.00261006,0,0,0,0,0.00282685,0.00214414,0,0,0,0.000303009,0.000601342,0.00637239,0.00222207,0.00352501,0,0.0014652,0.00452963,0.00170094,0.0018073,0.00064422,0.000158328,0.00102081,0,0,0,0,0.0463746}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0251078,0.0103511,0.0202275,0.013913,0.0141264,0.00952305,0.0126706,0.0239294,0.016369,0,0,0,0.00658493,0.00339447,0,0.0089365,0.00308905,0.0092216,0.0119413,0.0112268,0.00584258,0,0,0.00962224,0.00603887,0.0226813,0.00289119,0,0.00830548,0.010181,0.00314127,0.016205,0,0.00476247,0.0112343,0.0030129,0.0101058,0.00261006,0,0.00248422,0.00296931,0.0100353,0,0,0.00205806,0.00232182,0.0193207,0.00220644,0.000902013,0.00725208,0.0018455,0.00417507,0.00163184,0.00277053,0.00494728,0.00328995,0.000844185,0.00174469,0.00151417,0.000622111,0.00268783,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0876106,0.00765069,0,0.0325547,0,0.0466836,0.0285691,0.00386092,0.0156105,0.00929747,0.0109241,0,0.022687,0.00329247,0.00339447,0.0125263,0.0268095,0.0132266,0.0148415,0.017519,0.0198317,0.00292129,0.00470643,0.0125969,0.0154863,0,0.0256801,0,0.00537587,0.0184287,0,0.00314127,0.00306811,0.0118137,0.00238124,0,0.0030129,0.00236018,0.00856562,0.00285791,0.0156053,0.0127139,0.00234374,0.0149307,0.00428829,0.00205806,0.00232182,0.00225616,0.00579567,0.00416288,0.00619001,0.00503171,0.00473354,0.00402592,0.00120211,0.00345895,0.00680377,0.00319251,0.00159203,0.000836249,0.0039956,0,0.00169972,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0133481,0.0251078,0,0.0404549,0.0278259,0.0423791,0.00952305,0,0.0478588,0.0234406,0.0218483,0.0201366,0.00599904,0.00329247,0.0111399,0.0154518,0.0295326,0.0101376,0.0204614,0.0091524,0.0363025,0.0154296,0.0194888,0.00965492,0.0192445,0.0189674,0.00599755,0.0152706,0.0115091,0.0133671,0.00310229,0.0103089,0.0192731,0.00551813,0,0.00524752,0.0129005,0.00472037,0.0111757,0,0.0131211,0.0127139,0.00468748,0.0242078,0.013469,0.00675407,0.00761968,0.0170645,0.00912877,0.00755498,0.00937621,0.00775857,0.00399191,0.00391853,0.0032967,0.00399429,0.00397252,0.00277042,0.00363062,0.00131123,0.00297479,0.00125548,0.00169972,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0404092,0.03397,0.0263911,0.0502178,0.0282528,0.040994,0.0380119,0.0156105,0.016369,0,0.0363408,0.0423744,0.0347801,0.0556993,0.0288023,0.0116596,0.0194047,0.026873,0.0147301,0.0310585,0.0250165,0.00705965,0.00588398,0.0154863,0.025857,0.0295238,0.00289119,0.0222608,0.0325088,0.00310229,0.0125651,0,0.0263864,0.00238124,0.00262376,0.0030129,0.0101058,0.0182704,0.00571582,0.00248422,0.032203,0.0224144,0.0149307,0.0162173,0.0223203,0.0175612,0.00966033,0.0125004,0.00794037,0.0105795,0.0176938,0.0026918,0.00544299,0.00470524,0.00661792,0.00589733,0.00711028,0.00542827,0.00110829,0.00186633,0.00268783,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0438053,0.0829741,0.0103511,0.101137,0.0308709,0.0282528,0.0314709,0.0330631,0.0275752,0.0101707,0.050354,0.0232046,0.0423744,0.0488777,0.0469975,0.0213027,0.0205961,0.0599549,0.0140497,0.0119413,0.0224537,0.0375248,0.0147824,0.0214229,0.0376628,0.0129285,0.0355214,0.0247588,0.016885,0.0025308,0.0265666,0,0.0153405,0.0263864,0.00781466,0.0396898,0.0189263,0.00708055,0.0197413,0.0150948,0.0269421,0.00890792,0.00468748,0.0177576,0.0107207,0.0108702,0.0251809,0.0164288,0.00982017,0.0138608,0.011318,0.0157655,0.00983341,0.00881406,0.00617044,0.00125297,0.00459364,0.00891758,0.00518734,0.00761546,0.0043943,0.00125548,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0753234,0.03397,0.0870735,0.013913,0.0325573,0.0219479,0.0330631,0.0634694,0.0539527,0.0142529,0.0394088,0.0295312,0.0639029,0.0213233,0.0213027,0.00272308,0.00617811,0.0176514,0.0513397,0.0157321,0.0404461,0.0248583,0.0273069,0.0146601,0.00301944,0.0188376,0.0247588,0.0195729,0.0350396,0.0194879,0.0103089,0.016205,0.035441,0.00476247,0.0303399,0.0584769,0.0101058,0.0137857,0.0301896,0.0149053,0.0186525,0.00703122,0.0262381,0.0156132,0.0196823,0.016907,0.00676847,0.0205025,0.0135219,0.0172755,0.0169033,0.0149836,0.0105533,0.00773885,0.00894157,0.0107148,0.00680711,0.00692233,0.000791638,0.00235268,0.00125548,0,0.0162122,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0571534,0.0502156,0,0.0809099,0.0320654,0.0368618,0.0124249,0.0292022,0.0275752,0.0336113,0.0308966,0.0162042,0.0316855,0.0465129,0.0649263,0.0597058,0.0205961,0.0396798,0.0657776,0.0358238,0.0408078,0.0337804,0.0272115,0.0273069,0.0347308,0.0241555,0.053514,0.0181618,0.0080638,0.0234903,0.0155115,0.0434918,0.0223413,0.0535502,0.0125771,0.0217294,0.0455764,0.0249319,0.0216159,0.0179527,0.00745265,0.0305297,0.017727,0.0149307,0.0183614,0.00675407,0.0298245,0.00451231,0.0230504,0.0159655,0.0107208,0.0114496,0.00965025,0.0149603,0.0119746,0.00757091,0.0153085,0.00861442,0.0066364,0.00397831,0.000622111,0.000627738,0.00169972,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0753234,0.10191,0.0404549,0.0877172,0.0423791,0.0380922,0.0126706,0.0395399,0.0499803,0.0579494,0.0464091,0.0128432,0.0108051,0.0179288,0.0154518,0.0645113,0.0233642,0.0529543,0.0258856,0.0449074,0.0471118,0.021842,0.0533296,0.00879609,0.0517141,0.0295238,0.0123794,0.0487243,0.0433451,0.0460544,0.022874,0.0192731,0.0263864,0.0125771,0.0277162,0.0477403,0.0225717,0.0156604,0.0309949,0.0149053,0.0283971,0.0200707,0.0455887,0.00643243,0.0461187,0.016907,0.023833,0.0211085,0.0163509,0.0092439,0.0118261,0.0230087,0.0120777,0.0108757,0.0128182,0.0100937,0.00807339,0.00562593,0.00314206,0.00257609,0.00251095,0.00169972,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0876106,0.0251078,0.112261,0.0809099,0.0780438,0.0368618,0.040994,0.0622654,0.0515047,0.0358372,0.0327724,0.0534095,0.0483735,0.0324153,0.0513484,0.0346533,0.0377018,0.0365908,0.0665694,0.0330349,0.0284365,0.00958698,0.0355973,0.0466167,0.00586406,0.0189674,0.0286789,0.0379528,0.0222608,0.0184287,0.0225902,0.0403506,0.0223413,0.0236273,0.0282064,0.0250924,0.0210903,0.00944073,0.0249614,0.0150948,0.0368789,0.0216218,0.0147228,0.0363117,0.00643243,0.0196823,0.0122633,0.00676847,0.0231442,0.0131365,0.0162635,0.0246537,0.0142922,0.0141981,0.0128104,0.00817087,0.0132103,0.0107249,0.00565328,0.00522043,0.00297479,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0438053,0.0327585,0.0103511,0,0.013913,0.0368618,0.0563206,0.0798848,0.0275752,0.0539527,0.0209103,0.0564774,0.0256865,0.0347801,0.0213233,0.0250525,0.0555748,0.0295423,0.0389046,0.0139443,0.0131101,0.04921,0.0681783,0.0302489,0.0272144,0.0288765,0.0239902,0.048703,0.0203303,0.0158979,0.0256924,0.0372093,0.0324101,0.0263864,0.0485982,0.0640429,0.0425635,0.0249319,0.033527,0.0150948,0.0248422,0.0186525,0.0117187,0.0205844,0.0367229,0.0264364,0.0298245,0.0193207,0.0249154,0.0238211,0.0148778,0.0162703,0.0144754,0.0141497,0.00920406,0.00650023,0.0127011,0.00476195,0.00824608,0.0056508,0.00532747,0.00412018,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0571534,0.0502156,0.10191,0.0606824,0.0417389,0.0368618,0.0438958,0.0672142,0.0156105,0.0406828,0.0318345,0.0433412,0.0295312,0.0140976,0.0213233,0.0576046,0.0501286,0.0163157,0.029683,0.0406157,0.0198317,0.0329573,0.0278746,0.00882597,0.0339046,0.0327467,0.0385202,0.0524088,0.0337699,0.0382835,0.0194879,0.022874,0.0192731,0.0319045,0.0401126,0.0172211,0.0090387,0.0458084,0.00261006,0.0179527,0.0131211,0.0305297,0.030106,0.0270346,0.025398,0.0170444,0.00464365,0.0386413,0.0185137,0.0251932,0.0190349,0.0175736,0.0194837,0.0121851,0.0169429,0.0138889,0.00839277,0.0144584,0.00579625,0.00386459,0.00430666,0.000627738,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0502156,0,0.0202275,0.0181524,0.0141264,0.050517,0.0126706,0.0156105,0.0225673,0.050354,0.0192722,0.0218418,0.0530978,0.0358576,0.0405043,0.0404249,0.0224938,0.0417145,0.0111555,0.062117,0.00292129,0.0557491,0.0251938,0.0368367,0.0150972,0.0278339,0.0429206,0.0636787,0.0101232,0.0398499,0.022874,0.0508187,0.0263864,0.022773,0.0475611,0.0378527,0.0148261,0.0163958,0.0403739,0.0375789,0.0440802,0.0377977,0.0262381,0.052336,0.0331904,0.0314921,0.0334933,0.0313171,0.0186715,0.0199557,0.00960407,0.0228255,0.0166995,0.0117115,0.0115652,0.00618265,0.00596293,0.0084067,0.00433957,0.00390796,0.00474792,0.00557809,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0251078,0.0782912,0.0202275,0.0417389,0.0411663,0.040994,0.0506826,0.0119647,0.0265397,0.0175816,0.0928183,0.0877484,0.0714156,0.0469975,0.0797317,0.0233191,0.0529064,0.026873,0.0147301,0.0224537,0.0279378,0.0319179,0.0281358,0.0531491,0.0646426,0.0256801,0.0239442,0.0249488,0.046589,0.0256924,0.0197327,0.029342,0.0618274,0.0221021,0.0363267,0.0219392,0.026627,0.0137857,0.0244738,0.0187895,0.0283971,0.0608725,0.0262381,0.0544802,0.0176242,0.0275027,0.0260891,0.0185137,0.0220171,0.0181552,0.0184096,0.0141503,0.0157225,0.0152146,0.00977689,0.0168975,0.0107249,0.00671671,0.00413663,0.00195398,0.00331556,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0876106,0.0578663,0,0.0404549,0.0459784,0.0466836,0.0629419,0.0369241,0.031221,0.0367104,0.0327724,0.0424767,0.0196875,0.0530978,0.0290687,0.0242282,0.0163385,0.0365908,0.0112398,0.0230967,0.0183541,0.0337804,0.0312549,0.0369618,0.0301464,0.0646426,0.0286789,0.0305412,0.0222608,0.0317957,0.0225902,0.0300417,0.0192731,0.0200909,0.0149584,0.0310792,0.0150645,0.0165213,0.0361371,0.0200054,0.0482157,0.0186525,0.0247582,0.0298615,0.0241897,0.0299726,0.0321463,0.0312371,0.0253891,0.00952845,0.0218063,0.014342,0.0107169,0.011804,0.0100399,0.0119829,0.00958453,0.00560614,0.00977545,0.00578464,0.00665933,0.000627738,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0876106,0,0.112261,0.0404549,0.0556518,0.0565055,0.0666613,0.0253413,0.0395399,0.0508535,0.0536828,0.0201366,0.0453739,0.0455852,0.0537864,0.00960077,0.0493614,0.0467283,0.0601577,0.0386127,0.062117,0.0462887,0.021842,0.0495587,0.0309726,0.0250063,0.054359,0.034247,0.0372152,0.029265,0.0367476,0.0197327,0.0534122,0.0409591,0.0438358,0.0243531,0.0356887,0.0569443,0.0223514,0.0179527,0.0131211,0.0364683,0.0247582,0.0334848,0.0177573,0.0299726,0.0215506,0.0254534,0.0246977,0.0234357,0.0219887,0.0193737,0.0162424,0.0159963,0.0130735,0.0151418,0.00595878,0.0137985,0.00982046,0.00745714,0.00328584,0.00268783,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.144764,0.0753234,0.03397,0.0809099,0.0320654,0.0890628,0.0190461,0.0253413,0.0634694,0.0336113,0.0327724,0.0433412,0.0672158,0.0347801,0.0145343,0.0442541,0.0528517,0.0458579,0.0260813,0.0266714,0.0303197,0.0250165,0.0241952,0.01471,0.0272144,0.0129285,0.0316777,0.02765,0.0391458,0.012654,0.0186137,0.0260153,0.00613622,0.0220725,0.0329689,0.00787128,0.0326758,0.0373978,0.0439673,0.0236685,0.0212737,0.0254278,0.0224144,0.0177576,0.0226497,0.0223203,0.0291703,0.0203054,0.0184668,0.0185403,0.0194497,0.0137999,0.0108085,0.0139833,0.0145387,0.0114475,0.0117947,0.0136142,0.0096678,0.00402292,0.00226503,0.00474792,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0438053,0.0251078,0.03397,0,0.0834778,0.0043045,0.040994,0.0292022,0.0541232,0.0101707,0.0361011,0.0363408,0.0128432,0.0140976,0.0547429,0.0146275,0.0116596,0.0357204,0.0481262,0.0485509,0.0250757,0.0337804,0.0147824,0.00588398,0.0493909,0.0555843,0.0218364,0.0363236,0.016885,0.0108363,0.06244,0.022874,0.0477506,0.0193134,0.0180105,0.033703,0.0370038,0.0219067,0.0420927,0.0273317,0.0205737,0.0343357,0.0548642,0.0242078,0.013469,0.0434807,0.00464365,0.0386413,0.0189874,0.0267431,0.0246689,0.0181158,0.0129921,0.0168659,0.0104062,0.00935923,0.0130983,0.0130732,0.00839874,0.00777379,0.00430666,0.00188321,0.00169972,0.0211523,0.0461574,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0753234,0,0.0466185,0.0502178,0.0423791,0.0219479,0.0798848,0.0395399,0.0203414,0.0470253,0.0332729,0.0445288,0.0324153,0.0426466,0.0442541,0.0404249,0.0132266,0.0232713,0.0238825,0.0508902,0.0404461,0.032581,0.0407327,0.0405948,0.0250063,0.0278339,0.0400294,0.0399032,0.0234903,0.0531331,0.0300417,0.0424789,0.00827719,0.0173396,0.0355875,0.0249521,0.0124659,0.0480482,0.0208106,0.0343947,0.00593861,0.0277623,0.030658,0.0156132,0.0373066,0.0778644,0.0164288,0.0201995,0.0205602,0.0197734,0.0166095,0.00955866,0.0227384,0.0176188,0.0158595,0.0107148,0.0147616,0.00952483,0.00766008,0.00430666,0.00268783,0.00169972,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0438053,0,0.0103511,0,0.0834778,0.0043045,0.0380922,0.0126706,0.0873988,0.0508535,0.0318345,0.0131363,0.00599904,0.0488777,0.0402085,0.033829,0.0582979,0.048947,0.0332847,0.0358238,0.0501514,0.0521313,0.0403037,0.0243649,0.0213504,0.0357661,0.0119951,0.0247588,0.0203303,0.0216726,0.0327712,0.0434918,0.0262739,0.0417365,0.0125771,0.010495,0.0219392,0.0528889,0.0223514,0.0322423,0.0475158,0.0313664,0.0454893,0.0121039,0.00428829,0.0279145,0.0344682,0.0141726,0.0259952,0.025278,0.0168607,0.0152234,0.0158671,0.0186051,0.0162103,0.0127005,0.010379,0.00807339,0.00964218,0.00772918,0.00563852,0.00125548,0.00169972,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0876106,0,0.0679401,0.0466185,0.013913,0.0466836,0.050517,0.0457338,0.0431858,0.016369,0.0722023,0.0324084,0.0453739,0.0446575,0.0256742,0.0309035,0.0377018,0.0427689,0.0360946,0.0266714,0.0112268,0.0271147,0.0171356,0.0340198,0.0251085,0.0150972,0.0218364,0.0218676,0.0372152,0.0419189,0.0163856,0.00942381,0.0192731,0.0374226,0.022773,0.0277162,0.0219392,0.0475036,0.0301816,0.0273317,0.0131211,0.00890792,0.0247582,0.0113074,0.0232539,0.0270163,0.0450639,0.0215768,0.0244801,0.014894,0.0157075,0.011284,0.0193921,0.01284,0.0148483,0.0144888,0.00850471,0.0106059,0.0109739,0.00409202,0.00430666,0.006808,0.00169972,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0263911,0.013913,0.0325573,0.0571383,0.0545435,0.031221,0.0398096,0.0361011,0.0332729,0.0415293,0.0206825,0.0290687,0.0434298,0.0205961,0.0467283,0.0140497,0.035038,0.0336805,0.0250165,0.0497166,0.0533296,0.0234562,0.0280257,0.0453627,0.0363236,0.0107517,0.0357527,0.0296689,0.0426067,0.0354782,0.045273,0.0353501,0.0415743,0.0447274,0.0171863,0.0327916,0.0265265,0.0418474,0.0411109,0.0200707,0.0427619,0.0211097,0.0108702,0.0285161,0.018685,0.0185137,0.0258793,0.0234655,0.0161875,0.0183254,0.0132211,0.018145,0.0155595,0.0128745,0.0100649,0.00896265,0.00497288,0.00572617,0.00125548,0.0111562,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0438053,0.0251078,0,0.0202275,0.0278259,0.0847583,0.0314709,0.0253413,0,0.016369,0.0679356,0.0726817,0.0325307,0.01739,0.0213233,0.0471796,0.0260422,0.0357204,0.026873,0.0230967,0.0250757,0.0250165,0.00941287,0.0310778,0.0272144,0.0318959,0.0218364,0.021053,0.016885,0.0209595,0.0163856,0.0219889,0.0232057,0.0374226,0.0485982,0.00524752,0.0219392,0.0296522,0.0190059,0.0236685,0.0237579,0.0313664,0.0194103,0.0455887,0.0156132,0.0243783,0.0116091,0.0260891,0.0286754,0.0230038,0.0188025,0.0166923,0.0204587,0.0184977,0.0152146,0.0162771,0.00748634,0.00807339,0.00983811,0.00935707,0.00453007,0.00949583,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0251078,0.03397,0,0.0278259,0,0.0285691,0.00386092,0.0156105,0.0367104,0.0285057,0.0402732,0.022687,0.0206825,0.0324631,0.0442541,0.0171057,0.00926716,0.0168597,0.0421873,0.0224537,0.0116852,0.0225051,0.0503877,0.0251085,0.0181166,0.0179926,0.0495176,0.0215035,0.0574253,0.00620458,0.0134502,0.0223413,0.00275906,0.0251543,0.0250924,0.0159134,0.00944073,0.030917,0.0179527,0.0350947,0.00296931,0.0100353,0.0169611,0.0275422,0.0237984,0.0116091,0.0267248,0.0234003,0.0210304,0.01857,0.0246992,0.0163339,0.0164848,0.0136462,0.0100769,0.00879003,0.0126511,0.00819312,0.00637334,0.00155528,0.00537565,0.00679889,0.00494009,0.0461574,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0251078,0.03397,0.0202275,0,0.0141264,0.0190461,0.0545435,0.0119647,0.0367104,0.0655448,0.0262725,0.0158428,0.0347801,0.00678895,0.0288023,0,0.0396798,0.0204614,0.0119413,0.00786603,0.0279378,0.0248583,0.0310778,0.0213504,0.0349153,0.0158388,0.0181618,0.031082,0.0267342,0.00930687,0.0237591,0.0354782,0.0173318,0.0305877,0.0112343,0.0060258,0.0279571,0.033527,0.0330475,0.0269421,0.0275604,0.030106,0.0242078,0.013469,0.0243783,0.00761968,0.028981,0.0162219,0.0176,0.014413,0.014553,0.0171672,0.0132211,0.0208589,0.0132358,0.0113974,0.0187983,0.0116631,0.00612579,0.0071938,0.00806348,0.0106773,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0133481,0.0502156,0,0.0202275,0.0417389,0.0141264,0.0190461,0.0380119,0.0515047,0.0132699,0.0318345,0,0.0196875,0.0140976,0.0111399,0.0250525,0.0198288,0.00617811,0.029683,0.0230967,0.0190929,0.0279378,0.0171356,0.00965492,0.0242824,0.0288765,0.0248352,0.00289119,0.0345273,0.0133671,0.0296689,0.00314127,0.0254094,0.0444956,0.0377314,0.0250924,0.0030129,0.00944073,0.0190059,0.0114316,0.0294263,0.0216218,0.0217541,0.0234113,0.0247939,0.0155662,0.0122633,0.0386413,0.0313556,0.0281534,0.0147366,0.0168578,0.021292,0.0166511,0.0219578,0.0191361,0.0157057,0.0226507,0.0076389,0.00928796,0.00594958,0.00376643,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0443212,0,0,0.0141264,0.0343727,0.0165316,0.031221,0.0367104,0.00665747,0.0262725,0.0423744,0.0216102,0.0222797,0.00877647,0.0295326,0.00617811,0.0140497,0.00836659,0.0172097,0.0337804,0.0194888,0.0184809,0.0184183,0.0280257,0.0218364,0.02765,0.0188155,0.0675485,0.0296689,0.0197327,0.00613622,0.0145727,0.0156293,0.0243531,0.0189263,0.0296522,0.0163958,0.0273317,0.0131211,0.0275604,0.0147228,0.0205844,0.0113249,0.00205806,0.0222048,0.0363852,0.0158335,0.0184555,0.0228684,0.0166468,0.0135506,0.00870668,0.0221642,0.0178831,0.0172947,0.0126511,0.0106783,0.00644244,0.00594958,0.00331556,0.00679889,0.0211523,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0251078,0,0.0202275,0.013913,0,0.0190461,0.0165316,0.00729163,0.0508535,0.00332874,0.0100683,0.0355302,0.0314876,0.0479539,0.00877647,0.0205961,0.0101376,0.0260813,0.0330349,0.0258145,0.0271147,0.0332441,0.0243649,0.0117281,0.0228376,0.0286789,0.0123794,0.0257061,0.0458759,0.0256924,0.0403506,0.0214768,0.0173318,0.0251543,0.0423135,0.0387016,0.0124659,0.00261006,0.0416213,0.0156053,0.037305,0.0200707,0.0205844,0.0107207,0.00823223,0.0139309,0.00966033,0.01769,0.0180702,0.0222211,0.0131668,0.019067,0.00908779,0.0130735,0.0254541,0.0108882,0.00837655,0.00899796,0.0067346,0.00186633,0.006808,0.00339945,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.013913,0.0141264,0.0219479,0.0126706,0.0156105,0.016369,0.0175816,0,0.0256865,0.0357078,0.00678895,0.0346533,0.0446825,0.0264532,0.0184432,0.00836659,0.0138489,0.00292129,0.032581,0.0281358,0.0397687,0.00905831,0.00599755,0.0123794,0.0115091,0.0408143,0.00930687,0.0237591,0.0262739,0.0173318,0.00714371,0.00787128,0.0189263,0.0202115,0.0137857,0.0150948,0.0124211,0.0156832,0.0100353,0.0113074,0.0205056,0.0196823,0.0116091,0.0312371,0.0180784,0.0172529,0.0215739,0.0147186,0.0127587,0.0158299,0.0162103,0.0172301,0.00816891,0.0143395,0.00923889,0.00696204,0.00515218,0.00188321,0.00509917,0.00494009,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.03397,0,0,0.0141264,0.0124249,0.0165316,0.0192563,0.0203414,0.0109241,0.0302049,0.0256865,0.00329247,0.0256742,0.00960077,0.0143826,0.0335017,0.0148415,0.0302461,0.0138489,0.0441905,0.0456732,0.0281358,0.0213504,0.0250063,0.0218364,0.0268354,0.0222608,0.0317957,0.0163856,0,0.016205,0.00827719,0.0125771,0,0.0159134,0.0148261,0.0283069,0.0330475,0.0106368,0.0381416,0.030106,0.00848054,0.0211097,0.0108702,0.0192288,0.0170645,0.0174724,0.020645,0.0132597,0.0163157,0.0148004,0.0122441,0.0141157,0.0110299,0.00788359,0.00530297,0.00811281,0.00549248,0.00768014,0,0.00727781,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0141264,0.00952305,0,0.0192563,0.0203414,0.0175816,0.0232046,0.00299952,0.0216102,0.0222797,0.022127,0.0233191,0.0194047,0.0304747,0.0210937,0.0172097,0.0375248,0.0100759,0.0155389,0.0184183,0.0318959,0.00299877,0.0218676,0.0337699,0.0184287,0.0124092,0.0269004,0.0223413,0,0.0149584,0.0389505,0.0060258,0.0225717,0.0104403,0.0122369,0.0106368,0.00593861,0.0123791,0.0234113,0.0128649,0.0196823,0.0298245,0.00676847,0.0105116,0.0137378,0.0177905,0.0127075,0.0125755,0.0119704,0.011242,0.0101945,0.0140048,0.00807339,0.0104903,0.0056508,0.00248844,0.00806348,0.00339945,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.013913,0,0,0,0.0156105,0.0203414,0.0142529,0,0.00899856,0.0140976,0.0111399,0.00585098,0.0143826,0.0365908,0.026873,0.017519,0.0190929,0.0241934,0.0201519,0.0184809,0.0242824,0.00301944,0.0513602,0.0334324,0.0161276,0.00759239,0.010181,0.0426067,0.0122724,0.0145727,0.0275355,0.0224687,0.0249521,0.00236018,0.0171312,0.0122369,0.0212737,0.0127139,0.0347935,0.00565369,0.0324346,0.0284944,0.0192288,0.0267248,0.0223205,0.0161814,0.0170932,0.00780402,0.00816697,0.0206181,0.00690304,0.0172301,0.0107763,0.0126511,0.0102494,0.00569542,0.00155528,0.00251095,0,0.0211523,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00386092,0,0,0.025177,0,0.0196875,0.00658493,0,0.0288023,0.0089365,0.0101376,0.0120315,0.0449762,0.0224537,0.0183508,0.0177986,0.00965492,0.0221765,0.0547335,0.00599755,0.021053,0.0080638,0.00759239,0.0358734,0.0663658,0.00920433,0,0.0125771,0.0224687,0.0030129,0.0326774,0.00856562,0.0208106,0.00815262,0.0156832,0.0147228,0.0197879,0.026938,0.0284944,0.00464365,0.0193207,0.0155305,0.013992,0.011318,0.011073,0.0168421,0.0154488,0.0115051,0.00620026,0.0137195,0.00849549,0.00854171,0.00820416,0.00523982,0.00313869,0.00727781,0.0260924,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0132699,0.00332874,0,0,0.0357078,0.0179288,0.00292549,0.0108923,0.0163157,0,0.0294603,0.0258145,0.00292129,0.0177986,0.00588398,0.0117281,0.00905831,0.00899632,0.0123794,0.016885,0,0.00310229,0.0197327,0.016205,0.00275906,0.0329689,0.0131188,0.0090387,0.0303173,0.00783019,0.0367107,0.0106368,0.00593861,0.0140624,0.00565369,0.0156132,0.0176242,0.0215506,0,0.0114206,0.0145933,0.0126125,0.0130841,0.0103003,0.0188199,0.0113452,0.0114475,0.0133837,0.0144584,0.00819312,0.00445329,0.00461771,0.00251095,0.00557809,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00290181,0,0,0,0,0.0201366,0.0325307,0.0108051,0.0213233,0.00960077,0.0116596,0.0233642,0.0120315,0.0441904,0.00860483,0.00292129,0.0255213,0.0176519,0.0376628,0.00990908,0.0128401,0.0371382,0.00882117,0.0158979,0.0429521,0.00628254,0.00920433,0.0263864,0.0173396,0.00262376,0.0356887,0.00472037,0.0163958,0.00571582,0.0319105,0,0.00769161,0.0149307,0.0226497,0.00411612,0.0152394,0.0215768,0.0172163,0.0190569,0.0139982,0.0130841,0.00775037,0.0165922,0.0142756,0.0161594,0.0178039,0.018073,0.0110639,0.00745714,0.0071938,0.00663113,0.00557809,0,0.0140648,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0132699,0.0109241,0.0100683,0,0,0.0111399,0.00292549,0.00544615,0.0132266,0.0148415,0.0119413,0.00786603,0.00584258,0.00235322,0.0125969,0.0154863,0.0120777,0.0128401,0.0239442,0.0257061,0.0025308,0.0194879,0.0269004,0.0122724,0.00551813,0.0203918,0.0138581,0.0030129,0.0178513,0.0137857,0.0142896,0.00496843,0.0224584,0.0294457,0.0242078,0.0394712,0.0196823,0.0099415,0.0193207,0.0162219,0.0143774,0.00877902,0.0136262,0.0110419,0.0141981,0.0124441,0.0159771,0.0133837,0.0103028,0.00670875,0.0050866,0.00697039,0.00457104,0.00557809,0.00494009,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0119647,0,0,0,0,0,0.0111399,0.00292549,0.0089365,0.00308905,0.0092216,0.00278886,0.0112268,0.0250165,0.0272115,0.0125969,0.00962224,0,0,0.0218676,0.0257061,0.0184287,0.00310229,0.022874,0.0131369,0.0145727,0.0173396,0.0284555,0.0129005,0.0124659,0.0223514,0.00571582,0.0262421,0.0156832,0.0100353,0.0270346,0.0410112,0.0155662,0.00928729,0.0170645,0.0107292,0.0149787,0.011318,0.0153061,0.0105337,0.0144718,0.0113452,0.0151418,0.0140048,0.0112659,0.00875703,0.00409202,0.00297479,0.00313869,0.00557809,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0101707,0,0,0,0,0,0,0,0.00617811,0.0112398,0.0358238,0.0396633,0.0154296,0,0.0155389,0.0184183,0.00990908,0.0226813,0.00867357,0.014197,0.0025308,0.010181,0.00942381,0.0223413,0.0118137,0.0101959,0.00524752,0,0.0303173,0.00783019,0,0.0131211,0,0.0170666,0,0.00428829,0.00881212,0.0175612,0.0164288,0.0114206,0.012874,0.0141805,0.00952129,0.0163752,0.0184388,0.0105094,0.00733555,0.01208,0.0108438,0.010079,0.00461162,0.00461771,0.00725887,0.00169972,0,0.0461574,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00984373,0,0.00339447,0,0.0089365,0,0.0120315,0.00557773,0.00524402,0.0125083,0.0255213,0.0193098,0.00879609,0.00990908,0.0286789,0.00578238,0.014197,0,0.0163856,0.0237591,0.00613622,0.00827719,0.0203918,0.0198449,0.0060258,0.00708055,0.00261006,0.0179527,0.00993687,0.00296931,0.0147228,0.0213809,0.0113249,0.00411612,0.0245267,0.0193207,0.0138832,0.0155801,0.0122888,0.0179048,0.015217,0.00620522,0.00967357,0.0109122,0.00958453,0.0094586,0.0110269,0.00601207,0.0027995,0.00125548,0.00339945,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0126706,0,0,0,0,0,0.0140976,0,0,0,0.0194047,0.00280995,0.00836659,0.0112268,0,0.0100759,0.00882597,0.0221765,0.00990908,0.00984128,0.00289119,0.00268793,0.0184287,0.0367476,0.0165915,0.0192731,0,0.00714371,0,0.0159134,0.0202115,0,0.00937899,0.0336948,0.00296931,0.0123791,0.00565369,0.0128649,0.0258565,0.0122633,0.0141726,0.0229651,0.0138226,0.0126125,0.00947584,0.0124336,0.00516926,0.0131767,0.0134712,0.0106029,0.00711028,0.00746859,0.00553709,0.00266373,0.00519878,0.00169972,0.00494009,0,0.0463746}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0119647,0,0,0,0,0,0,0.00960077,0.0205961,0.00617811,0,0.0183048,0,0.00958698,0.0302278,0.00882597,0.0125543,0.0219868,0.0158388,0.0123794,0.0176423,0.00506159,0.0155115,0.0165915,0.016205,0.0236273,0.00952494,0.0138581,0.028814,0.00236018,0.0283069,0.0150948,0.00815262,0.0156832,0.0170666,0.0149307,0.0199014,0.00881212,0.0099415,0.00451231,0.011506,0.0124039,0.0150602,0.0124965,0.0158671,0.0164848,0.0206525,0.0119829,0.0112855,0.0040367,0.00844374,0.00772918,0.00350925,0.00313869,0.00557809,0.00494009,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00339447,0,0.0089365,0.00308905,0,0.00278886,0.0112268,0.019174,0.0154454,0.0125969,0.00293203,0.00301944,0.00599755,0,0.016885,0.0101232,0.0132833,0.00314127,0.0100688,0.0110363,0.0101959,0,0.028814,0.0195465,0.00783019,0.00571582,0.00496843,0.0127139,0.00468748,0.00282685,0.0318305,0.00881212,0.00696547,0.0119165,0.00592793,0.0152794,0.00951746,0.0100634,0.00710031,0.0068011,0.0101431,0.00882389,0.00918728,0.0113848,0.00822843,0.00497288,0.00390796,0.000627738,0.00727781,0,0.0140648,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0132266,0,0,0,0,0.00235322,0.00294199,0.00586406,0.00990908,0.0158388,0.0152706,0.00882117,0.0025308,0.00620458,0.00942381,0.0100688,0.0263864,0.00781466,0,0.0129005,0.0124659,0.00261006,0.00857373,0.0156053,0.0216218,0.00468748,0.00927704,0.00643243,0.0243783,0.0215506,0,0.0125004,0.0129205,0.00471314,0.0118261,0.0126168,0.0161037,0.0143788,0.00954152,0.00918728,0.00614716,0.00830874,0.00648705,0.00390796,0.00537565,0.00339945,0.00494009,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00299952,0,0,0,0,0,0.00280995,0,0,0.00292129,0,0,0.00293203,0.00603887,0.00299877,0,0.0080638,0.0108363,0.020362,0.00314127,0.00613622,0.00275906,0.0305877,0.00524752,0.00988764,0.00472037,0.0163958,0.0114316,0.0187895,0.00974457,0.00234374,0.0185541,0.0113249,0.00411612,0.00696547,0.0119165,0.0111176,0.00845699,0.00993227,0.0130841,0.0110419,0.0105533,0.0119746,0.0109122,0.0128745,0.00753237,0.00914093,0.00653167,0.00506453,0.00600339,0.00509917,0,0,0.0463746}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00588398,0.00293203,0.00603887,0,0.00948821,0.00882117,0.0025308,0.0296689,0.0103089,0.00920433,0.0145727,0.0101959,0.00861057,0.0060258,0.0101058,0.0197413,0.0330475,0.0269421,0.00890792,0.0200707,0.00282685,0.0113249,0.0223203,0.0152394,0.0312371,0.0134948,0.00815632,0.0121977,0.0162703,0.00965025,0.0114819,0.00967357,0.0121005,0.0123038,0.00753237,0.00913123,0.00569542,0.00421901,0.0105744,0,0.00494009,0.0461574,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00588398,0.00586406,0.00990908,0.00599755,0.00289119,0,0.00830548,0.00310229,0.00314127,0.0324101,0.0118137,0.0149584,0.0138581,0,0.0124659,0.0163958,0,0,0.0156832,0.00703122,0.00565369,0.00703658,0.0378864,0.00696547,0.00966033,0.0128034,0.0124039,0.0117328,0.0129185,0.018092,0.00843295,0.0110356,0.0119829,0.00969646,0.00711028,0.00880999,0.00454251,0.00453007,0.00188321,0.00727781,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0089365,0,0,0,0.00262201,0,0,0,0.00962224,0.0129285,0,0.00289119,0,0.00830548,0.010181,0.00314127,0,0.0118137,0,0.0138581,0.0159134,0.0202115,0.00856562,0.0273317,0.00496843,0.0224584,0.0224144,0.0121039,0.0113249,0.0170444,0.00696547,0.0141726,0.0128888,0.00922777,0.0102559,0.00872271,0.0109504,0.0137096,0.00737255,0.0140065,0.0127011,0.00837655,0.00954248,0.00763996,0.00337349,0.000627738,0,0.00494009,0.0461574,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0101376,0,0.00278886,0,0,0,0,0,0,0,0.00289119,0.00537587,0.0108363,0.00620458,0.0237591,0.0131369,0.0118137,0.0101959,0.0112343,0.00988764,0.0124659,0.00261006,0.0309949,0.00815262,0.0305297,0.00769161,0.0113074,0.00857658,0.0155662,0,0.00225616,0.012718,0.0163509,0.00965871,0.00931028,0.00890861,0.0068011,0.0117115,0.00798857,0.00550008,0.0157247,0.00791514,0.00569542,0.00257609,0.00806348,0,0.00494009,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00962224,0,0,0,0.00537587,0.0108363,0.00310229,0,0.00306811,0.0118137,0.00781466,0.0112343,0,0.00472037,0.0137857,0.00937899,0.00248422,0.00296931,0.00769161,0.00565369,0.00214414,0.00411612,0.016907,0.00225616,0.0105969,0.0163974,0.0136745,0.0100634,0.00974183,0.00641999,0.0104062,0.0122828,0.0098084,0.00711028,0.00838109,0.00580913,0.00350925,0.0039433,0.00169972,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00235322,0.00965492,0.00293203,0.00301944,0,0.00867357,0.0230182,0.0025308,0,0,0.00306811,0.00275906,0.00714371,0.00861057,0,0,0.0163958,0.00571582,0.00745265,0.00974457,0.0224144,0.0242078,0.00214414,0.00411612,0.0099415,0.0141726,0.0107292,0.00999855,0.0101647,0.0149296,0.0107169,0.0121851,0.0137494,0.0107299,0.0106029,0.016991,0.00928389,0.00377537,0.00413137,0.00331556,0,0.00494009,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00860483,0,0,0,0,0,0.00984128,0.00289119,0.00268793,0,0,0,0.0100688,0.0090546,0.0101959,0.0112343,0.0030129,0.0124659,0.00522013,0.0244738,0.0237579,0.00296931,0.00703122,0.0149307,0.00214414,0.0176242,0.0099415,0.00966033,0.00661932,0.0120185,0.0152426,0.0124965,0.008492,0.0104459,0.0142756,0.00620026,0.00788359,0.0168067,0.0066814,0.00386459,0.00532747,0.00537565,0,0,0.0140648,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00294199,0,0,0,0,0.00268793,0.00506159,0.00310229,0.00628254,0.00306811,0.00275906,0.022773,0,0.0129005,0.00708055,0.0111757,0.0150948,0.00815262,0.0156832,0.00769161,0.00927704,0.00428829,0.00205806,0.00696547,0.0164288,0.0116767,0.00862643,0.0114091,0.00583029,0.00825856,0.0068011,0.00580414,0.0124005,0.00209819,0.00638502,0.0089353,0.00648705,0.00626063,0.0039433,0.00169972,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00984128,0,0,0,0.00310229,0,0,0.0090546,0.00781466,0.0138581,0.0030129,0.00472037,0.0137857,0,0.0106368,0,0,0.0149307,0.00643243,0.0108702,0.00232182,0.0119165,0.00921415,0.012874,0.0101647,0.0127075,0.00858358,0.0114819,0.00690304,0.00935923,0.00669183,0.0157247,0.00567093,0.00648705,0.00430666,0.00600339,0.00169972,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00289119,0,0,0.010181,0,0.00306811,0.00275906,0.00238124,0,0.0060258,0.00774557,0.0171312,0.00285791,0.00815262,0,0.00234374,0.0121039,0.00643243,0.00675407,0.00464365,0.0119165,0.0128888,0.00914306,0.00951746,0.00998064,0.0124336,0.00843295,0.00570093,0.00745323,0.00448171,0.0036146,0.00721796,0.00470084,0.0035969,0.00331556,0.00897754,0.0162122,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0103089,0.00306811,0,0.00238124,0,0.0030129,0.0202115,0.0197413,0.00285791,0.00815262,0.00593861,0.00234374,0.00565369,0.0113249,0.00205806,0.00232182,0,0.00731072,0.0089271,0.0102559,0.0128731,0.00654184,0.00544299,0.0128104,0.00691789,0.0112855,0.00722921,0.00740593,0.00580913,0.00421901,0.00206009,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00613622,0.00551813,0,0.00262376,0.0227882,0,0,0.0244738,0.00496843,0.00974457,0.00769161,0,0.0113249,0.00205806,0.00232182,0.00225616,0.00968792,0.012188,0.00942627,0.00880549,0.0159586,0.00739699,0.00894097,0.00429426,0.00992033,0.0125322,0.00800515,0.00544787,0.00461771,0.000627738,0.00169972,0.00494009,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00781466,0.0112343,0,0.00236018,0.0137857,0.00937899,0.00248422,0.0156832,0.00234374,0.00282685,0.00428829,0.00617418,0.00464365,0.0148083,0.00761373,0.00785565,0.0133509,0.0055365,0.00728348,0.00641999,0.012181,0.00745323,0.0115093,0.00807339,0.00622515,0.00621501,0.00390796,0.00600339,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0100688,0,0.00238124,0.00861057,0.00988764,0.00236018,0.00261006,0.00571582,0,0.00593861,0,0,0.00214414,0.00881212,0.0099415,0.0193207,0.00372149,0.0140767,0.00789933,0.0102744,0.00719189,0.0116966,0.00993666,0.00852391,0.00669183,0.0104217,0.0066814,0.00429496,0.00328584,0.00331556,0.018434,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00289119,0.0176423,0,0,0.0103089,0.00306811,0,0.00476247,0,0,0,0,0,0,0,0,0,0.00703658,0.00411612,0.00696547,0.00451231,0.0067047,0.00605163,0.00748452,0.00872271,0.00909177,0.0175692,0.0131767,0.0129359,0.0065799,0.00753237,0.00757625,0.00510672,0.00768014,0.00251095,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00774557,0,0,0.00815262,0.00296931,0,0.00282685,0,0.00411612,0.0152394,0.00225616,0.00640169,0.00772442,0.0148278,0.0090165,0.011692,0.0109344,0.00653674,0.0112652,0.0106029,0.00499981,0.00830874,0.0062395,0.00963412,0.00268783,0.00169972,0,0.0461574,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0030129,0,0,0,0,0,0.0147228,0.00282685,0.00214414,0.0102903,0,0.00740417,0.00821975,0.00845699,0.00503676,0.00998064,0.0131753,0.00892145,0.012181,0.00703557,0.00918728,0.00626609,0.00977545,0.00757085,0.00297479,0.00313869,0.00339945,0.0162122,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00314127,0,0,0.00238124,0,0,0,0,0,0,0,0.00769161,0.00282685,0,0.00205806,0.00464365,0,0.0125858,0.00682241,0.00928502,0.00725377,0.00825856,0.00767072,0.00883776,0.00935923,0.00788359,0.00530297,0.00760186,0.00533415,0.00555088,0.00663113,0.00339945,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0100688,0.00551813,0.00238124,0.0138581,0.0060258,0,0.0163958,0.00571582,0,0.00890792,0.00703122,0.00565369,0.0312263,0.0129282,0.0222048,0.00902462,0.0423878,0.0455375,0.0540097,0.0569541,0.0653681,0.0615321,0.0599761,0.0608142,0.0593091,0.0530297,0.059604,0.0521195,0.0416075,0.0319973,0.0473293,0.0260924,0,0.0463746}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0100353,0,0.00857658,0.00205806,0.0175612,0.00225616,0.0144892,0.0329642,0.0498437,0.0653668,0.0670345,0.053754,0.0569425,0.0709442,0.0743432,0.0532676,0.0554192,0.0432173,0.0376119,0.0383544,0.0376099,0.0409127,0,0.0463746}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00311547,0.0181084,0.035572,0.0647045,0.0724271,0.0944911,0.0792666,0.0855091,0.108189,0.107379,0.105742,0.0944673,0.0765557,0.0638003,0.0512077,0.0733372,0.074287,0.0463746}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00692845,0.0156827,0.0252426,0.0432491,0.0510817,0.0559846,0.0870948,0.0927368,0.0869094,0.0837141,0.0761965,0.0649761,0.0516866,0.0782772,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00096414,0,0.00881406,0.0246818,0.0329719,0.0365757,0.0574769,0.071111,0.0728473,0.0721133,0.0572663,0.0696416,0.0211523,0.0562592,0.0927492}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00193471,0.0112652,0.0108882,0.0236792,0.0564102,0.0723723,0.0623039,0.073747,0.0465874,0.0247005,0.0461574,0.152191}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00130369,0.0094586,0.0354439,0.0653613,0.0578615,0.0704315,0.0722992,0.0683971,0.0140648,0};
>


==> anc/anc_files/DUNE_GLoBES_Configs/smr/DUNE_app_smear_nue_nominal.dat <==
energy(#app_nue)<
@energy =
{0,97,0,0.394609,0.0234809,0.0167184,0.00283927,0.00960034,0.00494302,0.001819,0.00142336,0.00197152,0.00111709,0.000524784,0.000463523,0.000150436,0.000135037,9.27124e-05,0.000166297,0,7.16204e-05,6.80598e-05,6.41646e-05,0,0,9.33786e-07,0,0,0,0,0,0,1.02073e-06,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0.509418,0.509776,0.211019,0.106416,0.0732384,0.0457426,0.0339005,0.0205074,0.0158901,0.00919275,0.00720098,0.00706058,0.00420729,0.00322746,0.00151122,0.00204131,0.00173691,0.00116759,0.000979872,0.000791177,0.000601182,0.000646043,0.000521648,0.000419613,0.000226977,0.00013375,5.87035e-05,5.99074e-05,1.83532e-05,6.41005e-05,0,0,0,0,8.79289e-05,0,0,0,0,4.02287e-05,0,0.000153833,0,0,0,3.24696e-06,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0.0959722,0.401432,0.46752,0.309447,0.199446,0.132327,0.0877715,0.0618246,0.0368005,0.0245801,0.0170785,0.0153513,0.0113869,0.00853513,0.00591992,0.0044248,0.00381153,0.00236152,0.0017055,0.00164799,0.00117477,0.00171819,0.000801078,0.000956043,0.000465881,0.000622002,0.00036719,0.000113566,7.98244e-05,8.42595e-05,0.000155502,7.01148e-05,0.000308277,0,0,0,0,0,0.000125787,0,0.000142872,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.22501e-07,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0.0600734,0.259583,0.328441,0.265727,0.199678,0.12554,0.0949102,0.068144,0.0454797,0.0341006,0.0222172,0.0177396,0.0137626,0.00933942,0.00758042,0.00508545,0.00541879,0.00261276,0.0021542,0.00222277,0.00162601,0.00142731,0.000669495,0.000569789,0.00081507,0.000369042,0.000215495,0.00018735,0.000467842,0.000134372,7.12313e-05,7.74939e-05,0.000167286,8.79289e-05,3.10287e-05,0.000138034,0.000116669,0,0,2.27508e-06,0,0,0,5.59217e-05,0,0,6.75331e-05,7.12331e-05,7.33239e-05,0,0,0,0,0,0,0,0,0,0,0,0,0.000107674,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0.00515636,0.0450566,0.188347,0.246878,0.228392,0.172416,0.129073,0.0966288,0.0693794,0.0456668,0.0316744,0.0244723,0.0185475,0.0143031,0.00968163,0.00764737,0.00590774,0.00481132,0.00346953,0.00267039,0.00212558,0.00175693,0.00108421,0.00082062,0.00055161,0.000921787,0.000361922,0.000156759,0.000449313,0.000269815,0.00032456,7.7986e-05,8.56251e-05,1.40017e-06,9.96021e-05,3.17367e-05,6.96666e-05,0.000252772,2.56356e-06,0,0,4.94877e-05,2.82995e-06,0.000187301,3.24696e-06,2.03347e-06,0,7.12331e-05,0,0,0,0,0,0,0,0,3.07909e-06,0,5.49515e-06,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.22501e-07,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,8.21095e-05,0.000103597,0.0586508,0.154477,0.21894,0.207998,0.166257,0.122323,0.087611,0.0657656,0.0500351,0.0364887,0.0282245,0.020886,0.0145501,0.0122603,0.00872632,0.00742597,0.006118,0.00449979,0.0034181,0.00260674,0.00243821,0.00145288,0.000691529,0.000727942,0.000661844,0.000978691,0.000790585,0.000474583,0.000744132,0.000234196,0.000167286,0.000405057,0.000424112,0.000212594,0,0.000377362,0,7.26845e-06,0.000153833,2.6394e-06,0,5.59217e-05,1.93975e-06,0.000213756,0,0,0,0,7.88728e-05,0,0,9.02237e-05,0,0,0,0,0,0,0,0,0,0,0,3.70701e-06,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0.00585937,0.0448237,0.126528,0.19163,0.183086,0.174042,0.131557,0.0956981,0.0732682,0.0577013,0.0393401,0.0295543,0.0230256,0.0173263,0.0130283,0.009529,0.00722938,0.00643562,0.00506524,0.00406107,0.0029934,0.00168375,0.00169789,0.00169622,0.00122715,0.000815567,0.000707147,0.000937448,0.000233511,0.00031023,0.000334572,2.62526e-05,0.000230866,0.000106297,0.000350006,0.00013099,0.000139031,0.000190522,0.000307665,0,0,0,3.8795e-06,3.40383e-06,0,0,2.33627e-06,2.44024e-06,4.20665e-06,0,0,0.00030219,0,0,9.66374e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0.00581031,0.03478,0.118947,0.173221,0.181521,0.151535,0.128741,0.0969017,0.0743202,0.0576733,0.0414594,0.0322681,0.0263832,0.0197858,0.014544,0.0117261,0.00751139,0.00666751,0.0057617,0.0043961,0.00342805,0.00264203,0.00181932,0.00169156,0.00127278,0.000788592,0.00102683,0.000608804,0.00066263,0.000445487,0.000495223,0.000428193,0.000244331,7.15244e-05,0.000253578,0.000349936,0.000232736,0,0.000334141,5.92716e-05,5.96512e-06,0,0.000213756,0,0,0,0.000256516,0,8.41305e-05,9.04257e-05,0,0,0,5.15412e-06,0,0,0,0,0,0,0,0,0,3.78432e-06,0,0,0,0,0,0,0,0,0,0,0,5.51106e-07,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0.00866926,0.0476478,0.107496,0.147573,0.170249,0.152562,0.124196,0.102038,0.0804383,0.0580574,0.047795,0.036872,0.0261453,0.0217512,0.0167879,0.0120376,0.0105099,0.00767119,0.00438077,0.00440354,0.00414115,0.0029139,0.00240626,0.0014266,0.00108026,0.00143653,0.00121935,0.000657068,0.000775306,0.000439644,0.000524346,0.000564234,0.000538198,0.000167349,8.26029e-05,0.000148781,2.92683e-06,2.6394e-06,0.000283838,1.7818e-06,1.93975e-06,0,0,4.53931e-06,0,0,0,0,0.000302866,0,0,0,0,0,0,0,0,0.000111105,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.22501e-07,0,0,0,0,1.03134e-06,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0.00946677,0.0443383,0.0993276,0.150814,0.156504,0.143349,0.124789,0.0957796,0.0806455,0.0604836,0.0466516,0.0349399,0.029061,0.0210576,0.016659,0.0134399,0.010024,0.00747973,0.00653867,0.00515209,0.00435756,0.0029751,0.00232742,0.00218497,0.00189623,0.00149116,0.00157462,0.000908903,0.000532047,0.000524653,0.000279453,0.000458583,0.00016454,3.42736e-06,5.17571e-05,0.000157746,0,0.000106121,5.89042e-05,6.28189e-05,0.000213756,0.000458136,2.26965e-06,3.9107e-06,0,0,8.41305e-05,0.000307689,0,0,0.0003194,0,0.000100884,0,5.71835e-06,0,0.000360636,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000129681,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0.00224102,0.0144126,0.0408351,0.0917524,0.137924,0.144597,0.135023,0.124477,0.101451,0.0780287,0.0623537,0.0512727,0.038114,0.0318263,0.0217254,0.01696,0.0139563,0.0116493,0.00765738,0.00595237,0.00561683,0.00362204,0.00379442,0.00282276,0.00200863,0.00128037,0.00119759,0.00107645,0.000737794,0.000654039,0.00124965,0.000509301,0.000422124,0.000488967,7.26845e-06,9.43081e-05,0.000167328,0.000177717,5.59217e-05,0.000269971,5.4373e-06,0,7.35028e-05,0.000253408,0.000153174,0,0.000172748,9.04257e-05,0,2.94201e-06,3.00983e-06,0,0,5.49515e-06,0,0,0,0,0,0,0,0,0,0,0,0.000120432,0,0,0,0,0,0,0,0,0,0,0,0,2.06268e-06,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0.000622519,0.00314273,0.0100896,0.0449062,0.0877591,0.130552,0.13835,0.127066,0.119398,0.10132,0.0791655,0.0625463,0.0504449,0.0416305,0.0305126,0.0222985,0.0181996,0.0141979,0.0107128,0.00862584,0.0073448,0.00540466,0.00424717,0.0042789,0.00340872,0.00248131,0.00141309,0.00156569,0.00114034,0.0010816,0.00081228,0.000624111,0.000997576,0.000312271,0.000522557,0.000202211,0.00038099,5.65991e-06,0.000306891,0.000271278,6.38204e-05,5.75361e-06,3.79919e-06,0.00031891,0.000155614,2.51307e-06,0.000450042,0.000305748,0,0.000314186,0,0,0.000337894,0,0,0,0.000107674,0,0,3.61626e-06,0,0,0,0.000120867,0,0,0,0.000430103,0,0,0,0,0,5.84829e-05,0,0,0,0,0,0,0,0,0,2.89535e-07,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0.000308556,0.00332795,0.015526,0.0455483,0.0911508,0.118414,0.132504,0.130584,0.11644,0.0981182,0.0774335,0.0618522,0.050025,0.0423106,0.0321284,0.0234418,0.0190242,0.0149892,0.0111641,0.0101286,0.00716984,0.00517472,0.00471031,0.00406587,0.00281251,0.00290544,0.001693,0.00109678,0.00112386,0.000769808,0.000911979,0.000544712,0.000719499,0.000618695,0.000315491,5.47665e-05,6.04109e-05,0.000808688,0.000266724,0.00021716,0.000293724,0.000312087,0.000715055,0.000256516,2.51307e-06,4.48706e-06,0.000302866,2.87474e-06,0,3.00983e-06,3.07909e-06,0.000100884,0,0.000359105,0,0,0,0.0001205,0,0,0,3.82653e-06,0,0,0,0,0,6.7696e-06,0,0,0,0,1.47361e-06,0,2.27678e-06,0,0,1.72637e-06,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0.00113972,0.00527412,0.015985,0.043579,0.084169,0.110103,0.121121,0.128269,0.113498,0.0942074,0.0806046,0.0675543,0.0510491,0.0411399,0.0342432,0.026407,0.0192847,0.0153665,0.0120956,0.0100847,0.00691605,0.00690777,0.00419072,0.00355999,0.00223603,0.00272776,0.00213528,0.00265464,0.00158878,0.00172941,0.00103994,0.000783757,0.00129403,0.000494309,0.000645716,0.000239268,0.00030569,6.47587e-05,0.000711189,0.000229793,7.88315e-05,7.33239e-05,7.90273e-05,0.000421917,0.000368592,9.52485e-05,0,0,0,0,3.2144e-06,0,0,5.62492e-06,0,0,0,0,0,0,0,6.44637e-06,0.000123063,3.83723e-06,0,0,0,0,0,0,0,9.22501e-07,6.50781e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0.000385585,0.00102366,0.00690163,0.0162382,0.0432458,0.07863,0.108269,0.122452,0.121436,0.113351,0.0952183,0.0804279,0.0666523,0.0503936,0.0401932,0.0339836,0.026804,0.0218378,0.0156613,0.013648,0.0112095,0.00843561,0.00571439,0.00421338,0.0034421,0.00357813,0.00239157,0.00212966,0.00165097,0.00162721,0.00088901,0.000624988,0.000754377,0.000346362,0.000288995,0.000643793,0.000566666,0.000411057,0.000350238,0.000230495,7.50323e-05,0.0011329,0,0,0,0,4.81205e-06,0.000618522,5.03817e-06,5.15412e-06,0.000346489,5.49515e-06,5.71835e-06,0,0,0.000114601,0.000114399,6.05329e-06,0.000622366,6.33459e-06,0,0,0,0,0,0,0,6.96208e-06,0,0,0,1.72965e-05,1.91256e-05,0,0,0,0,0,0,0,2.73403e-06,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,2.67701e-06,0.00126952,0.0073218,0.0184103,0.0476355,0.0767286,0.103974,0.115148,0.121573,0.109368,0.0911308,0.0784724,0.0677886,0.0538746,0.0451788,0.0341866,0.0259952,0.022355,0.0154347,0.0127741,0.0115951,0.00888304,0.00602092,0.00577534,0.00385224,0.00344192,0.00239563,0.00264987,0.00194721,0.00125323,0.00129104,0.00138525,0.00102316,0.00152975,0.000295158,0.00075753,0.000209092,0.000696409,0.00030018,0.000388648,7.8214e-06,0.000350238,0.000421917,8.6811e-05,0.000605733,0.00030219,9.2335e-05,8.048e-06,0,0.000100884,0.000103032,0,0,0.000107674,0.000383838,0,3.61626e-06,0,0,0,0,0,0.000403366,0,0,4.04419e-06,0,0,4.13194e-06,0,5.88543e-05,1.91256e-05,0,1.29796e-06,0,1.03134e-06,0,4.28398e-05,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0.000624352,0.00153229,0.00540755,0.0213578,0.0458947,0.0694808,0.0961034,0.111278,0.11345,0.10355,0.0976358,0.076887,0.0624855,0.0516256,0.0445932,0.0348857,0.0252178,0.0205793,0.0185006,0.0156733,0.0112128,0.00905676,0.00695522,0.00596347,0.00447238,0.00304534,0.00396318,0.00235759,0.00183432,0.00161791,0.00171685,0.00125869,0.00126196,0.000772419,0.000975872,0.000397548,0.000563994,0.000530721,0.000317415,0.000715055,0.000157259,0.00042443,8.6811e-05,9.04257e-05,9.62409e-06,5.88402e-06,9.44635e-05,0,3.2144e-06,0.000103032,0.000466321,0,0,0,6.10142e-06,0,0,0,0,0.000120867,3.92108e-06,0,0,1.09405e-05,0,6.96208e-06,0,0,0,5.51106e-07,1.91256e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0.000255909,0.00248339,0.00922099,0.0226603,0.0443753,0.0723149,0.096612,0.109136,0.109575,0.103444,0.0929928,0.0804545,0.0688606,0.0516443,0.0451801,0.0355254,0.031279,0.0240453,0.0182356,0.0150521,0.011207,0.00832044,0.00815904,0.00601525,0.00497273,0.003529,0.00222585,0.00233823,0.00212492,0.00135909,0.00119193,0.000753124,0.000916446,0.000429464,0.001008,0.00078385,0.00102054,0.000323484,0.000471805,0.000263041,0.000345558,8.41305e-05,0.000307689,9.30985e-05,9.72596e-05,0,0,0,0.000209346,0.000718209,0,0.000113417,0,3.64502e-06,0,6.20518e-06,0,0,0,0.000418743,0,0,6.84892e-06,0,0,0,6.91648e-06,0,5.52081e-05,1.02005e-06,1.36016e-06,0,0,0,3.56882e-05,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0.000145247,0.000255909,0.000943756,0.00272566,0.0078978,0.0192667,0.0456201,0.0673733,0.0940362,0.104647,0.102855,0.102277,0.0933249,0.0755536,0.0616654,0.0545864,0.0440084,0.0371174,0.0285869,0.0224648,0.0169591,0.0161403,0.0140864,0.00908723,0.00812816,0.00735982,0.00591949,0.00388633,0.00227115,0.00304105,0.00199312,0.00171591,0.00197764,0.000741559,0.00172864,0.000453915,0.00131401,0.000756164,0.000398516,0.000150558,4.08474e-06,0.000611423,0.000933962,0.000104894,0.000192946,9.72596e-05,1.00763e-05,3.07909e-06,5.3806e-06,0.000103032,0,3.36036e-06,0,0,1.22028e-05,0.000123166,0.000116344,0,0,0,0,0.000120432,0.000127431,0,0,1.80834e-05,0.000128719,0,0,9.22501e-07,6.09386e-07,6.8008e-07,8.22855e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000226149,0.0004061,0.0029572,0.0102143,0.023312,0.0433331,0.0683956,0.0934705,0.102077,0.10497,0.0994921,0.0906186,0.082035,0.0660499,0.0557555,0.0445968,0.0351217,0.0284669,0.0218786,0.0198153,0.0153388,0.012208,0.0093962,0.00832279,0.00640687,0.00491453,0.00388494,0.00318531,0.00254843,0.00164031,0.00275849,0.00120028,0.000799882,0.000791892,0.00100035,0.000886926,0.000472019,0.000334553,0.000417859,0.000279305,8.86175e-05,4.82282e-06,0.000200633,0.000493931,0.000415892,1.03082e-05,0.000100884,8.77799e-06,0,3.36036e-06,0,0.00050209,0,0.000126782,0.00012255,0.000397804,0.000808309,0,0,0,6.5866e-06,0,0,6.96208e-06,6.86515e-06,0,6.86275e-06,7.79958e-05,0,2.13443e-05,2.51116e-05,0,0,0,0,0,0,2.89535e-07,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,3.37602e-05,0.000104978,0.00107756,0.00261925,0.00945644,0.0252773,0.0427476,0.0673594,0.0900041,0.100327,0.102195,0.100117,0.0875368,0.0764785,0.0678856,0.0548942,0.0466268,0.0391503,0.0297121,0.0252041,0.0191839,0.015696,0.0117351,0.0099049,0.00776064,0.00656181,0.00579829,0.00453444,0.00315589,0.0030346,0.00343366,0.00228412,0.00126977,0.00151887,0.00103847,0.00118711,0.0006371,0.00054904,0.000499327,0.000164465,0.00050927,0.000624022,8.62422e-06,0.000312203,5.03817e-06,0,0.000322008,0.000117305,0,0.00011109,3.43074e-06,0.000114601,6.10142e-06,0.000386191,9.91219e-06,1.51373e-05,0.000120096,6.44637e-06,0.000123063,0.000124269,0.000123496,4.09158e-06,0,1.39242e-05,0,0,0.000257347,3.60666e-05,6.40581e-05,1.13839e-06,0,9.20515e-05,3.34e-05,0,0,0,0,9.37658e-06,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000105645,9.56651e-05,0.00099255,0.00360958,0.0115941,0.0241926,0.0445315,0.0694455,0.0863142,0.0981569,0.101144,0.0972886,0.0868359,0.0791557,0.0668072,0.0569341,0.0464702,0.0365295,0.0315948,0.023961,0.0175035,0.016763,0.013756,0.0106461,0.0106012,0.00693367,0.00509791,0.00461224,0.00571517,0.0035938,0.00322075,0.00204506,0.00199469,0.000652304,0.000734022,0.0008508,9.04904e-05,0.000341272,0.000863174,8.6811e-05,0.000198201,0.000694604,0.000375224,1.6096e-05,0.000101792,5.3806e-06,0.000108527,0.000944079,0.000216555,0.000224521,3.65146e-06,0.000114399,0,0.000389677,0.000356312,0,0.000404823,0,3.83723e-06,3.93487e-06,0.000860205,0.000126927,4.15918e-06,0,0,0.000257347,1.72965e-05,1.9735e-05,0,0,0,1.72637e-06,3.56882e-05,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.41888e-05,0.00035742,0.00129967,0.0041692,0.0113893,0.0239764,0.043787,0.0663536,0.083369,0.0953884,0.101582,0.0948788,0.0832568,0.0754302,0.0652523,0.0570923,0.0466169,0.0394126,0.0313956,0.0236489,0.0208783,0.0181436,0.014298,0.0142303,0.00890457,0.00666459,0.00561551,0.00370097,0.00463001,0.00338888,0.00314933,0.00180832,0.00149317,0.00220281,0.00123639,0.000729124,0.00134138,0.00136058,0.000450042,0.000196259,0.000287982,0.000814001,0.00010755,0.000530334,8.59499e-06,0.000117305,1.48529e-05,0.00021429,0.000107674,2.44488e-05,0.000346842,3.61626e-06,6.20518e-06,1.26692e-05,1.28105e-05,0.000120867,0.000123063,0,1.05215e-05,0.000430103,0,0,0,0,0.000430972,1.47361e-06,6.09386e-07,2.27678e-06,0,8.75688e-07,3.23687e-05,0,0,0,0,2.89535e-07,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.47634e-06,0.000191914,0.000560742,0.00188015,0.00531618,0.0110322,0.0249021,0.0432497,0.0642701,0.0813427,0.0908518,0.100252,0.0936821,0.0891931,0.0756977,0.0651105,0.0578807,0.0480556,0.0369361,0.031797,0.026843,0.0189122,0.0158267,0.0150331,0.0128176,0.00966701,0.00706915,0.0068577,0.00445502,0.00356514,0.00304359,0.00322152,0.00142957,0.00119163,0.00138399,0.000988779,0.00144083,0.00120873,0.00026492,0.000462714,0.000590172,0.000586266,0.00112623,0.000655576,0,0,0.000110633,0.000105465,0.000113417,0.000118253,0.000118044,9.66955e-06,9.91219e-06,0.000397804,0.000127749,0.000124718,0.00041218,0,3.93487e-06,1.09405e-05,1.08138e-05,0,0.00013282,0,0.000135536,3.55155e-05,4.19207e-05,2.24827e-05,0,2.83592e-05,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000153124,0.00040315,0.00233294,0.00511833,0.0121262,0.0265903,0.0470751,0.0627872,0.0852455,0.0907,0.0938858,0.0922785,0.0890183,0.075177,0.0679996,0.0565318,0.051076,0.0412874,0.0318581,0.0281996,0.0210183,0.0160226,0.0115494,0.0106929,0.00964114,0.00663771,0.00590588,0.0052819,0.00305698,0.00217297,0.00279016,0.00237571,0.00265834,0.00167507,0.00144979,0.000888215,0.00150514,0.00097514,0.00118587,0.000597075,0.000610839,0.0005221,0.000215743,0.000556647,0.00165085,3.36036e-06,0.000107674,3.65146e-06,0.000383161,0.000117113,0.000126257,6.33459e-06,0.000120096,0,6.56352e-06,0.000257547,0,0,6.7696e-06,0.000437209,4.10127e-06,6.91648e-06,0,2.07948e-05,8.68532e-05,2.13443e-05,2.51116e-05,2.34151e-06,0,1.13711e-06,0,0,0.000227323,3.04356e-05,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7.65622e-05,7.16204e-05,0.000511045,0.00164718,0.0048968,0.0131691,0.0243402,0.0428427,0.0638866,0.0806809,0.0884153,0.0931629,0.0894578,0.0828023,0.0738953,0.067715,0.0568795,0.0485243,0.0387249,0.0330578,0.0289225,0.0217151,0.0202875,0.0159651,0.011561,0.0103074,0.00849911,0.00610666,0.0061216,0.00450075,0.00327825,0.00342072,0.00222739,0.00147699,0.00158583,0.00174467,0.00189327,0.00060402,0.00100448,0.000612808,0.000585887,0.000431621,0.000551471,0.00022469,0.000477758,0.000678617,0.00036981,6.1122e-06,0.000228798,0.000113496,6.20518e-06,0.000924497,0.000240191,1.02975e-05,0.000123063,0.000126855,0.000430737,6.84892e-06,0.000126927,0,0.000559841,0.000129681,1.37255e-05,7.61508e-05,5.83968e-05,1.36016e-06,8.35835e-05,0,1.03134e-06,0,2.21429e-06,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7.16204e-05,0.00024482,0.000662436,0.00258619,0.00637724,0.0137175,0.0268339,0.0433452,0.0621515,0.0772323,0.0858811,0.0929091,0.0896479,0.0846745,0.0771943,0.0679801,0.0596003,0.047578,0.0371345,0.0326629,0.0271056,0.0216965,0.0191085,0.0153886,0.0103325,0.00980939,0.00907648,0.00777536,0.00563134,0.0043696,0.00270792,0.00362047,0.00307149,0.00268947,0.00140157,0.00130183,0.00107062,0.00078793,0.000924052,0.00029543,0.0011993,0.000114859,0.000117305,1.8269e-05,0.000319755,0.000218778,0.000242617,7.29004e-06,0.000113496,0,0.000122555,0.000120096,6.44637e-06,0.000422664,6.42317e-06,0.000660621,8.18315e-06,0,0,0.000257437,0.000136598,6.86275e-06,6.03279e-05,8.42037e-05,9.35137e-05,2.69321e-05,2.34151e-06,2.06268e-06,1.90342e-06,1.32283e-06,4.76541e-05,0,3.04356e-05,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.03204e-05,0.000660804,0.00114711,0.00248409,0.00741251,0.0139131,0.0280229,0.0433346,0.066084,0.0771874,0.0856379,0.0900096,0.0862109,0.0831629,0.0746727,0.0675535,0.0562243,0.046561,0.0394994,0.030269,0.0246028,0.021766,0.0199326,0.0151447,0.0119171,0.0116461,0.0079254,0.00682041,0.0038674,0.00383167,0.00404609,0.00308952,0.00244746,0.00195958,0.000899365,0.0018015,0.00146616,0.00175656,0.0005345,0.000421558,0.000221124,0.000860247,0.000496027,0.00082319,0.00104429,0.000114601,0,0.000123166,9.91219e-06,0.000522909,0.000127749,0.000120867,0.000126984,0.000120432,0,0,4.04419e-06,0.000148619,0,0,6.86275e-06,7.26842e-05,0.000103329,4.40488e-05,5.15211e-05,9.20515e-05,1.03134e-06,1.13711e-06,2.21429e-06,4.52412e-05,0,5.79069e-07,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.02175e-06,0.000245384,0.00127701,0.00313249,0.00724224,0.0148009,0.027806,0.042373,0.0587039,0.0736393,0.0841523,0.0906303,0.0845409,0.0782485,0.074844,0.0637418,0.0530951,0.0449452,0.039949,0.0336473,0.0270348,0.0223856,0.018366,0.0136126,0.0157791,0.0115878,0.0108881,0.00705859,0.00811032,0.00550675,0.00352007,0.00424696,0.00313551,0.00157485,0.00266091,0.00156601,0.00201109,0.00114135,0.000399937,0.000801409,0.000232397,0.00104899,0.00107995,0.000366379,0.000508203,0.000133892,0.000613184,0.000128755,2.91227e-05,0.000536395,0.000412526,0.000438434,0.000240863,6.5866e-06,0.000135263,0.000865101,6.96208e-06,1.37303e-05,0,0.000430972,5.57592e-05,4.09007e-05,6.8008e-07,4.99703e-05,1.75138e-06,0,0,0,0,0,1.86587e-05,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6.80598e-05,6.41646e-05,0.00012516,0.000361404,0.00142161,0.00348677,0.00738901,0.0156851,0.0285768,0.0452228,0.0596275,0.0728149,0.0831283,0.0842587,0.0880415,0.0847352,0.076826,0.0627991,0.0604038,0.0487652,0.0426119,0.0313125,0.0284092,0.0245093,0.0181786,0.0159359,0.0156844,0.0123709,0.00902274,0.00817354,0.00667487,0.00457663,0.00214659,0.00248976,0.00241051,0.00155239,0.00168823,0.00116586,0.00163757,0.00124464,0.000236148,0.000577486,0.000223568,0.000936471,0.000593212,0.000146353,0.000619249,0.000126782,0.00079668,0.000118771,6.40526e-06,0.000133759,0.000535243,0,1.05215e-05,0.000139355,0.000130971,0,0.000136921,0.000143514,0.000128674,0.000310454,0.000151931,2.49813e-05,0,0,2.75771e-06,0,0,0,0,4.84654e-07,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6.80598e-05,6.41646e-05,0.00012516,0.000261664,0.00037402,0.00198093,0.0036777,0.0073538,0.0148825,0.0285112,0.0429389,0.0587836,0.0714417,0.082443,0.0849792,0.0870524,0.0827967,0.0723967,0.0640442,0.0578247,0.0479093,0.0403528,0.0323279,0.0284517,0.0241316,0.0213024,0.014304,0.0117679,0.0121175,0.0101051,0.00597658,0.00626369,0.00668276,0.00422602,0.00367629,0.00219596,0.00118034,0.00264343,0.00115118,0.000844946,0.00083069,0.000793469,0.000253273,0.00129307,0.000120278,0.000727641,0.000736104,0.000132836,0.000245099,0.000815845,0.000136733,0.000127313,0.000146675,0.000137115,0.000547647,6.84892e-06,0,0,0.000264302,0.000434346,0.000139636,0.000210964,1.91256e-05,2.13443e-05,0.000107397,0,3.4095e-05,0,4.1517e-05,0,0,1.06354e-05,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000121745,5.95743e-05,0.000587557,0.00211024,0.00476182,0.0089048,0.0171731,0.0301525,0.041694,0.0610585,0.0715896,0.0784743,0.0828092,0.0826205,0.0816272,0.0756916,0.0670555,0.0589478,0.0462202,0.0403539,0.0351301,0.0298265,0.0266634,0.0217467,0.0178784,0.0121747,0.0114492,0.00904375,0.00585051,0.00613175,0.00371574,0.00400129,0.00279943,0.00321766,0.00329342,0.00166878,0.00245116,0.0011492,0.000761829,0.000496027,0.00107452,0.000699692,0.000747169,0.000136348,0.00050692,0.000120051,0.000924497,0.000265812,0.000127313,6.56352e-06,0.00094001,0.000123496,0,0.000135015,0.000130536,4.10127e-06,0.000133813,6.86275e-06,9.45495e-05,2.11657e-05,7.26277e-05,1.55082e-06,0,0,0.000122572,0,0,0,4.84654e-07,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6.25798e-05,0,0.000117281,0.000380202,0.000589078,0.00210087,0.00440205,0.00898864,0.0163794,0.0292511,0.0411385,0.0553909,0.0697817,0.0803501,0.0844298,0.0825002,0.0794258,0.0742684,0.0651363,0.0530272,0.0477648,0.0400933,0.0372316,0.027153,0.0286297,0.0190917,0.0164331,0.0128323,0.00977948,0.0101464,0.00833049,0.00608922,0.00423218,0.00629065,0.00339756,0.00338697,0.00238717,0.000941583,0.00265871,0.0020872,0.00023842,0.00044319,0.000905866,0.00052773,1.22028e-05,0.000234225,0.00012255,0.000526693,0.000246597,0.00052569,0.000260532,0.000272979,1.05215e-05,6.84892e-06,1.08138e-05,2.7758e-05,6.86515e-06,0.000133813,0,9.51006e-05,2.0755e-05,3.17863e-06,2.64096e-05,2.9825e-05,2.75771e-06,1.13711e-06,0.000139055,0,0,5.79069e-07,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6.08725e-05,5.95743e-05,9.15507e-07,0.000341005,0.000566625,0.00228767,0.00425055,0.00927143,0.0175126,0.029028,0.0412436,0.0566876,0.069021,0.0818434,0.0891811,0.0798439,0.0765859,0.0715867,0.0675437,0.0558593,0.0475378,0.0408712,0.033034,0.0283634,0.0231071,0.0189538,0.0146905,0.0122531,0.0101488,0.00774387,0.00923384,0.00794668,0.00648674,0.00352072,0.00337345,0.00255219,0.00148738,0.00285286,0.00256416,0.00153497,0.00149974,0.000775494,0.000737405,0.00150607,0.000499688,0.000893495,0.000651799,0.000648838,0.00077387,0.000133548,0.00042005,0,0.000139355,0.000260624,0.000444172,6.86515e-06,0.000438478,0.000135536,2.06151e-05,2.09537e-05,1.81847e-06,4.86724e-05,2.74835e-05,0,3.56882e-05,0,0,1.63332e-06,2.89535e-07,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.43307e-05,0.000170233,0.000174276,0.00141264,0.00215031,0.00449945,0.010377,0.018789,0.0299883,0.0430538,0.0542973,0.0681836,0.0781,0.0768555,0.080709,0.0778185,0.0693179,0.062733,0.0586079,0.0489088,0.0411311,0.0333509,0.0286577,0.0272716,0.0207864,0.0191801,0.0148834,0.0109603,0.00967277,0.00997563,0.00525331,0.00651087,0.00517951,0.00462225,0.00391643,0.0040353,0.00209432,0.00300884,0.00278816,0.0025342,0.0014968,0.000886822,0.0015063,0.000478997,0.000903244,0.000775339,0.000266179,0.000137469,0.000140952,6.5866e-06,0.00026092,0,2.08863e-05,1.37303e-05,0,0.000261447,5.39142e-05,0.000149481,0.000114858,2.07337e-06,8.75688e-07,1.72637e-06,0,0,0,0,9.69308e-07,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.33786e-07,9.15507e-07,0,7.4023e-05,0.000291305,0.000855682,0.00189654,0.00557902,0.0103979,0.0179665,0.0309851,0.039481,0.0568795,0.0641014,0.070784,0.083087,0.0795937,0.0760674,0.0732272,0.0705309,0.0615681,0.0455745,0.0436763,0.036725,0.0310532,0.0265623,0.0205804,0.0186929,0.0152783,0.0133538,0.00786122,0.00694642,0.0064896,0.00414929,0.00440357,0.00180607,0.00513258,0.00238141,0.000805323,0.0014382,0.00199834,0.00183084,0.00192212,0.000161844,0.00103429,0.000372766,0.00135111,0.000944662,0.000256611,0.000133278,1.57395e-05,0.000139355,0.000126927,0.000134695,0.000559841,1.10484e-05,4.09984e-06,9.76884e-05,4.151e-05,0.000115538,5.02232e-05,1.46582e-06,3.68528e-05,1.13711e-06,1.32283e-06,0,2.73403e-06,4.84654e-07,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7.4023e-05,0.000270103,0.000340835,0.00126461,0.00195551,0.00602423,0.0109119,0.0190808,0.0290621,0.0414803,0.0538652,0.0668955,0.067889,0.0774765,0.077874,0.0729572,0.0689719,0.0622218,0.0571712,0.0514598,0.0417565,0.0311912,0.0338877,0.0297761,0.0211016,0.0168303,0.0175436,0.00948113,0.0111618,0.00812717,0.00725538,0.00663464,0.00605531,0.00414042,0.00298939,0.00354861,0.00258334,0.00223203,0.00203408,0.00143697,0.00137249,0.000772154,0.000122555,0.00132197,0.00084573,0.00109145,0.000120432,0.000381009,1.09405e-05,0.000699284,0.000268034,0.000136921,0.000129681,1.78253e-05,0.000277606,9.23509e-05,9.69289e-05,2.5887e-05,3.04151e-05,1.03134e-06,0,4.41627e-05,3.85441e-06,0,7.74188e-07,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.47917e-06,0.000198179,0.000547808,0.00132335,0.00266219,0.00526756,0.00867137,0.0177467,0.027002,0.0460287,0.0539698,0.066499,0.0773056,0.0809089,0.0758633,0.0767315,0.0700742,0.0670148,0.0549974,0.0452934,0.0402017,0.0330858,0.0274935,0.0235244,0.0187748,0.0174654,0.0197342,0.0136407,0.0111444,0.00774939,0.00779512,0.00451924,0.00377458,0.00519071,0.00340025,0.00346025,0.00307701,0.00202818,0.00205363,0.00096481,0.00105903,0.000807261,0.00102701,0.000434376,0.00120403,0.000531472,1.71081e-05,1.09405e-05,2.29464e-05,0.00114661,0.000147888,0.000266279,0.000132773,8.70335e-05,0.000169215,2.43012e-05,2.51116e-05,9.49831e-05,6.57687e-05,1.90342e-06,4.50541e-05,1.44149e-06,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5.90763e-05,0.000119815,0.000430298,0.00069903,0.00167227,0.00314438,0.00682584,0.0106864,0.0198061,0.0288416,0.0452014,0.0529391,0.0651794,0.0737596,0.0752811,0.0750564,0.0728064,0.0691381,0.0643515,0.0557545,0.0497751,0.0465295,0.0358957,0.0299245,0.0273691,0.0211779,0.0170147,0.0131347,0.0147346,0.00810423,0.0088429,0.00626837,0.00692045,0.00537177,0.00560766,0.00350264,0.00436917,0.00284843,0.00272782,0.002203,0.001971,0.000630545,0.00129892,0.000417938,0.00191189,0.000409789,0.000564755,0.00016675,2.03088e-05,0.000141657,0.00013282,1.10484e-05,0.000997479,0.000265992,0.000108218,6.81557e-06,0.000133031,0.000121001,3.23687e-05,1.13711e-06,0,1.44149e-06,0,3.98122e-05,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000122942,8.54791e-05,0.000466075,0.00188137,0.00390099,0.00583701,0.00914516,0.018739,0.0304097,0.0433755,0.0535695,0.0658452,0.0812326,0.070718,0.0723716,0.0752722,0.058363,0.0604316,0.0562082,0.0466305,0.0392766,0.0354485,0.0326083,0.0258977,0.0228067,0.0188661,0.0166599,0.0126807,0.0104196,0.0082233,0.00547539,0.00685516,0.00813312,0.00400671,0.00319192,0.00410232,0.00232902,0.00171452,0.00205632,0.00245574,0.00173061,0.00155929,0.000142754,0.000740524,0.000629284,0.00155399,0.000155324,0.000274996,0.000283471,0.0011391,4.09984e-06,3.84627e-05,8.70519e-05,7.44462e-05,0.000100969,0,1.72637e-06,0,1.32283e-06,0,0.000174427,3.07251e-05,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.53961e-07,0,1.91383e-05,0.000202628,0.00049437,0.00220848,0.00253418,0.00589189,0.0119914,0.0178853,0.0300342,0.0397679,0.0561853,0.0668422,0.0702451,0.073356,0.0799044,0.0674937,0.0685999,0.0624044,0.057185,0.0472543,0.0413197,0.0344269,0.0279322,0.0230437,0.0236474,0.0150419,0.0161128,0.0111899,0.0117258,0.00815248,0.00763994,0.0100773,0.00515973,0.00408173,0.00256477,0.00205875,0.00347499,0.00150837,0.00322354,0.00290819,0.000538805,0.000638927,0.00106812,0.000547647,0.00138756,0.000289021,0.000723327,0.000403987,1.51804e-05,0.000261447,0.000170924,0.000106999,0.000147074,3.37133e-06,1.46582e-06,1.03134e-06,3.75916e-05,0,0,0.000104157,9.37658e-06,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8.32388e-05,0.000135442,0.000515087,0.000739886,0.00189213,0.00349003,0.00581723,0.0161407,0.0182514,0.0291025,0.0426146,0.0544572,0.0625385,0.0672339,0.0779072,0.0721293,0.0704418,0.0666872,0.0639514,0.0589449,0.0524293,0.0439469,0.0355194,0.0331229,0.0231844,0.0215326,0.0231097,0.0161213,0.0135728,0.00990897,0.00869412,0.00739221,0.00719072,0.00589555,0.00558806,0.00333014,0.00292595,0.00226199,0.00232808,0.00375713,0.0017929,0.000969982,0.00108864,0.00043989,0.000665286,0.00139312,0.00172548,0.000150651,0.000842701,0.000571945,0.000158567,0.000155389,0.000139159,0.000107144,9.49831e-05,2.06268e-06,3.75916e-05,8.43568e-05,0,0,1.84636e-05,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6.14712e-05,6.0979e-07,0,7.18983e-05,0.00040869,0.000554035,0.00197811,0.00486801,0.00840031,0.0129057,0.0228401,0.0287961,0.039549,0.053991,0.0654745,0.065933,0.0742239,0.0746293,0.0735661,0.0679623,0.0621283,0.0522361,0.0464623,0.0420866,0.0354498,0.0313222,0.0229429,0.0232118,0.0201737,0.0159113,0.0111451,0.0125952,0.00848995,0.00725093,0.00934583,0.00737029,0.00371615,0.0039443,0.00258738,0.00400924,0.00261221,0.00139266,0.000975182,0.00198274,0.00150499,0.000964217,0.00109897,0.000441699,3.01354e-05,0.000274542,0.000269647,0.000574645,0.000167025,0.00023427,0.000167167,0.000121001,3.23687e-05,1.13711e-06,0.000141269,2.41292e-06,0,4.01017e-05,0,3.67597e-06,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.96827e-05,0.000109337,0.000819849,0.00244294,0.00394073,0.00677746,0.0120717,0.0213394,0.0311039,0.0403908,0.0543727,0.0563679,0.0699524,0.0736638,0.0733569,0.0717339,0.0634208,0.0628683,0.0571927,0.0501056,0.0362324,0.0377165,0.0330595,0.02463,0.0264495,0.0166585,0.0166207,0.0123748,0.0116151,0.00848247,0.00734065,0.00621266,0.00637654,0.00524216,0.00444327,0.00404695,0.00304639,0.00203494,0.00269485,0.000790575,0.00122538,0.00112421,0.00108411,0.000152779,0.00125526,0.000400092,0.000275173,0.000632162,8.098e-05,9.7609e-05,7.50819e-05,9.4393e-05,3.34e-05,0.000120669,0,1.44149e-06,0,9.37658e-06,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7.7986e-05,0.000332718,0.000731084,0.000888046,0.0017087,0.00475671,0.00684361,0.0125131,0.0203055,0.0287944,0.0418868,0.0461341,0.0652211,0.0762305,0.0732047,0.0769652,0.0701026,0.0654335,0.0626491,0.0587619,0.0571423,0.0439441,0.0356532,0.0337156,0.0301731,0.0190695,0.0206672,0.0151532,0.0127094,0.0116902,0.00798269,0.00896602,0.00665079,0.00434475,0.00521314,0.00441368,0.00249727,0.00267799,0.00187049,0.00137313,0.000223492,0.000830377,0.000986898,0.00028892,0.00187404,0.0014123,0.000914441,0.000503658,0.000268725,0.000160267,0.000270165,0.000148484,3.51264e-05,3.04053e-06,4.1517e-05,0,0,2.89535e-07,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7.01148e-05,7.67636e-05,0.000248947,0.000381041,0.000488679,0.00157668,0.00236281,0.00491137,0.00911393,0.012131,0.0220679,0.0289499,0.0426463,0.0550421,0.0609688,0.0654313,0.0712372,0.0771561,0.0723073,0.0670135,0.0602821,0.0528258,0.0538414,0.0440786,0.038541,0.0270768,0.0254712,0.0254158,0.0185641,0.0154639,0.01338,0.0117931,0.0118965,0.00640758,0.00674172,0.00637546,0.00481905,0.00477959,0.0033181,0.00243063,0.00124886,0.00130065,0.000609128,0.00158633,0.000767812,0.00115124,0.000538037,0.000295672,0.000491741,4.65971e-05,0.000209732,4.66929e-06,2.74835e-05,0,0.000119532,0,0,0,4.84654e-07,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000199837,0.000558554,0.000884938,0.00151365,0.00542728,0.00842776,0.0151468,0.02138,0.0312457,0.0388549,0.0522264,0.0650917,0.0609259,0.068181,0.0804257,0.0681406,0.0667598,0.0586447,0.0520164,0.0523929,0.0431522,0.0313062,0.0302157,0.0272373,0.025416,0.0203464,0.0183356,0.014436,0.0101719,0.00727652,0.00911479,0.0061706,0.00545972,0.00740533,0.00556614,0.00108407,0.0050651,0.00164052,0.00152306,0.00112473,0.00121614,0.00154694,0.00216505,0.00182133,0.000470575,0.00051291,0.000346851,0.000172612,3.15764e-05,0.000110476,1.13711e-06,0,3.85441e-06,0,9.37658e-06,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000228363,0.000227723,0.000353332,0.000775251,0.00125836,0.00246142,0.00438142,0.00861463,0.0144349,0.0209676,0.0289269,0.0420277,0.0536381,0.0603362,0.0671853,0.0667897,0.0690692,0.0719511,0.0655338,0.058645,0.0564794,0.0545149,0.0417121,0.038253,0.0345268,0.0284961,0.0216332,0.0211205,0.0186388,0.0124405,0.0129585,0.00706098,0.0081289,0.00867374,0.00575948,0.00448442,0.0044137,0.00328844,0.003381,0.00295957,0.00364861,0.00180052,0.000991199,0.00191952,0.00227833,0.000443158,0.000233521,4.76857e-05,2.64096e-05,5.87743e-05,5.17911e-06,3.79624e-05,0,0,1.63332e-06,3.04356e-05,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8.36469e-07,9.86635e-05,1.69267e-06,0.000270028,0.000908955,0.00264058,0.00191064,0.00519681,0.00797888,0.0138754,0.0233402,0.0309197,0.0417506,0.0458596,0.0570642,0.0627877,0.0702517,0.0702753,0.0726866,0.0657976,0.059882,0.0571421,0.0470662,0.045052,0.0366241,0.0292812,0.0262721,0.0245337,0.0199934,0.0150103,0.016614,0.0129796,0.012527,0.00933195,0.00573702,0.00606626,0.00500898,0.00257969,0.00299341,0.00229764,0.00284403,0.00284738,0.00144024,0.000819496,0.0013042,0.000856492,0.000426503,0.000109442,0.000207338,3.01105e-05,4.48408e-06,3.56882e-05,5.12369e-05,4.90956e-05,1.63332e-06,1.7435e-06,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.94576e-05,0.000106297,1.85782e-06,0.000292331,0.00098555,0.00110861,0.00356776,0.00383766,0.00808172,0.015101,0.0198565,0.0293776,0.039037,0.0491718,0.0608892,0.0622584,0.0680946,0.0717764,0.0778327,0.0628257,0.0597893,0.0558634,0.0536934,0.0481919,0.0356728,0.0325337,0.0252262,0.0248383,0.0204821,0.0196973,0.0139416,0.0127947,0.00784983,0.010707,0.00818295,0.0062878,0.00453799,0.0039836,0.00376398,0.000770849,0.00361215,0.00237551,0.00272662,0.00106914,0.00110576,0.000250195,0.000232895,0.000192026,0.000119535,3.23687e-05,0.000125242,2.21429e-06,0,0,5.79069e-07,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000106297,0.000118526,3.75559e-05,0.00017625,0.000380601,0.00200532,0.00315294,0.00503769,0.00740657,0.0137411,0.0220593,0.0289064,0.0419952,0.0504504,0.0628173,0.0659675,0.0767123,0.0632491,0.0723862,0.0652753,0.0591662,0.0494961,0.0420164,0.0435389,0.0412346,0.0358489,0.0262534,0.0206683,0.0176459,0.013169,0.0147177,0.0124086,0.00912529,0.00866267,0.00716904,0.00430024,0.00453814,0.0035937,0.0024056,0.0049547,0.00328958,0.00270318,0.000846017,0.00099686,0.00048429,0.000238587,0.00018943,4.09288e-06,0.000140782,0.00015522,1.32283e-06,4.52412e-05,5.56292e-05,8.68604e-07,1.47611e-06,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.66911e-05,0.000129794,0.000136885,0.000578756,0.000918212,0.00173984,0.00339782,0.00710296,0.0102363,0.0136419,0.0218778,0.0348714,0.0406575,0.0505945,0.0566408,0.0604989,0.0677987,0.065138,0.0610228,0.0689385,0.0609105,0.047358,0.04212,0.0429697,0.0360561,0.0352717,0.026332,0.0242139,0.0225325,0.0177104,0.0134903,0.0117932,0.00863658,0.0103787,0.00706199,0.00719255,0.00565891,0.00309844,0.00416349,0.00519121,0.00409877,0.00208854,0.00165841,0.000474332,1.24927e-05,5.20437e-05,9.4393e-05,0.000146993,0.000122572,8.52483e-05,4.76541e-05,0,3.07251e-05,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4.15104e-05,0.000328401,0.000512326,0.000555687,0.00158896,0.00371315,0.00479654,0.00892529,0.014153,0.0208604,0.0263852,0.0365372,0.0495753,0.0527188,0.0615242,0.0622637,0.0642445,0.0648738,0.0611118,0.0594221,0.0636099,0.0471833,0.0434996,0.0390949,0.0364356,0.0332015,0.0209323,0.0183293,0.0224677,0.0160742,0.01061,0.00935587,0.00611956,0.00973383,0.00801267,0.00693306,0.0045375,0.00624598,0.00312974,0.00454846,0.00152349,0.000420479,0.000187983,3.08091e-05,0.000115493,3.78905e-06,0.000159398,4.37313e-05,3.85441e-06,0,1.54838e-06,8.81834e-07,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000146506,0.000160195,0.00105349,0.000751739,0.00176974,0.00299765,0.00632307,0.0103554,0.015397,0.0238622,0.0346561,0.0412468,0.0441058,0.0558616,0.0624124,0.0620065,0.0642441,0.0669598,0.0637707,0.0566382,0.0547855,0.0463003,0.0417917,0.0310766,0.0276531,0.030173,0.0232445,0.0207454,0.0196956,0.0156617,0.0117891,0.0091037,0.00800338,0.0066925,0.00650287,0.00592686,0.00576469,0.00294751,0.00254411,0.00103543,0.000724492,0.000113079,0.000290399,9.702e-05,3.68528e-05,1.13711e-06,4.50541e-05,0,2.73403e-06,4.07815e-05,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8.79289e-05,0,0,0,2.00303e-06,0,1.35914e-06,0.000156282,0.000331502,0.000467215,0.00091769,0.00112856,0.00253641,0.00526745,0.00910735,0.0150294,0.0201444,0.027145,0.0439243,0.0450289,0.0537793,0.058672,0.0686151,0.0661555,0.0673049,0.0689085,0.0575935,0.0612595,0.0445779,0.0394571,0.0380987,0.0356094,0.0243382,0.02476,0.0199154,0.0180088,0.0126016,0.0142875,0.0118982,0.0109459,0.00707813,0.00764739,0.00483667,0.00372398,0.00330893,0.00252075,0.00079048,0.000313018,0.000323489,2.83592e-05,0.000146634,0.000158261,7.07424e-06,0.000156824,0,4.00073e-05,0,6.89229e-05,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4.2162e-06,0.000289498,0.000548331,0.000875346,0.00204663,0.0032835,0.00697556,0.0104166,0.0160704,0.0200772,0.0258675,0.0389226,0.0508851,0.0552405,0.0648483,0.0765431,0.064949,0.0649334,0.0607129,0.0594536,0.0609492,0.048915,0.0438219,0.0361047,0.0337466,0.0268885,0.0220443,0.0167468,0.0156487,0.0126854,0.0116884,0.0111235,0.0103917,0.0109008,0.0079005,0.00498353,0.00478159,0.00234227,0.000701595,0.000215646,0.000268911,0.000122752,0.000179698,3.98659e-05,0.000141269,1.44149e-06,5.12619e-05,1.06372e-06,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4.59292e-05,2.6394e-06,0.000106121,6.0686e-05,0.000534755,0.00118297,0.00282519,0.00372798,0.00628153,0.0125987,0.0150146,0.0247971,0.0343231,0.0405968,0.0456721,0.0556834,0.0583134,0.0635624,0.0610279,0.0649495,0.0610039,0.0568051,0.0581795,0.047263,0.0466617,0.0369323,0.0334776,0.0321453,0.0284094,0.0273078,0.0201615,0.0137574,0.0146828,0.0145354,0.00939629,0.00628829,0.00493832,0.00547963,0.00350676,0.00109563,0.000314615,0.000133346,0.000392523,0.000138443,4.94394e-06,8.43568e-05,0,0,4.84654e-07,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000153833,0,5.30604e-05,0.000190283,0.000243517,0.00134976,0.00119071,0.00302939,0.00447541,0.0040422,0.00996737,0.0181525,0.024489,0.0329665,0.0399576,0.0446769,0.0515533,0.061794,0.0606317,0.0604655,0.0688056,0.0574397,0.0602767,0.0602669,0.0435278,0.0430794,0.0369524,0.0349143,0.0295698,0.0256883,0.0191584,0.0197689,0.0169773,0.013011,0.00990845,0.00579705,0.00996635,0.00562517,0.0037519,0.000880866,0.000230435,0.000296366,0.000299596,0.000254711,1.13711e-06,0.000180572,1.44149e-06,4.89997e-06,3.04356e-05,0,6.89229e-05,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000197561,0.000775811,0.0016425,0.00166743,0.00412068,0.00514885,0.00862726,0.0156507,0.0224788,0.0327242,0.0356039,0.0470967,0.0608741,0.0600368,0.0588527,0.0629159,0.067784,0.0636793,0.0595148,0.0563087,0.0437691,0.0477459,0.0349097,0.0295877,0.0298157,0.0257174,0.0231679,0.0170282,0.0153324,0.0124622,0.0130387,0.00945176,0.00732889,0.00365031,0.00135435,0.000680036,5.92921e-05,0.000329421,7.16204e-05,4.17764e-06,2.64566e-06,4.66827e-05,0.000177161,9.66612e-06,0,6.89229e-05,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00028098,0.000374215,0.000323484,0.00136852,0.00276282,0.00545795,0.00685661,0.0101421,0.0188374,0.0235346,0.028769,0.0442026,0.0445911,0.0492698,0.0600112,0.0559094,0.0592335,0.0646309,0.0641035,0.0559433,0.0519947,0.0491166,0.0454937,0.044026,0.0378201,0.0311901,0.0260947,0.0221281,0.0203818,0.0164106,0.0158692,0.0130073,0.00896537,0.00525662,0.00125466,0.000491505,0.000138476,0.000209886,0.000110476,3.79624e-05,0,1.44149e-06,0.000171693,4.1071e-05,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000205845,0,0.000226191,0.000621903,0.000869524,0.000678654,0.00178187,0.00344525,0.00687166,0.0112654,0.0160825,0.0288624,0.0324818,0.0437136,0.049651,0.054322,0.055314,0.0691346,0.064175,0.060599,0.0611619,0.0613398,0.0468153,0.0488695,0.0353414,0.0385401,0.0408553,0.0306118,0.0248128,0.0181765,0.0148864,0.0176443,0.0158862,0.0136256,0.00680076,0.00186397,0.000971946,0.000354315,0.000251349,0.000179698,7.89654e-05,9.01083e-05,0.000198211,2.73403e-06,3.95226e-05,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000293724,0,0.000394571,0.0013479,0.00239643,0.00352468,0.00321062,0.00602146,0.0139728,0.0179325,0.026739,0.0311851,0.0419775,0.0484425,0.0560146,0.0542736,0.0600215,0.0621028,0.0688903,0.06205,0.0560402,0.0514589,0.049276,0.042862,0.0395746,0.0382452,0.0342288,0.0251825,0.0206401,0.0174245,0.015827,0.0136814,0.00713975,0.00184198,0.000573422,0.000549207,0.000552074,7.47369e-05,0.000124476,0,0.000293018,2.73403e-06,1.06354e-05,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.7818e-06,1.93975e-06,0.000213756,2.15176e-06,7.73019e-05,0.000255744,0.000644331,0.000528543,0.00248906,0.00187355,0.00505146,0.0066137,0.012017,0.0139412,0.0179129,0.0357658,0.0373586,0.0451062,0.0554486,0.0577528,0.0631883,0.0630791,0.0573859,0.0640476,0.057019,0.0530164,0.052097,0.044138,0.0323658,0.0313269,0.029879,0.0204367,0.0169982,0.0219254,0.0176505,0.00814427,0.00248125,0.00078479,0.000399678,0.000149429,0.00014354,0.000431876,0.000267143,1.44149e-06,5.12619e-05,2.81297e-05,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000247923,0.000237931,0.00051423,0.00057275,0.00185332,0.00283176,0.00447917,0.00785355,0.0122096,0.0195897,0.0254234,0.0318995,0.0360721,0.0408443,0.0521297,0.0534473,0.0597485,0.0736462,0.0561499,0.0571161,0.0548444,0.0530707,0.0475323,0.0469189,0.034683,0.0361951,0.0310178,0.0296705,0.0187467,0.0173099,0.0104912,0.00355592,0.00119419,0.000198813,0.000283464,7.23155e-05,4.25356e-05,1.32283e-06,2.41292e-06,0,1.02452e-05,0,3.67597e-06,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6.08792e-05,0,0,7.12331e-05,0.000146648,0.000341272,0.00058387,0.00117847,0.00172283,0.00373579,0.00779674,0.0133862,0.0204135,0.0314812,0.0465542,0.0774129,0.103403,0.138043,0.183194,0.226617,0.279196,0.323533,0.365051,0.392024,0.42967,0.448441,0.448518,0.43842,0.423541,0.411122,0.395344,0.349375,0.323386,0.287175,0.169407,0.0527045,0.0162363,0.00630302,0.00284185,0.00161249,0.00102536,0.00148399,0.000814528,0.000469913,0.000265095,5.83049e-05,2.19604e-06,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.2335e-05,0,0.000101792,0.00143762,0.00147701,0.0017063,0.00407643,0.00474169,0.0127803,0.0172111,0.0259051,0.0401679,0.0564768,0.0815061,0.117779,0.136898,0.18631,0.235151,0.283131,0.314114,0.350867,0.395825,0.398431,0.432576,0.385673,0.185715,0.0602618,0.0218356,0.00803988,0.00333622,0.00169211,0.00114575,0.00176816,0.000327691,0.00043469,0.000153054,3.67597e-06,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.28283e-06,0,0,5.74274e-06,0.000229202,3.64502e-06,0.00011955,0.000895993,0.00208552,0.00565933,0.00648627,0.00599266,0.0148886,0.0215235,0.0309697,0.0481198,0.0636838,0.0848245,0.132473,0.159469,0.374965,0.669801,0.547038,0.253429,0.0850377,0.0283655,0.0126151,0.00515956,0.00300953,0.00213407,0.0010109,0.000274022,7.25988e-05,0.000173983,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6.91648e-06,0.000559645,0.00352439,0.0700602,0.363329,0.632827,0.533888,0.260523,0.0915093,0.0305895,0.0106993,0.00575857,0.00130701,0.000160722,0.000137846,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4.02913e-05,0.00431891,0.0800942,0.359832,0.620893,0.528386,0.26849,0.0870215,0.0300475,0.0043208,0.000393871,4.39209e-06,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000133807,0.00617681,0.0827282,0.354929,0.596233,0.530631,0.269563,0.0241628,0.000532176,2.19604e-06,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000327386,0.00772178,0.095023,0.355116,0.59911,0.139947,0.000434149,6.89229e-05,0,0,0,0,0};
>


==> anc/anc_files/DUNE_GLoBES_Configs/smr/DUNE_app_smear_numu_nominal.dat <==
energy(#app_numu)<
@energy =
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.2,0,0,0,0.186939,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0.129892,0,0,0,0,0.151581,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0.77008,0,0,0.151581,0,0,0,0,0,0,0,0,0.142857,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0.435054,0,0,0,0,0,0.22992,0,0.178663,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0.435054,1,0,0,0,0,0,0,0.178663,0,0,0,0,0,0,0,0,0.090514,0,0,0,0,0.158766,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0.22992,0.77008,0.186939,0.348419,0.77008,0.4,0.178663,0,0.166667,0,0.333333,0,0,0.333333,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0.626122,0.196838,0,0,0.178663,0,0,0,0,0,0,0,0,0.303162,0,0,0,0.142857,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0.22992,0.186939,0.151581,0,0,0,0,0.166667,0,0,0,0,0,0.555998,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.2,0,0,0.333333,0,0,0.0830012,0,0,0,0,0,0.0711844,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.333333,0,0,0,0,0,1,0,0,0,0.158766,0.277999,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.166667,0.186939,0,0.277999,0,0,0,0,0,0.0711844,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0533427,0,0,0,0,0.0830012,0,0,0.0830012,0,0,0,0,0,0,0,0,0.18873,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0533427,0,0,0.626122,0.333333,0,0,0,0,0,0,0.238421,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.5,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.178663,0,0.166667,0,0,0.277999,0,0,0,0,0,0,0.217527,0,0,0.277999,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.571429,0,0.277999,0,0,0.238421,0,0,0.0474023,0,0,0.18873,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.277999,0.142857,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.217527,0.142857,0,0,0,0,0,0,0,0.232636,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.333333,0,0.303162,0,0,0,0,0,0.277999,0,0,0.5,0.333333,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0830012,0,0,0.238421,0.217527,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.333333,0,0,0,0,0.0649462,0,0.317533,0.0830012,0,0.245079,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.303162,0,0,0,0,0,0,0,0,0.5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.142857,0,0,0,0,0,0.0649462,0.142857,0,0,0.435054,0,0,0.333333,0,0,0,0,0,0,0.136067,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0711844,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0711844,0,0.142857,0.158766,0.0830012,0,0.377461,0,0,0.435054,0,0,0,0.333333,0.157497,0,0,0,0,0,0,0,0,0.333333,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.142857,0.158766,0,0.435054,0,0,0.333333,0,0.232636,0,0,0,0,0,0.38504,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.142857,0,0,0,0,0,0,0,0,0,0,0,0,0.455733,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.217527,0,0,0,0.129892,0,0,0,0,0,0,0,0,0,0,0,0,0.232636,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.142857,0,0,0,0,0,0,0,0.232636,0.333333,0,0,0.157497,0,0,0,0.465271,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.333333,0,0,0,0,0.232636,0.0830012,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.129892,0,0,0,0,0,0.136067,0,0,0,0,0.11496,0,0.5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.232636,0.333333,0.333333,0,0,0.136067,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.333333,0,0,0,0,0.38504,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0694572,0,0,0.333333,0.685007,0,0.11496,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.38504,0,0,0,0.38504,0.333333,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.38504,0.0694572,0.361,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.333333,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.333333,0,0,0,0,0,0.11496,0,0,0,0,0,0.333333,0,0.5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.333333,0,0,0.136067,0,0,0,0,0.38504,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.435054,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.186939,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.11496,0,0,0,0.11496,0,0,0,0,0,0,0,0.5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.333333,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.11496,0,0.277999,0,0,0,0,0.77008,0.5,0,0,0,0,0,0.626122,0,0.333333,0,0,0,0,0,0.455733,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.5,0,0,0,0.186939,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.277999,0,0.333333,0,0.333333,0.22992,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.5,0,0,0,0,0,0,0,0,0,0,0.5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.333333,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.333333,0,0,0,0,0,0,0,0,0,0,0,0.333333,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.136067,0,0,0.136067,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.213231,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.186939,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.5,0,0,0,0,0,0.5,0,0,0,0,0,0,0,0,0,0,0.0507648,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.333333,0,0,0,0,0,0,0,0,0,0.22992,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.5,0,0,0,0,0,0,0,0,0,0,0.0507648,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.4082,0.333333,0,0.272133,0.813061,0,1,0,0,0,0,0,0,0,0.333333,0.049026,0.271558,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.5918,0,0,0,0,0,0,1,0,0,0,0,0.360308,0.271558,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.77008,0,0,0.333333,0.377435,0.253824,1,0,0.5,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.10153,0,0.373878,0.5,0,1,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.626122,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0};
>


==> anc/anc_files/DUNE_GLoBES_Configs/smr/DUNE_app_smear_nut_nominal.dat <==
energy(#app_nut)<
@energy =
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0141081,0.0165881,0,0.0219849,0,0.0236243,0.0096484,0.0288737,0.0176452,0.0098181,0.00952215,0,0.00283048,0,0,0.00270274,0,0,0.0160931,0.00893397,0.00283483,0.00914611,0.0159016,0,0.0276448,0,0,0,0,0.00301745,0,0.00951494,0.00283968,0.0191143,0,0.00966043,0.00253423,0,0.028008,0.0052097,0.00511578,0.00248387,0,0,0,0,0,0.00191592,0.00398998,0.00253861,0.00275442,0.000373762,0.000408644,0.00140015,0.00199996,0.00252077,0.00107431,0.000514972,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0282162,0,0.013233,0.0142745,0.00811322,0.0118122,0.0096484,0.0113669,0,0.0196362,0.00952215,0.00927437,0.0123107,0.0029621,0.0132099,0.00540548,0,0,0.00370012,0.00893397,0,0.0030487,0,0.00623716,0.00317804,0,0.00612349,0,0.00320244,0,0.0121116,0.00568168,0.00951105,0,0.00267521,0.00288428,0.00253423,0,0.00278742,0,0.00255789,0,0.0108045,0.00471262,0,0,0,0.00202747,0.00136658,0.00209367,0.0015561,0,0.00177733,0.00223623,0.00199996,0.00047123,0,0.000596078,0.00102485,0.000404399,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0264661,0,0,0,0.0096484,0,0.00882258,0,0,0,0.00948025,0.0029621,0.00303722,0,0,0,0,0.00266738,0,0.0030487,0.0159016,0,0,0,0.00306175,0,0.00640489,0,0,0.00284084,0,0,0.00896017,0,0,0.00299437,0,0,0,0.00248387,0,0,0,0,0,0,0.00168079,0.000659492,0.000357778,0,0.00355467,0.00140015,0,0.00094246,0.000537157,0.000729958,0.00121643,0.00216327,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0141081,0,0,0.0109925,0.00811322,0,0.0192968,0,0.00882258,0,0.00952215,0,0,0.00992109,0.0132099,0,0.00272036,0.00303811,0,0,0.00566966,0.0030487,0.00365611,0,0,0,0.00306175,0.00316798,0.0107261,0,0,0.00852252,0.0123507,0.00570689,0,0,0.00253423,0.0100292,0.00278742,0.0113294,0.00255789,0.00248387,0,0,0.0184841,0.00233103,0.0112925,0.0059862,0.00336158,0.00474747,0.00191388,0.0027469,0.00136869,0.00363638,0.0035401,0.00362785,0.000537157,0.000867731,0.00140802,0.000404399,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.022281,0.0141081,0.0165881,0.030417,0.0439699,0.0186488,0,0.0096484,0.0201203,0,0.0098181,0.0123651,0.0185487,0.00566097,0,0.0101727,0.00905239,0.00911142,0.0101756,0.0234933,0.0178679,0.00283483,0.0030487,0.0159016,0,0.0106443,0.0111418,0.0102548,0.0318319,0.00320244,0,0.00932692,0,0,0,0.00267521,0.015429,0.0110222,0.0190123,0.00278742,0,0,0,0,0,0,0.00780741,0.00869614,0.00480514,0.00219943,0.00286835,0.00406055,0.00149505,0.00396331,0.00503653,0.000919663,0.00362785,0.00574687,0.00252209,0.00147494,0.00175887,0.00237163,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0225325,0.00495264,0.00790188,0.00656397,0.0129579,0.0118122,0.00288069,0.0227338,0.0352903,0.0127495,0.00284299,0.0333611,0.0492429,0.0029621,0.0101727,0.0235102,0.00544073,0.0132138,0.0358863,0.00800215,0.00283483,0.00914611,0.0159016,0.0344541,0.0106443,0.00332656,0.00612349,0.0106106,0.0107261,0.0131239,0.00556941,0.00951494,0.00283968,0.00285344,0.0169858,0.0183133,0.0110222,0.0160179,0,0.0052097,0.0111251,0,0.0166406,0.00235631,0.0104425,0,0.022585,0.00480514,0.00398998,0.00451708,0.00515106,0.00650247,0.00792662,0.00447245,0.000919663,0.00409908,0.00179912,0.00311817,0.00243286,0.000808798,0.0026478,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0734952,0.0564323,0.0165881,0,0.0549624,0.0559464,0.0389632,0.0347066,0.0175068,0.046747,0.0098181,0.0123651,0.0148124,0.0246215,0.00888631,0.0355315,0.00810821,0.0172725,0.00303811,0.028486,0.0116014,0.0151645,0.0428282,0.0281472,0.0166823,0.0244667,0.0111418,0.0225018,0.00316798,0.0493091,0.0191588,0.0335502,0.00568168,0.00951105,0.015264,0.0116354,0.00576856,0.0220444,0.0130235,0.00557483,0.00260485,0.0333754,0.0108032,0.00248416,0.00235631,0.0265257,0.0101384,0,0.0147347,0.00293761,0.0102538,0.00729773,0.00825866,0.0109299,0.0086729,0.00999982,0.00567739,0.00233628,0.00219377,0.00230821,0.00527661,0.000790545,0.00884021,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0445619,0.0324284,0.0165881,0.04365,0.0395414,0.0105356,0.0661143,0.0414743,0.00875341,0.0202793,0.0196362,0.0314094,0.0240868,0.0502317,0.0297633,0.0162471,0.0144579,0.0209432,0.00303811,0.0482792,0.0258701,0.00283483,0.00609741,0.0232139,0.00311858,0.0201785,0.0144683,0.0593898,0.00950393,0.017131,0.00905235,0.0242233,0.00568168,0.00283968,0.0219677,0.0143106,0.0193209,0.00253423,0.0220066,0.009336,0.00260485,0.00255789,0.00831932,0.0108045,0.0260325,0.0048019,0.00780741,0.00869614,0.0159158,0.0125037,0.0111437,0.00658217,0.00861447,0.00766073,0.00489049,0.00599989,0.00709108,0.00520971,0.00477252,0.0020497,0.00175887,0.000790545,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0445619,0.0747526,0.0663523,0.00395094,0.0329774,0.0186488,0.0118122,0.0347066,0.0463805,0.046747,0.0392724,0.0342524,0.0268558,0.027452,0.0416117,0.0253588,0.0117551,0.0227132,0.0253662,0.00370012,0.0142687,0.0179993,0.0367308,0.00731221,0.0135638,0.0201785,0.00997967,0.0163783,0.00633595,0.0107261,0.0131239,0.0232504,0.00568168,0,0.0343783,0.0107008,0.0183133,0.0305324,0.0160179,0.0242468,0,0.0171345,0.0191225,0.0407337,0.0173173,0.0048019,0.0156148,0.0303742,0.0106798,0.00977052,0.00970949,0.00549166,0.0137525,0.00847802,0.00167215,0.00383929,0.00409908,0.00593452,0.00561581,0.0031992,0.00297207,0,0.00884021,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0445619,0.0846485,0.0497643,0.0568831,0.0912218,0.0511017,0.0271511,0.0385936,0.0201203,0.0114567,0.0814762,0.0628189,0.0185487,0.00283048,0.00592421,0.0132099,0.0144579,0.0172725,0.0325037,0.0482792,0.0106695,0.0208341,0.0285034,0.0182805,0.0511364,0.0382891,0.0177949,0.0316871,0.00950393,0.0128098,0.0161414,0.0335502,0.0275524,0.0342125,0.0209709,0.0179203,0.0211975,0.0271129,0.0220066,0.0204857,0.0391978,0.0222503,0.0132871,0.018257,0.0126047,0.0080416,0.0148005,0.0112925,0.0101374,0.0171372,0.00771518,0.0111255,0.00312067,0.00437196,0.00965502,0.00983918,0.00440569,0.00341059,0.004067,0.00307454,0.0016176,0.000790545,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0289333,0.0564323,0.0381288,0.0568831,0.0692368,0.0697505,0.0342045,0.0540034,0.0376271,0.0493812,0.0745894,0.0561397,0.0454045,0.0151412,0.0525676,0.0599751,0.0316185,0.0482775,0.0437407,0.040879,0.00800215,0.0123296,0.0265197,0.02687,0.0573736,0.0328906,0.0422429,0.0296949,0.0975569,0.0267383,0.0221763,0.0232504,0.0275524,0.0141984,0.041082,0.0402565,0.0183133,0.0101369,0.0220066,0.0298217,0.0139342,0.013683,0.0216064,0.0166406,0.0173173,0.0144057,0.0171315,0.0112925,0.0195399,0.020389,0.0131221,0.0177077,0.00911881,0.00833527,0.00390838,0.00829905,0.00661985,0.00268579,0.00574969,0.00269138,0.00378086,0.0026478,0.00203254,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0867999,0.0324284,0.0381288,0.0740671,0.0109925,0.0697505,0.0507754,0.0694132,0.0227338,0.0520153,0.0392724,0.083713,0.0305921,0.0558927,0.0684129,0.0162471,0.0171606,0.0236636,0.041618,0.0271934,0.0642734,0.0303289,0.0295684,0.0122455,0.0260381,0.0138224,0.0355898,0.0399497,0.00316798,0.0513929,0,0.0204657,0.0237191,0.0437236,0.00285344,0.00267521,0.015429,0.00848798,0.0290414,0.0437588,0.00872453,0.0590771,0.0274418,0.0216089,0.0307452,0.0393692,0.0226079,0.0277778,0.0187897,0.00977052,0.0147709,0.0169921,0.00887561,0.00984671,0.0110552,0.00229916,0.00994108,0.0082708,0.00553471,0.0036493,0.00135447,0.00873395,0.00406508,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0355857,0.0423242,0.0215407,0.0701161,0.0725188,0.0324529,0.0306778,0.0414743,0.0577474,0.00526825,0.0480665,0.0285665,0.0704586,0.027452,0.0158453,0.0792594,0.0379681,0.0409361,0.00911432,0.028486,0.0500046,0.0416682,0.0285034,0.02687,0,0.0573574,0.0355898,0.0266331,0.0137786,0.0267383,0.0333368,0.00278471,0.0237191,0.0180301,0.0181175,0.0160512,0.0444103,0.0110222,0.00598874,0.0232731,0.036593,0.00511578,0.0166386,0.0207411,0.00706893,0.0313276,0.0171315,0.00259637,0.0205132,0.00934655,0.010369,0.0111255,0.00549381,0.010664,0.0089449,0.00937935,0.0163963,0.0122185,0.00795125,0.00371622,0.00256767,0.00158109,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0512143,0.0465364,0.0995285,0.0383189,0.0472519,0.0511017,0.0578288,0.0636518,0.0551339,0.046747,0.0451351,0.0437746,0.0398665,0.0302824,0.0188074,0.0335553,0.0171606,0.0418864,0.0223281,0.0321861,0.0232027,0.0208341,0.0560881,0.0341822,0.0396018,0.0446452,0.0211214,0.0327566,0.0232825,0.0342619,0.0060349,0.0325774,0.0294008,0.0247015,0.015264,0.0465415,0.0222051,0.0330666,0.0290414,0,0.0226588,0.013683,0.0216064,0.0132886,0.0173173,0.0096038,0.0101384,0.0277778,0.0259569,0.0125037,0.0130069,0.0142377,0.0119963,0.00915256,0.0127273,0.00999982,0.00772692,0.00107431,0.0066702,0.00461642,0.0012132,0.00158109,0,0.00631376,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.118057,0.0564323,0.0928457,0.0555029,0.0285489,0.026762,0.0885066,0.0540034,0.0516075,0.0441129,0.0647713,0.0561397,0.0519099,0.081503,0.0624887,0.028396,0.0651253,0.0382157,0.0712295,0.0321861,0.0258701,0.017009,0.0326171,0.0391155,0.0240089,0.0489335,0.0256101,0.036888,0.0201145,0.0385831,0.0232304,0.0121116,0.0313857,0.0275411,0.0142672,0.0205955,0.00865284,0.0202738,0.025001,0.0298217,0.0139342,0.0248082,0.0157709,0.0216089,0.0331015,0.0208851,0.0148005,0.0112925,0.0232908,0.0133215,0.0167493,0.0164015,0.0133787,0.00819251,0.00978098,0.0173792,0.00866938,0.00754599,0.00382368,0.00281603,0.0012132,0.00237163,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0445619,0.0324284,0.0663523,0.04365,0.0329774,0.0478331,0.0389632,0.0761809,0.0866211,0.0608379,0.0480665,0.0247303,0.0240868,0.0312712,0.0346527,0.0467652,0,0.0418864,0.0558931,0.0730651,0.0321367,0.00850449,0.0224059,0.0440488,0.0364832,0.0371789,0.0590354,0.0327566,0.0370611,0.0493091,0.0454066,0.0428771,0.0646198,0.00951105,0.0124106,0.0286212,0.0211975,0.0220444,0.0190123,0.0260605,0.0505272,0.0162409,0.00745161,0.0324134,0.0252094,0.0096038,0.02727,0.0190816,0.0186935,0.0137605,0.0133367,0.015561,0.0172469,0.00970396,0.00685471,0.00799985,0.0111902,0.00880796,0.00604968,0.00307454,0.00337646,0,0.00203254,0,0.0212332,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0445619,0.0282162,0.0430815,0.0793982,0.0538158,0.0348752,0.0543021,0.0289452,0.0402406,0.0291019,0.0589086,0.0399384,0.0491409,0.027452,0.0624887,0.0457041,0.0651253,0.0527679,0.0325037,0.0308935,0.0285375,0.0493185,0.0285034,0.0489822,0.0135638,0.0797563,0.024448,0.0635211,0.0338931,0.0235358,0.00905235,0.0363349,0.0180375,0.0398919,0.0372318,0.0492167,0.015429,0.0126711,0.026047,0.0298217,0.0278685,0.013683,0.00745161,0.00745249,0.029922,0.0200463,0.0171315,0.00778912,0.0245681,0.0136507,0.0136664,0.0114833,0.013883,0.0114813,0.00950898,0.00859824,0.00645523,0.0078955,0.00612689,0.00339078,0.00392214,0.00343835,0,0.00631376,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.022281,0.0141081,0.0331762,0.0701161,0.0692368,0.0567926,0.070873,0.0472357,0.0139804,0.0555696,0.0284303,0.0827199,0.0574479,0.0151412,0.0188074,0.0335553,0.0551287,0.0436565,0.00303811,0.0197932,0.0312049,0.0398237,0.0438933,0.0232139,0.0166823,0.0265346,0.0177949,0.0163783,0.00950393,0.0310595,0.0454066,0.0204657,0.0445975,0.0151904,0.0219677,0.0303618,0.0240818,0.0271129,0.0190123,0.0270343,0.0113294,0.0111251,0.00248387,0.0290614,0.00471262,0.0176454,0.0202769,0.0268708,0.0187897,0.018394,0.0204082,0.0121988,0.0190031,0.0114813,0.00796279,0.0119998,0.00661985,0.0129434,0.00669853,0.0036493,0.00432654,0.00343835,0.00680767,0.00631376,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0957762,0.0705404,0.0663523,0.0396991,0.0879398,0.0567926,0.0354365,0.044355,0.0665008,0.0229134,0.0647713,0.075184,0.0213178,0.00566097,0.0475359,0.0233826,0.0470205,0.0263839,0.0467788,0.0247859,0.0106695,0.0521533,0.00914611,0.0354594,0.0511364,0.0371789,0.0533847,0.0225018,0.0275572,0.00640489,0.0363543,0.017681,0.0275524,0.0237094,0.0429387,0.0116354,0.00576856,0.00253423,0.0100292,0.0242468,0.0313833,0.0162409,0.0324096,0.0299293,0.0181405,0.0208851,0.02727,0.0138889,0.0218867,0.0140747,0.0159905,0.0144705,0.0126132,0.00696658,0.0086729,0.00737939,0.00756231,0.00988227,0.00791902,0.00647453,0.00337646,0.00501944,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0445619,0.0282162,0.00495264,0.0396991,0.0175564,0.0486793,0.00352672,0.0221775,0.0840076,0.031736,0.0422038,0.00952215,0.0148124,0.027452,0.064416,0.0396297,0.0316185,0.0482775,0.0457175,0.040879,0.0464054,0.0303289,0.0591368,0.0232139,0.0396018,0.0106443,0.0322632,0.0153087,0.0476717,0.0374643,0.0262478,0.0325774,0.0123558,0.0303808,0.0248212,0.0107008,0.0347498,0.0135564,0.0190123,0.0149108,0.0200539,0.0187988,0.0182548,0.0157728,0.00706893,0.0176454,0.0576853,0.0199887,0.0198439,0.0246932,0.0167493,0.0234493,0.0163688,0.0154446,0.00489049,0.00567862,0.00692646,0.0127557,0.00609856,0.00281603,0.00297207,0.000790545,0.00406508,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00665235,0.0507486,0.0497643,0.0264661,0,0.0673281,0.0625876,0.0375873,0.0804812,0.078483,0.0441111,0.0314094,0.0323938,0.0530622,0.0496055,0.0132099,0.026213,0.0409361,0.0619693,0.0321861,0.0106695,0.0598036,0.0182922,0.0709188,0.0531656,0.0138224,0.0478936,0.0358184,0.0307252,0.0128098,0.0363543,0.0363349,0.0237191,0.0332205,0.0209709,0.0375813,0.0183133,0.0135564,0.0089831,0.0391577,0.00781455,0.013683,0.029058,0.0232253,0.00942524,0.0152444,0.0327463,0.0564626,0.0227484,0.0172168,0.0177544,0.0113583,0.00986633,0.0103785,0.0139814,0.00829905,0.00661985,0.00735834,0.00911507,0.00602443,0.0064898,0,0.00203254,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0734952,0.0324284,0.0497643,0.017184,0.0329774,0.0186488,0.0354365,0.0279389,0.0139804,0.0352903,0.0156808,0.0532967,0.0519099,0.0369322,0.0356875,0.0610361,0.00810821,0.0372654,0.0366032,0.0482792,0.0418744,0.0369889,0.0397795,0.0513611,0.0375727,0.0414672,0.0133062,0.0225018,0.0402291,0.0267383,0.0120698,0.0381468,0.0180375,0.0332205,0.0553493,0.0169858,0.030858,0.0296471,0.0290414,0.0214594,0.0191439,0.0419426,0.0182548,0.00745249,0.0283889,0.0176454,0.0139862,0.0399773,0.0244566,0.0289974,0.0270348,0.0114833,0.0157518,0.0122986,0.0129993,0.0125982,0.00914061,0.00735834,0.0062891,0.00788255,0.00297207,0.000790545,0.00680767,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0183203,0.0381288,0.0529321,0.0329774,0.0291843,0.0105802,0.0347066,0.0350136,0.0493812,0.0127495,0.0190443,0.0454045,0.00948025,0.0356875,0.0264198,0.0289157,0.0418864,0.0407026,0.0160931,0.0116014,0.0113393,0.046942,0.0440488,0.0260381,0.031933,0.0500581,0.0502045,0.0519464,0.0246546,0.0333368,0.0194929,0.0275524,0.0398919,0.0238244,0.0312964,0.0250894,0.0110222,0.0279954,0.0111497,0.0427127,0.0419426,0.0182548,0.00745249,0.0322783,0.0208851,0.0327463,0.0138889,0.0216789,0.0155511,0.0174088,0.0135221,0.01237,0.0122986,0.00769079,0.0149194,0.00977646,0.0078955,0.00876231,0.00628294,0.00256767,0.00501944,0.00203254,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0282162,0.0331762,0.0264661,0.0252669,0.0348752,0,0.0318259,0.00261347,0.0176452,0.0196362,0.00284299,0.0185487,0.0482541,0.0188074,0.0264198,0.00905239,0.0227132,0.0264275,0.0780578,0.0660089,0.0634927,0.0285034,0.02687,0.0302461,0.00953413,0.00997967,0.0214322,0.0487784,0.027857,0.0524956,0.0335502,0.042749,0.0342125,0.00570689,0.0322309,0.0337423,0.0245786,0.0320358,0.0512811,0.0252636,0.0248082,0.0299257,0.0432179,0.0283889,0.0361295,0.0249389,0.00519275,0.0178164,0.0158653,0.0161057,0.0101771,0.0182556,0.01381,0.0159457,0.0138391,0.00756231,0.0145548,0.00995447,0.00614909,0.00283079,0.000790545,0,0.0211469,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0606445,0,0.030417,0.0472519,0.0210711,0.0236243,0.0385936,0.0402406,0.0405586,0.0422038,0.0123651,0.0278231,0.0425932,0.00992109,0.0132099,0.041615,0.0418864,0.0396413,0.0185006,0.0312049,0.0303289,0.0254547,0.0146244,0.0375727,0.0170004,0.0211214,0.0480654,0.00633595,0.0203334,0.0353002,0.0353621,0.0275524,0.0247015,0.00856033,0.0322309,0.0183133,0.0220444,0.0330818,0.0242468,0.0514372,0.0257017,0.0191225,0.0457021,0.0228531,0.0184841,0.0171315,0.0138889,0.0192206,0.0128179,0.0163361,0.0107677,0.0161077,0.0218794,0.0114531,0.0146202,0.00709108,0.00880796,0.0076757,0.00659919,0.005681,0,0.00406508,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0445619,0.0282162,0.071305,0.017184,0.0219849,0.0397199,0.0118122,0.0096484,0.0201203,0.0229134,0.0225676,0.0342524,0.0213178,0.0464125,0.0386496,0.00303722,0.0597198,0.0291043,0.0294656,0.0495718,0.0258701,0.0616481,0.0326171,0.0562944,0.0364832,0.0138224,0.0277746,0.0225018,0.0232825,0.0235358,0.0312286,0.0139235,0.0142042,0.0208698,0.0191143,0.0349061,0.0250894,0.0160907,0.0119775,0.0232731,0.0139342,0.013683,0.029058,0.0108045,0.0126047,0.00240095,0.0226079,0.0112925,0.0143039,0.015975,0.0170949,0.0203371,0.0128744,0.014199,0.018746,0.01508,0.00881138,0.0129434,0.00944339,0.00679077,0.00432654,0.00608615,0.00680767,0.0211469,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00665235,0.0141081,0,0.013233,0,0.026762,0.0354365,0.0289452,0.00522695,0.0281817,0.0098181,0.0218873,0.0491409,0.0341017,0.00592421,0.029457,0.0352654,0.0227132,0.00911432,0.0123929,0.0169361,0.0303289,0.0560881,0.0391155,0.0511364,0.0446452,0.0322632,0.012247,0.0445038,0.0235358,0.0312286,0.0297927,0.0142042,0.0247015,0.0496424,0.0250114,0.0279737,0.0424399,0.0360762,0.028008,0.0139342,0.0187988,0.0365096,0.00993666,0.014961,0.0152444,0.0202769,0.0103855,0.0236102,0.0191171,0.015331,0.011966,0.0153781,0.0110726,0.0129993,0.00737939,0.0231808,0.00754599,0.00821901,0.00429098,0.00513533,0.00343835,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.022281,0.0042122,0.0165881,0.0264661,0,0.0243397,0.0389632,0.0192968,0.00261347,0.0458268,0.0196362,0.0180511,0.00276902,0.0369322,0.0356875,0.0335553,0.0316185,0.0300546,0,0.0111004,0.0338723,0.0398237,0.0132598,0.00731221,0.0302461,0.0276448,0.0355898,0.0225018,0.0264505,0.0160122,0.0202129,0.0260352,0.0275524,0.0427315,0.00285344,0.00267521,0.0183133,0.0186249,0.0390706,0.0139371,0.0243536,0.0127895,0.0315418,0.0207411,0.0362809,0.0313276,0.0156148,0.0355669,0.0189975,0.0157706,0.0146715,0.0161516,0.00824071,0.00819251,0.0177638,0.0124596,0.00614862,0.0125681,0.00808123,0.00569899,0.00311334,0.00158109,0.00680767,0,0,0.0664539}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.022281,0,0.0331762,0,0,0.00811322,0,0.0414743,0.0175068,0,0.0196362,0.0152081,0.0240868,0.027452,0.0257664,0.0264198,0.0479647,0.0172725,0.0569545,0.0271934,0.0222709,0.0123296,0.023471,0.00731221,0.0229195,0.00953413,0.0133062,0.0235714,0.0551144,0.017131,0.0181047,0.044689,0.0332341,0.0237094,0.0248212,0.019661,0.0366265,0.0279982,0.0390706,0.0214594,0.0427127,0.0222503,0.0265741,0.0240931,0.0346346,0.00720285,0.00466206,0.021678,0.0211518,0.0205934,0.019419,0.0195137,0.0142568,0.00874391,0.0111811,0.0126202,0.0127685,0.00754599,0.00753793,0.00448256,0.00392214,0.00766724,0,0.00631376,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.022281,0.0141081,0,0.013233,0,0.0324529,0.0236243,0,0.0262602,0.00882258,0.0098181,0.0314094,0.0333611,0.0341017,0.0198422,0.0426669,0.0452619,0.00544073,0.0294656,0.0445791,0.0384033,0.0274941,0.0102111,0.0427716,0.0229195,0.00635609,0.00332656,0.0327566,0.00633595,0.0235358,0.0262478,0.0148963,0.0123558,0.00567936,0.0276746,0.0143106,0.0193209,0.0585306,0.0290414,0.0242468,0.0165391,0.0102316,0.0240902,0.00745249,0.00235631,0.00720285,0.0226079,0.0199887,0.0199554,0.0262793,0.0147709,0.018906,0.015995,0.00970396,0.00992702,0.00537942,0.0126038,0.0120309,0.00645132,0.00679077,0.00337646,0.000790545,0.0108727,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0165881,0.013233,0,0.0105356,0.0236243,0.00288069,0.00875341,0.0176452,0.0196362,0.0285665,0.0148124,0.0113219,0.0257664,0.0335553,0.0298599,0.032775,0.0162519,0.0123929,0.0232027,0.00850449,0.0163085,0.0122455,0.0302461,0.00953413,0.0500581,0.0225018,0,0.0321782,0.0191588,0.017681,0.0455899,0.0237094,0.0248212,0.0232708,0.00288428,0.0542257,0.0230527,0.0214594,0.0139342,0.0171345,0.0166386,0.00993666,0.0283889,0.0152444,0.0226079,0.0277778,0.0146232,0.0152218,0.0168804,0.0202293,0.0161256,0.00915256,0.0142735,0.00799985,0.00235615,0.0109566,0.00729461,0.00820798,0.00487221,0.00580998,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0219849,0,0.0153389,0,0.0262602,0.0176452,0.0156808,0.0152081,0.0268558,0.0189605,0.0287285,0.0132099,0.0225661,0.0418864,0.0426794,0.00370012,0.0232027,0.0464837,0.0204223,0.00365611,0.0166823,0.0170004,0.00665312,0.0573976,0.0137786,0.027857,0.0292653,0.0148963,0.00951494,0.00567936,0.0181175,0.0169858,0.0279737,0.0211591,0.00598874,0.0242468,0.0226588,0.0162409,0.00496774,0.0207411,0.0260325,0.0433324,0.0148005,0.0277778,0.0135383,0.0172168,0.00759999,0.0120738,0.0151169,0.0131159,0.0124352,0.00659828,0.00850476,0.0109566,0.00677964,0.00333306,0.00919874,0.00237163,0,0.00631376,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00811322,0.0118122,0.00288069,0.0113669,0,0.0098181,0.0190443,0.0333611,0.00948025,0.0029621,0.0335553,0.0325626,0.0318247,0.0132138,0.00740024,0.0258701,0.0208341,0.0132598,0,0.0198009,0.0170004,0.0111418,0.0163783,0.00316798,0.017131,0.0434433,0.0121116,0.0247116,0.0218618,0.0219677,0.00267521,0.0222051,0.0356009,0.0220066,0.0176983,0.00781455,0.0196924,0.0299257,0.00248416,0.014961,0.0128435,0.00233103,0.0199887,0.01697,0.0194464,0.0151006,0.0142377,0.0179944,0.015036,0.0134174,0.0118391,0.0116614,0.00682118,0.00900563,0.00300762,0.0064898,0.00395272,0.00884021,0.0211469,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.013233,0.0109925,0,0.0153389,0.0096484,0,0.0176452,0,0.00284299,0.0213178,0.0151412,0.0029621,0.00303722,0.0117551,0.0209432,0.0101756,0.0111004,0.0321367,0.0123296,0.0132598,0.0159016,0.0198009,0.00635609,0.0177949,0.0194401,0.00950393,0.0160122,0.054459,0.0335502,0.0208783,0.0151904,0.0315249,0.025946,0.0405184,0.00253423,0.0130235,0.0363703,0.0104194,0.027366,0.024958,0.0232253,0.0283889,0.0417702,0.0124695,0.0268708,0.0149425,0.0205934,0.0170949,0.0108927,0.00986633,0.0166705,0.0135634,0.00799985,0.00866938,0.0114937,0.00892453,0.00704928,0.00270894,0.00687669,0.00680767,0.00631376,0.0212332,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0118122,0,0,0,0,0,0.00927437,0.0341017,0.00992109,0.0335553,0.00540548,0.0199929,0,0.00370012,0.0142687,0.0303289,0.0265197,0.0195578,0.0271275,0.0702222,0.0578733,0.0205097,0.00950393,0.0235358,0.00301745,0.0121116,0.0275524,0.0123507,0.0219677,0.0179203,0.0144214,0.00253423,0.0130235,0,0.0418027,0.0505099,0.0357611,0.0216089,0.0102484,0.0441711,0.00932412,0.0164853,0.0121648,0.0218502,0.0129076,0.0143455,0.0121268,0.0132586,0.00796279,0.0161603,0.014818,0.0140177,0.00938673,0.00781562,0.005681,0.00158109,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0118122,0.00288069,0,0.00882258,0.00293135,0,0.00927437,0.00283048,0.0198422,0.0203454,0.0352654,0.0118318,0.00607621,0.0123929,0.0205353,0.0246593,0.0193572,0.0159016,0.00935573,0.0201785,0.0367519,0.0153087,0,0.0107261,0.0131239,0.0214386,0,0.0313728,0.0181175,0.0250114,0.0125447,0.0160907,0.0119775,0.0214594,0.0200539,0.00767367,0.0149032,0.0407337,0.0283889,0.0120048,0.02727,0.0129819,0.0170815,0.0133365,0.0161057,0.0132722,0.0116225,0.0172219,0.0143995,0.00537942,0.0116614,0.00322294,0.00857177,0.00762403,0.00311334,0.00237163,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0175068,0,0,0,0.00927437,0.0123107,0.00592421,0.0203454,0.00905239,0.00272036,0.00303811,0.0111004,0.0178679,0.00850449,0.0132598,0,0.0166823,0.00317804,0.00997967,0.00306175,0.0106106,0,0.0060349,0.0307655,0.0113634,0.0180301,0.0209709,0.0169858,0.0222051,0.00253423,0.0190123,0.009336,0.00260485,0.00856724,0.00993548,0.014905,0.0339246,0.0128435,0.00233103,0.0138889,0.020067,0.0214414,0.0172101,0.00908662,0.0125006,0.01381,0.0058726,0.0183209,0.0122972,0.00915746,0.00761903,0.00621602,0.00256767,0.00237163,0.00680767,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00882258,0.0098181,0.00952215,0.00927437,0,0.0029621,0.0203454,0.00270274,0.00272036,0.0396413,0.00740024,0.0196035,0.0151645,0.0336821,0.00365611,0.00311858,0.00953413,0.0256101,0,0.0338931,0.00320244,0.0232304,0.0121116,0.0275524,0.0247015,0.0372318,0.00267521,0.0337423,0.00506845,0.0290414,0.0121234,0.0113294,0.0187988,0.00496774,0.0157728,0.00789208,0.0128435,0.0452158,0.0112925,0.0162351,0.0162892,0.0165348,0.0152032,0.0107444,0.01381,0.00852687,0.00783922,0.0121326,0.0109566,0.00941116,0.00550741,0.00323519,0.00873395,0.00203254,0.00631376,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0118122,0,0,0,0,0,0,0.00948025,0,0,0.00905239,0,0.00303811,0.0160931,0.00893397,0.00283483,0.0204223,0.00365611,0.00935573,0.0170004,0.0111418,0.00306175,0.0169466,0.0600352,0.0292653,0.0242233,0.00951494,0.0218618,0.0238244,0.0179203,0.0183133,0.0364862,0.0149718,0.0167245,0.0104194,0.00856724,0.00496774,0.00993666,0.0283889,0.0208851,0.00932412,0.0251814,0.0170815,0.02196,0.0113582,0.0137549,0.00512005,0.00737522,0.0132713,0.0107588,0.0107189,0.00448491,0.00658909,0.00659919,0.00432654,0.00158109,0.00203254,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00882258,0.0098181,0,0.00927437,0.00566097,0,0,0.00905239,0.00544073,0,0,0.0169361,0.0094948,0.0102111,0.0354594,0.00935573,0,0.00665312,0.00612349,0.00316798,0.0139285,0.00301745,0.0121116,0.0151966,0,0.0457921,0.0349061,0.0347498,0.0160907,0.00598874,0.00836225,0.0191439,0.0282596,0.0157709,0.0216089,0.00235631,0.0176454,0.00932412,0.0338775,0.0174008,0.0135561,0.0144411,0.0135221,0.0183861,0.015036,0.00950898,0.00597781,0.0129331,0.00467256,0.00775681,0.0084573,0.00446781,0.00158109,0.00406508,0.0126275,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0257664,0,0,0.00911142,0,0.00370012,0.0205353,0,0.0030487,0.0159016,0.00311858,0.0127122,0.0111418,0.00612349,0.0201145,0.0203334,0.00301745,0.0121116,0.00951494,0.0275411,0.00570689,0.0205955,0,0.0271129,0,0.00278742,0.0139342,0.0162409,0.00248387,0.0132886,0.0204968,0.00720285,0.0382227,0.022585,0.0158042,0.0148129,0.0142266,0.011966,0.0110056,0.0110726,0.00909094,0.00845969,0.00645523,0.0111442,0.00691741,0.0064076,0.00418526,0.00422889,0.00203254,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0228043,0,0.0181048,0.00911142,0.0264275,0.0111004,0.0116014,0.0151645,0.00609741,0.00365611,0.0104452,0.0201785,0.00332656,0.0102548,0.0169466,0.00640489,0.0202129,0.00278471,0.0190299,0.0123507,0.015264,0.0205955,0.00288428,0.00848798,0,0.00557483,0.0348981,0.0111251,0.0191225,0.0299293,0.014961,0.0176454,0.0124695,0.022585,0.00906785,0.00860838,0.0188588,0.0125566,0.00811014,0.010664,0.0113272,0.01508,0.00897599,0.00862031,0.00773237,0.00422405,0.00392214,0.000790545,0.00884021,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00911142,0.0305269,0,0,0,0.00609741,0.0122455,0.00311858,0.00317804,0.00332656,0.0205097,0.0318319,0.027857,0.0333368,0.0121116,0.0247116,0.0342125,0.00285344,0.019661,0.015429,0.0160907,0,0.00836225,0.0165391,0.00767367,0.0207387,0.0324134,0.0204968,0.00720285,0.00932412,0.0251814,0.0120686,0.0136507,0.0159905,0.0106427,0.0134913,0.015996,0.0145455,0.00491959,0.0134043,0.0122185,0.00780958,0.004808,0.005681,0.00422889,0,0.00631376,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00270274,0.00911142,0,0,0.0142687,0.00283483,0.0030487,0.0159016,0.0104452,0.0106443,0.00332656,0.00612349,0.00316798,0,0.0131239,0.0121116,0.0123558,0.0208698,0.00570689,0.0116354,0.0173057,0.00506845,0.00598874,0.0149108,0.0191439,0.0222503,0.038245,0.0191248,0.00235631,0.0280879,0.0101384,0.0138889,0.018151,0.0129277,0.0143259,0.0171171,0.0128744,0.00806938,0.0153816,0.00675892,0.00282738,0.00628403,0.00661742,0.00781562,0.00743987,0.00608615,0.00203254,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0128832,0,0.00905239,0,0,0,0.00266738,0.0218244,0.0030487,0,0,0,0.0256101,0,0.0137786,0.00320244,0.0202129,0.017681,0.00284084,0.0151904,0.00570689,0.0143106,0.00865284,0.016976,0.0390706,0.0242468,0.0191439,0.0187988,0.0108032,0.0166406,0.0102484,0.0120048,0.0124695,0.00869614,0.0135537,0.0152369,0.0127924,0.0111255,0.0112488,0.0162619,0.0117452,0.0119777,0.0121326,0.0158168,0.00873398,0.00557434,0.00758115,0.000790545,0.00203254,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00948025,0,0,0.00270274,0.00272036,0.00303811,0,0.0178679,0,0.0132598,0.0109683,0.0104452,0.00317804,0,0.0133166,0.0158399,0.00640489,0.00301745,0,0.00284084,0.0370522,0.015264,0.0143106,0.0298504,0.0135564,0.0130235,0.00278742,0.0200539,0.0308175,0.0182548,0.0382496,0.00471262,0.0176454,0.0124695,0.00869614,0.0132344,0.0157555,0.0125778,0.0100522,0.0112488,0.011624,0.0113272,0.00951791,0.0111902,0.00915746,0.0068363,0.00332386,0.0012132,0.00422889,0,0.00631376,0.0212332,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00905239,0,0.0101756,0.00370012,0,0.0189896,0,0,0.00623716,0.0106443,0.0111418,0,0,0.00320244,0.0232304,0.0148963,0.0285448,0.00283968,0.00285344,0.00535041,0.00966043,0.0110222,0.0089831,0.00278742,0,0.0308175,0.0182548,0.00832031,0.0386372,0.0208851,0,0.0129819,0.0175124,0.0124886,0.0129076,0.00921161,0.0063719,0.015996,0.00754475,0.00629908,0.00709108,0.0104194,0.00770404,0.0114072,0.00622668,0.0052956,0.00203254,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00303811,0,0,0,0,0.0122455,0,0,0.00665312,0,0.0137786,0.0139285,0.0060349,0,0.00951494,0.00951105,0.00856033,0.00267521,0.0125447,0.0160907,0.0130235,0.0121234,0.0052097,0.00767367,0.0299257,0.00248416,0.0418167,0.0208851,0.00699309,0,0.0115262,0.00977052,0.0115728,0.0131643,0.0119963,0.010664,0.00936294,0.00937935,0.00850476,0.00520971,0.00718906,0.00582365,0.00663107,0.000790545,0.00680767,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00283483,0,0,0,0.00317804,0.0144683,0.0102548,0,0.0139285,0,0.017681,0.0237191,0.0123507,0.0248212,0.0232708,0.015429,0.0195102,0.0130235,0.009336,0.00872453,0,0,0.00248416,0.00235631,0.0048019,0.00466206,0,0.0108876,0.0155511,0.00816012,0.0150782,0.0148738,0.00682382,0.00447245,0.00829905,0.00866938,0.0142053,0.00748516,0.00909898,0.00743987,0.00687669,0,0.00631376,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00283483,0,0,0.0166823,0.00635609,0.00332656,0,0.0106106,0,0.0131239,0,0.00568168,0.0123507,0,0.00535041,0.0222051,0.00253423,0.0190123,0.0242468,0.00872453,0.0384912,0.0240902,0,0.0228531,0.0048019,0.0335607,0.00519275,0.0109838,0.0121895,0.0164354,0.00801329,0.00887561,0.00874391,0.0169278,0.00953999,0.0124392,0.00754599,0.00707573,0.00614909,0.00703547,0.00343835,0,0,0.0212332,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0094948,0,0,0,0,0,0,0.0169466,0.0139285,0,0.00278471,0.00852252,0.00283968,0.00285344,0.0232708,0.00865284,0.00848798,0.0160179,0.0307954,0.0113294,0.00511578,0.0124193,0.0132886,0.0102484,0.0128435,0.0202769,0.00869614,0.0112069,0.00860838,0.0108139,0.00992716,0.0103707,0.00929531,0.00292626,0.0129194,0.00725569,0.0111442,0.00922451,0.00679077,0.00824867,0.00343835,0,0,0.0711172,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0128832,0,0,0,0,0,0,0,0,0,0,0,0,0.00306175,0,0,0.0101065,0.0148963,0.0151966,0.00951105,0.00570689,0.00535041,0.015429,0.00760268,0.00598874,0.0121234,0.0139342,0.00255789,0.00248387,0.0191248,0.00471262,0.0208851,0.00233103,0.00259637,0.0101374,0.0131321,0.0121329,0.0114833,0.00837128,0.00696658,0.0139814,0.0142989,0.00567739,0.00735834,0.00724184,0.00467414,0.00216327,0.000790545,0,0.0422939,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00266738,0,0.0030487,0,0,0,0.0111418,0,0.00316798,0.00320244,0,0.00932692,0,0.00951105,0.00285344,0,0.00966043,0.00506845,0.0100292,0.0121234,0.00260485,0.0222503,0.0216064,0.00832031,0.0181405,0.0313276,0.0179458,0,0.00683261,0.0108229,0.00980885,0.0107677,0.0152655,0.0139528,0.0110351,0.00829905,0.0143468,0.00988227,0.00748516,0.00454949,0.00473093,0.000790545,0,0.00631376,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0212212,0.0107261,0.0101065,0,0.0123558,0,0.00955715,0.0116354,0,0.00848798,0.0320358,0.009336,0.00872453,0.00767367,0.0132871,0.00745249,0.00235631,0,0.00780741,0.0112925,0.012915,0.0116708,0.00440189,0.00801329,0.0070068,0.0117472,0.0111811,0.00721875,0.00709108,0.00754599,0.0094395,0.00557434,0.00458966,0.00766724,0.00203254,0.00631376,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00332656,0,0,0,0,0.00278471,0,0,0,0,0.00288428,0.016976,0.00299437,0,0.0113294,0.0111251,0.00831932,0.00993666,0.0102484,0.00720285,0.0124695,0.00869614,0.013569,0.0156608,0.0115728,0.0111255,0.0151169,0.0109299,0.00712672,0.00799985,0.00914061,0.00394775,0.00808123,0.00326613,0.00242639,0.00158109,0.00203254,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0148963,0.00284084,0,0.00955715,0,0,0.00760268,0,0.0121234,0.00872453,0.00255789,0.00248387,0,0.0236762,0.0200463,0.0124695,0.0164853,0.0122764,0.0107131,0.0130069,0.0135221,0.0167605,0.00600653,0.00852687,0.0136785,0.00661985,0.0129434,0.00488196,0.00826571,0.002022,0.0026478,0.00884021,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0106106,0,0,0,0.00284084,0.00283968,0.00955715,0.00896017,0.0125447,0.00506845,0.0130235,0.0111497,0.0052097,0.0111251,0.0157709,0.00248416,0.00471262,0.0208851,0.00780741,0.00778912,0.0127073,0.00430419,0.00595126,0.0110005,0.00861447,0.0164046,0.00447245,0.0112187,0.0167029,0.00394775,0.00615523,0.00826571,0.000808798,0.0052956,0.00406508,0.0211469,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00284084,0,0,0.00267521,0,0.0110222,0.0130235,0.00278742,0.0113294,0,0.0191225,0.0191248,0.00942524,0.0128435,0.0179458,0.0251814,0.015708,0.0112469,0.0164354,0.00717274,0.0146306,0.0127072,0.0111811,0.0109195,0.0107189,0.00969462,0.0122655,0.00486573,0.00432654,0.0129628,0.00406508,0.00631376,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00320244,0,0,0,0.0123507,0,0.00267521,0,0.0364862,0.0130235,0,0,0.00511578,0.00496774,0.00248416,0.00789208,0.00240095,0.00466206,0.00259637,0.00929096,0.0121895,0.00992404,0.0152032,0.013883,0.00574064,0.00879887,0.00829905,0.0102477,0.0114937,0.00569303,0.00614909,0.0012132,0.00237163,0,0.00631376,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00320244,0,0,0,0,0,0.0116354,0,0,0.00299437,0.00557483,0.0052097,0,0.0108032,0.0108045,0.00235631,0,0.0156148,0.00259637,0.00842921,0.0118753,0.00771518,0.00921161,0.0121268,0.00696658,0.00712672,0.0129194,0.00961184,0.00341059,0.00610245,0.00512424,0.00879434,0.00422889,0.00203254,0.00631376,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00301745,0,0,0,0,0,0,0.00253423,0,0.00278742,0.0200539,0.0171345,0,0.0132886,0,0.0048019,0.00466206,0.0138889,0.0107913,0.0105087,0.0119184,0.00502608,0.0146306,0.00723247,0.00936294,0.01508,0.00930523,0.00862031,0.00729461,0.00602443,0.00378086,0.000790545,0.00680767,0,0.0212332,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0143106,0.0125447,0,0,0.00278742,0.00872453,0.00255789,0.0132871,0.00248416,0.00789208,0.00240095,0.00466206,0,0.00940251,0.00923679,0.0120177,0.0179576,0.0110056,0.0147701,0.00963494,0.0104596,0.00756231,0.0127557,0.00716073,0.00448256,0.00256767,0.00501944,0.00406508,0.0126275,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00955715,0,0,0.00253423,0.00299437,0.009336,0.0174491,0.0111251,0,0,0.00235631,0.00240095,0.0156148,0.0164853,0.00886008,0.00988029,0.0122481,0.0140049,0.00874504,0.0101126,0.0139814,0.00399993,0.00786892,0.00287344,0.00778514,0.00807413,0.00392214,0.00343835,0.00884021,0.0211469,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00267521,0,0,0.00299437,0,0.00260485,0,0.00831932,0.00496833,0.0102484,0.0048019,0.00233103,0.00869614,0.0116377,0.0106185,0.00529177,0.00921161,0.00837128,0.0118899,0.0115992,0.0113793,0.0100831,0.0134805,0.00617966,0.00390781,0.00473093,0,0.00609762,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00955715,0.00535041,0,0.0220444,0.00299437,0.0111497,0.00260485,0,0.0299257,0.0290614,0.0196736,0.0152444,0.0350774,0.0355669,0.0357597,0.0758851,0.0794082,0.0796673,0.0817493,0.0848641,0.0945257,0.0659546,0.0856094,0.0556696,0.0582552,0.0509354,0.0299838,0.0296022,0.023778,0.046402,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00260485,0,0,0.00496833,0,0.0208851,0.0257532,0.00259637,0.0233871,0.0433863,0.0463069,0.0749084,0.0689696,0.0805118,0.069741,0.0798158,0.0673055,0.0941244,0.0657198,0.0560688,0.036493,0.0324883,0.0278431,0.0422939,0.0212332,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0112925,0.00737503,0.0202792,0.0655272,0.0746756,0.0956144,0.108093,0.116158,0.138895,0.122927,0.124845,0.114443,0.0844299,0.0785646,0.081968,0.0632039,0.0549214,0.0424664,0.222577}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00105238,0.00209367,0.0174749,0.0342506,0.0434537,0.0701992,0.0808961,0.101818,0.109029,0.10038,0.0872368,0.0909985,0.0602332,0.0346508,0.046402,0.0212332,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00287747,0.0136673,0.0329994,0.0381379,0.0478946,0.0625166,0.0864643,0.0830704,0.0663743,0.0597189,0.0495886,0.0675489,0,0.0664539}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000418038,0.0132407,0.0159251,0.0334069,0.0644749,0.0734059,0.0628566,0.0798346,0.0753992,0.0315688,0.113584,0.0664539}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00047123,0.00467256,0.0439943,0.0640484,0.0754707,0.0549376,0.0352632,0.0378826,0.0923504,0.445154};
>


==> anc/anc_files/DUNE_GLoBES_Configs/smr/DUNE_dis_smear_NC_nominal.dat <==
energy(#dis_NC)<
@energy =
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.06935e-05,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0113417,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0.248655,0,0,0,0,0,0,0.000229749,0,0,0.000976678,0,0,0,0,0,0.034614,0,0,0,0,0.00512547,0,0.000224622,0,0.0160571,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.06935e-05,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0379871,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7.99725e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,1,0.00567467,0,0.990479,1,0,0.250074,0.250474,0.312039,0.274874,0.236791,0.197487,0.320563,0.0511939,0.261724,0.161693,0.0844954,0.191289,0.0787795,0.0975785,0.147643,0.062585,0.170578,0.14398,0.0948968,0.116409,0.213932,0.00539365,0.122164,0.014313,0.0653548,0.045573,0.0167057,0.0224508,0.0788616,0.087733,0.00757539,0.00648918,0.030532,0.0743947,0.151412,0.00265461,0.0205646,0,0.0499841,0,0.00194322,0.039128,0.000777362,0,0.000750713,0.0238604,0.000903824,0.0559437,0.0274627,0,0,0.0166926,0.129081,0.00215729,0.0391532,0,0.0453777,0,0,0.0205423,0,0.0752909,0.00884813,0,0.000402775,0.029341,0,0.0273611,0.0189192,0.00530916,0.0037878,0.00225168,0.00463556,0.0288572,0.00356654,0.021701,0.00889948,0.00811857,0.00728874,0.000950421,0.00603113,0.000131384,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,1,0.00952137,0,0.921492,0.248655,0.249052,0.448864,0.333819,0.287914,0.219754,0.123828,0.327953,0.0491824,0.157516,0.144623,0.0729826,0.206792,0.141258,0.177714,0.0685841,0.0733328,0.0763307,0.0484865,0.0820724,0.0666743,0.133498,0.000707113,0.0543436,0.144098,0,0.204938,0.0348652,0.0225338,0.0277449,0.0608326,0.0069358,0.0246799,0.0525892,0.0225324,0.0507269,0,0,0.0522077,0.00220645,0.149813,0.00152849,0.0657822,0.000406265,0.00124446,0,0,0.000406391,0.0923271,0.0831171,0.00428036,0.0966445,0,0.00215729,0.00164968,0,0.00884845,0,0.00091679,0.0286967,0.0766684,0.0611563,0.0255121,0.00840201,0.011704,0.000767617,0.105514,0.000511527,0.0224696,0.0342523,0.00794032,0.00225086,0.00992469,0.00619661,0.0220168,0.00284835,0.00035485,0.00922271,0.00158254,0.00091982,0.00023345,0.000199763,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0.994325,0,0,0,0,0,0,0.233894,0.137271,0,0.0304674,0.0953574,0.0219096,0.12028,0.0563828,0.0613341,0.0577579,0,0.0212187,0.0687247,0.027517,0.0123901,0.0323717,0.0819586,0.0125391,0.0454426,0.0147784,0.073228,0.00037442,0.000795598,0,0.000418678,0.0275189,0.0555944,0.00676445,0.0283038,0.0807904,0.0298988,0.000410537,0,0.0500265,0,0.0199205,0.00222362,0,0.0364345,0.114994,0.00129578,0,0.0548727,0,0.0579564,0.0441346,0.00146471,0,0.0188762,0.00087342,0.00120954,0.0169338,0,0.000838753,0,0,0.0105115,0,0.000608759,0,0.0246833,0,0,0.00214182,0.0115086,0.0175341,0.00468931,0.02048,0.00193748,0.00201364,0.00718043,0.0138623,0.000264433,0.00267185,0.000526402,0.00162324,0.000313767,0.000232667,5.50279e-05,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0.0293609,0,0,0.00520258,0,0.32155,0.21047,0.0688103,0,0.0186991,0.0827535,0.0219544,0.0850664,0.0515846,0.123824,0.058696,0.068515,0.000197544,0.0115874,0.0971155,0.0377789,0.0717846,0.0172676,0.0972717,0.0578877,0.0059248,0.0906877,0.00566639,0.0648998,0,0.000560646,0.110602,0.0242522,0.0313765,0,0.0079787,0.00116747,0,0.00291532,0.00407617,0,0,0.0115651,0,0.108236,0.0155988,0.0799167,0.000545228,0.0118091,0.0278079,0,0.0516704,0.0181485,0.000725626,0,0,0.0964865,0,0.000877494,0,0.113118,0.000608759,0.0100728,0,0.100031,0.00170873,0,0,0.0209085,0.00503512,0.00366856,0.0217554,0.001882,0.00472042,9.45894e-05,0.00478568,0.00262872,0.0239655,0.00373385,0.00214148,0.00335391,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0.0491474,0.252615,0.498105,0,0,0,0.0851165,0.0341331,0.130068,0.0334083,0.111037,0.145599,0.0198639,0.0763357,0.0511132,0.163182,0.0379039,0.0919527,0.0121029,0.000202654,0.0981306,0.0454426,0.0308507,0.0533005,0.106894,0.0499624,0.000256011,0.044011,0,0.0616238,0.0316118,0.000691753,0.00648918,0.0198201,0,0.000417475,0.0133856,0.0195671,0,0.0416919,0.000663677,0,0.0110173,0.0563021,0,0.00125136,0.000456089,0,0,0.000875025,0,0,0,0.0455115,0,0,0,0.0074961,0,0,0,0.00258259,0.00122517,0.000462967,0,0,0,0,0.0163726,0.00836241,0.0134878,0.0197935,0.00347048,0.00181893,0.000641476,0.000146985,8.06878e-05,0.0118392,0.00398593,0.00350287,0.00421253,0.0016827,0,0.000394501,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00236924,0,0.116433,0,0.0864719,0.0953574,0.0612087,0.0812738,0.0187943,0.000230219,0.100291,0.12792,0.0138244,0.000842749,0.0378494,0,0.108702,0.0484226,0.0346668,0.000428306,0.0142065,0.0192789,0.0192327,0.123258,0.0448587,0,0.0728734,0.0258164,0.077985,0,0.0666627,0,0,0,0.000700386,0.0027825,0.0161596,0.0582512,0.0420626,0,0.00152849,0.0148568,0.0118055,0.0143475,0.0698998,0.0288824,0.00102997,0.03327,0.0248838,0,0.00145589,0,0,0.0250306,0.000551647,0.00148661,0.0101167,0.0108732,0.0925757,0,0.0034682,0.0192354,0.0774715,0.000402775,0.00214182,0.000602172,0.0125606,0.0056407,0.000703029,0.0154018,0.0158475,0.0170748,0.00040993,0.00841053,0.000422996,0.00217277,0.00512925,0.0020964,0.00588294,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0790547,0.118396,0.0851165,0.0953574,0.0182749,0.0508873,0.0196304,0.150129,0.0198639,0,0.123394,0.0316024,0.0512589,0.0206692,0.108702,0.0695571,0.045215,0.0324106,0.00074829,0,0.0511098,0.0360531,0.0609158,0.0157537,0.0217576,0.0371328,0.059873,0.0401341,0.0604418,0,0.0429547,0.0221149,0,0.0010436,0.0170051,0.0152308,0,0,0.00036029,0.018737,0,0.0150982,0,0,0,0,0.0236466,0.00439309,0,0,0.0734473,0.0838361,0,0,0.120794,0.000361735,0,0,0,0,0.000439625,0.0320379,0,0.0322949,0.0122628,0.00438523,0.0115911,0.00203988,0.000295927,0.00588036,0.00691392,0.00200032,0.0117338,0.0124008,0.00325295,0.010156,0.00783291,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.035349,0,0.0346773,0.183626,0,0.000299651,0.0616841,0.00463918,0.0493288,0.0596564,0.0189439,0.125284,0.0351652,0.0135654,0.0489881,0.0578218,0.0506413,0.0939832,0.0190788,0.0512576,0.0554119,0.0589663,0.0442622,0,0.127062,0.0431296,0.0226586,0.021296,0.0303749,0.071935,0.0228108,0,0.0195671,0.0992318,0,0.0441416,0.0441391,0,0.00128863,0.0387428,0,0.000456089,0.0285238,0,0.00146471,0.0270988,0.00164634,0,0.0681164,0,0.00111222,0,0.045512,0.00147699,0,0.030282,0.00258259,0,0.00915263,0,0.0010208,0.00214182,0.000396048,0.00179328,0.0251892,0.0146733,0.0105098,0.00179515,0.00473166,0.0101807,0.00175292,0.00943229,0.0118392,0.0040818,0.00482022,0.00252714,0.00437708,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00151846,0.0612087,0.0691024,0.0525055,0.144623,0.115516,0.0142024,0.0802179,0.0687247,0.0618042,0.0451462,0.0674418,0.00387308,0.0109024,0.000720918,0,0.0533005,0.000626744,0.0330862,0.0160571,0.0315074,0,0,0,0,0.0594944,0.00901603,0,0.0731508,0,0.0195671,0.00320475,0,0.0474045,0,0.0349063,0.0419637,0.0122117,0.131541,0,0,0.00172407,0.0603874,0.0647285,0,0.0172671,0.0150775,0.000508508,0.0304875,0.0023403,0.0074961,0,0,0.102673,0.00153435,0,0.0242203,0,0,0.0401581,0,0.0141054,0.0139416,0.0348894,0.0198815,0.0168225,0.00185844,0.00654346,0.0385764,0.00301415,0.000457767,0.00420084,0.00387669,0.00818319,0.00159903,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0508873,0.0838582,0.0616841,0.0438878,0.114178,0.0974118,0.105847,0.0885686,0.116232,0.0747163,0.0588219,0.0817426,0.0459936,0.113407,0.0536046,0.000372356,0.0626353,0.0611718,0.0446809,0.026085,0.0165044,0.0589346,0.0180947,0.0633112,0,0,0.0218404,0.000460644,0.00819184,0.0568007,0.00104829,0.000663677,0.00115449,0.103674,0.0411792,0,0.0025884,0.00871667,0.000358596,0.0118091,0.000875025,0,0,0.00232931,0.0158926,0.041737,0,0,0.0462142,0.0014117,0.0105115,0.000880675,0,0,0.000771715,0.000732806,0.050114,0.00127953,0,0.0165363,0.00178363,0.00919969,0.000391867,0.0200957,0.0053778,0.00216629,0.0126666,0.006826,0.000574323,0.00328313,0.00589091,0.0025892,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.130398,0.0219096,0.0508873,0.0165125,0,0.0853092,0.0515846,0,0.0687247,0.0879745,0.0472016,0.0338953,0.0358472,0,0,0.00074829,0.0692142,0.0281768,0.0678464,0.0297064,0.044011,0.00124768,0,0.00127481,0.000345877,0.0782049,0.0298988,0.025749,0.146302,0.0133856,0.0195671,0.000556106,0,0.000873,0.0285637,0.0343585,0,0.0346567,0.00125136,0.108523,0,0.00102997,0.000875025,0,0.000987673,0.0456933,0.00241907,0.00128878,0.0263656,0.00373841,0.0205193,0.093282,0.00153462,0.0291142,0.049348,0,0,0.00957444,0,0,0,0.026353,0.0068494,0.000409044,0.0113397,0.000178517,0.000377417,0.00015767,0.0159091,0.000792169,0.000595913,0.00667496,0.000854902,0.000108157,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0612087,0.0691024,0.0525055,0,0,0.114178,0.0913868,0.000842749,0.101329,0.0247801,0.0447825,0,0.0248179,0.0297222,0.0638122,0.0225761,0.0393587,0.017884,0.134576,0.0209727,0.0993743,0,0.117869,0,0.000565972,0.0295885,0.025749,0,0,0.0655369,0.00235922,0.0185028,0.116291,0.0133102,0.0959871,0.00424214,0.0118055,0.047085,0.00127259,0.000908834,0,0.000870201,0.0776024,0.00340541,0,0.0145936,0.000773162,0.00945885,0,0,0.0346124,0.000911736,0,0,0.0120704,0,0.000439625,0.0016332,0.00127953,0,0.00560563,0.00979074,0.00625455,0.00503105,0.000238042,0.0263922,0.0102736,0.00478649,8.06878e-05,6.76887e-05,0.00429687,0.0125567,0.00399314,8.36672e-05,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0582163,0,0,0,0,0,0.123805,0,0.0152247,0.0142024,0.0458663,0,0,0.102287,0.000515483,0.119239,0.0124089,0,0.0469916,0.0723793,0,0,0.0898857,0.0880221,0.0217576,0.019787,0.0181565,0,0.000947384,0.0336959,0.00027001,0.000417475,0.00312169,0.0242069,0.00235922,0.0422161,0.000663677,0,0,0,0.000406265,0.00209465,0,0,0.0144869,0,0.00345227,0.00275582,0.00087342,0,0.000508508,0,0,0.000653794,0.0101167,0,0.000347486,0,0,0.0378856,0.00840201,0.000612399,0.0168123,0,0.0252475,0.00355766,0.020224,0.000451337,0.00568758,0.000841247,0.00269977,8.86679e-05,0.00815964,0.0123656,0.00461482,0.00594475,0.000176348,0,0.000199763,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0851165,0,0.0612087,0,0.0156764,0,0.0425332,0.0135974,0,0,0.00406945,0.0123901,0.0231748,0.0214065,0,0.0169262,0.0947315,0,0.062861,0.00108074,0,0.00111951,0.000415893,0.019787,0.0663011,0,0.0181026,0.000786359,0.000684319,0.0822943,0,0,0.0456437,0.0309858,0,0,0.000547804,0.00216901,0.0118055,0.118136,0.0174333,0,0.0340496,0.000875025,0.0020624,0,0.00487406,0,0,0,0.0526069,0.0691184,0.0276928,0.0344963,0.000528335,0.000925587,0.000878529,0,0.00840201,0.0384099,0.0401581,0.0257011,0.00386972,0.0134823,0.00933803,0.0408794,0.0018233,0.011761,0.0112246,0.0277368,0.000364745,0.00067724,0.00634436,0.0028217,0.000221624,0.00437708,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000332243,0,0,0,0,0.0190254,0.0156764,0.122668,0,0.0379871,0.00567908,0.0537663,0.0373098,0.034614,0.0446593,0.0355094,0.0476278,0.104321,0.0168206,0.0207763,0.053447,0.000475294,0.000714325,0.0131402,0.00116043,0,0,0.0853101,0.0425919,0.00178804,0.0737648,0.0241701,0.196465,0.00752226,0.0530321,0.0152308,0.0364904,0.00240127,0.00152849,0.0170258,0.0118055,0.00250271,0.0802979,0,0,0.0923271,0.0020624,0.00229593,0,0,0.0160653,0,0,0.0246004,0,0.000550001,0.103021,0.0798683,0,0.00123468,0.000439625,0.140977,0.000504861,0.000602172,0.00578051,0.000259638,0.00783699,0.0382961,0.00530224,0.00477778,0.00180777,8.86679e-05,0.0306672,0.00565862,0.00896705,0.00185934,0.00091982,0.00437708,0.0142685,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0564377,0,0,0.060031,0,0.0461576,0,0.0879745,0.034614,0.0121029,0,0.0124089,0,0.0469916,0.0533005,0.0436516,0.0157127,0.0294504,0.044011,0.026085,0.0552789,0.0210955,0,0.000565972,0.107341,0,0.00914354,0.177825,0.00166706,0,0.000796935,0,0.0728691,0.0573171,0.00216901,0,0.000493744,0.0803727,0.116376,0,0.00156554,0,0.0705466,0.00145589,0.0379613,0,0.000797535,0.0526069,0.0074961,0.0104649,0,0.00234999,0.0606358,0,0,0.0288001,0.0010208,0.000767617,0.000396048,0.0170249,0.0351921,0.00528178,0.00686074,0.0323198,0.00879088,0.0169706,0.0104939,0.000546806,0.0248982,0.00237806,0.00727319,6.12019e-05,0.00173849,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.018215,0.0156764,0,0.0425332,0,0.00115332,0,0.013355,0.0853936,0.00966509,0.0461113,0.0349966,0.0135169,0.0168206,0.0190788,0.0931801,0.0515536,0.0167714,0.0444297,0.000415893,0.00690964,0.0181565,0.0853101,0.0604418,0.000310271,0.0214774,0,0.000700386,0.0238329,0.00291532,0.141864,0.0347205,0.043681,0,0,0.0323155,0,0.00871667,0,0.0323255,0.0292726,0,0.0516704,0.0172671,0,0,0.0838361,0.00167751,0.000257966,0.0332007,0.0303081,0,0.00258259,0.0120704,0.024992,0.00117243,0,0,0.0318989,0.008788,0.0180939,0.00825791,0.00610199,0.00887538,0.00415594,0.0271126,0.0104644,0.00267072,0.0236567,0.00616604,0.0094814,0.00251164,0,0.000131384,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0508873,0.0156764,0,0.0425332,0,0,0,0.0373098,0.034614,0.0328871,0.0464473,0.12676,0.0885117,0.0469916,0.0700629,0.0140884,0.0999249,0.0546443,0.0585529,0.124337,0.0338891,0.0396299,0,0.017763,0.108657,0.0014155,0,0.00265461,0.158833,0.017569,0,0.117397,0.12249,0,0.00216901,0.0118055,0.00209465,0.0564375,0.0015213,0.0329434,0.000345256,0.115321,0.0195258,0,0.00202465,0.048493,0,0,0.0892455,0,0.12668,0.0124523,0.00258259,0.00147058,0,0,0,0.00342135,0.138622,0.00932823,0.0186848,0.0244595,0.00232935,0.0175526,0.00719673,0.0330678,0.0131784,0.0516575,0.00848963,0.00612776,0.00313115,0.00338451,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0347451,0.000594117,0.000551191,0.0323717,0,0.038448,0.0503806,0.031599,0.10745,0.00466735,0.0499624,0.0164838,0.044011,0.167504,0,0.0185343,0.0606051,0.0594944,0.00131629,0,0.147272,0.000460644,0.085104,0,0.0499841,0.0018518,0.0812765,0.0104695,0.13838,0.0791896,0.134887,0,0.0015213,0.0716981,0.0357894,0.000813756,0.00164634,0.169735,0,0.0160653,0.001335,0.0023403,0.000653794,0,0.0108732,0,0,0.076186,0.000462967,0.000879249,0,0.00290943,0,0.00625631,0.035546,0.000275738,0.0115912,0.00185385,0.00742225,0.00274381,0.0152119,0.017976,0.00249333,0.0180197,0.00788249,0.00676002,8.36672e-05,0.00381782,0.000394501,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000677295,0,0.000259295,0,0,0.0232758,0.0323717,0.0127105,0,0.0595105,0.204787,0,0.0511098,0.0678464,0.0448587,0.0179406,0.149035,0.112318,0.0589346,0.140497,0.0594944,0.0246799,0,0,0.136108,0.0010436,0.203442,0,0.00110628,0.135342,0.030187,0.0428369,0,0,0.0238604,0.0570476,0.00172407,0.000345256,0,0,0,0.0143452,0,0.00346753,0.000551647,0,0.0383389,0.0287735,0.0100974,0,0.0330566,0.0180008,0.0229991,0,0.0146705,0,0.0044046,0.0279128,0.0112438,0.00973054,0.0103266,0.0184218,0.0107509,0.00475532,0.017976,0.0121263,0.00769361,0.00346691,0.0057574,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0355094,0.0450172,0.0169262,0,0,0,0,0.0613425,0.0317586,0.00822198,0.00031548,0.0210955,0.101358,0.0602837,0,0.00784609,0.0218404,0,0.000374022,0.0553913,0.0422161,0,0.000458049,0.035887,0,0.148702,0,0.00127259,0,0.000617897,0.0274627,0,0.0195258,0.0913865,0,0,0.0838361,0.000838753,0.000653794,0.0104649,0.00091679,0,0.00319135,0.00140558,0.00129178,0,0,0.00178439,0.000396048,0.0334352,0.0243702,0.0130502,0.000683002,0.0205687,0.0143408,0.000124423,0.00478649,0.0246368,6.76887e-05,0.0125688,0.00684589,0.00111084,0.000139464,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0420367,0,0.0698857,0,0,0.0533005,0.000626744,0,0.0145028,0.00480037,0,0.00031548,0,0.0588479,0,0.0330074,0.0988295,0,0.0378084,0.0893697,0.00235922,0.0152308,0,0.0368926,0,0.0414453,0,0,0,0.000545228,0.0323255,0,0.0647285,0.00164634,0.00301148,0.000477244,0.0026658,0.001335,0.0470587,0,0.0101167,0.0296903,0.000880675,0.00258259,0,0.00884813,0.00122665,0.00170873,0.00214182,0,0.0181679,0.0214418,0.018819,0.005062,0.0158185,0.0105557,0.0056432,0.0057674,0.0135466,0.0180333,0.00628889,0.00652775,0.00101904,0.00524764,0.00381782,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0323717,0.0233125,0,0.000720918,0,0.0190788,0.0393587,0.000187535,0.0457414,0.136833,0,0.0173847,0.000938469,0,0,0.0839776,0.0261596,0.0261842,0,0.000245994,0.017569,0,0,0,0.0343585,0.0427411,0.0323155,0.0143475,0,0.130642,0.120485,0,0.0236466,0.103341,0.0166926,0,0,0.0250306,0.00139811,0.0687262,0.00200633,0,0,0.00185117,0.000878529,0,0.0234387,0.000402775,0,0,0.00322298,0.00953987,0.00982202,0.00554527,0.00898261,0.00621827,0,0.0113664,0.000546806,0.00572725,0.00517726,0.00189866,0.00349966,0.0179134,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000212929,0,0,0.0355094,0.0103503,0,0.000447032,0.000848752,0.0393587,0.0499624,0,0.000418678,0.0478425,0.0168199,0.0185343,0.0361893,0,0.00131629,0.120307,0.000274573,0.0371016,0,0,0.000796935,0.00110628,0.0364345,0.191974,0.0406679,0.0515779,0.0949898,0,0.0015213,0.00234196,0.0289274,0.0810547,0.192926,0,0,0,0.0838361,0,0.00109439,0.000529344,0.0287735,0.000880675,0.0484224,0,0,0.0275734,0.00080555,0.00127953,0.00100375,0.0266961,0.00587368,0.0104895,0.00503105,0.00200263,0.00213086,0.00501069,0.000511836,0.0220809,0.00591055,0.00622253,0.0035281,0.00818319,0,0,0.0114636,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000720918,0,0,0.0436516,0,0.000256011,0,0,0.0552789,0.0608115,0,0,0,0,0.0261842,0,0.0672039,0.0346784,0,0.0347205,0,0,0,0.00172353,0.00125136,0.00947691,0.0955358,0.111023,0.000345256,0.0020624,0.000987673,0,0.00193516,0,0.00914417,0.0160301,0.00174818,0.0332007,0,0.0020025,0.000608759,0,0.000304494,0.0275734,0.0384099,0.0803162,0.0115086,0.017598,0.0044215,0.0114943,0.0118323,0.00209189,0.00643898,0.00608949,0.00669733,0.00046499,0.00393386,0.00557148,0.00992916,0.00474317,0,0,0.000394501,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0355094,0,0,0,0,0.0787173,0,0,0.0131402,0.00116043,0.0759462,0,0.0222669,0.0594944,0.0259962,0.0737648,0.00116485,0.0478369,0.0010436,0,0.00222362,0,0,0,0.000777362,0,0.0392738,0,0,0,0,0.0236466,0.0539664,0.00487406,0.00120287,0.017707,0.0250306,0.0023403,0.000392224,0,0.0114283,0.0925757,0,0.0124219,0.00236799,0.0108553,0.0326503,0.00178439,0.000396048,0.0193172,0.0200927,0.00756033,0.00543407,0.00533519,0.0197962,0.0078609,0.010347,0.000245364,0.00410447,0.0117956,0.00463049,0.000263665,0.0016827,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000565449,0,0.0452727,0,0,0,0.000187535,0,0.0157537,0,0.0165044,0.0175959,0,0.0187104,0.0246799,0,0.0079787,0,0,0.00140941,0.0416919,0.0004365,0,0.039128,0.0414453,0.0323155,0.0392738,0.000456089,0,0.00172407,0.0919818,0.00551467,0,0.00446737,0.013868,0.138141,0.108867,0.0461165,0.000257966,0.00147699,0.0287735,0.02764,0.210605,0.00147058,0.000462967,0.0254524,0.00170873,0.0481452,0,0.00321366,0.00876439,0.0239036,0.00534282,0.0161553,0.00692801,0.00752469,0.01689,0.0216654,0.00866024,0.00897012,0.000913834,0.00091982,0.0199916,0,0.000394501,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0117512,0.000795598,0.0497515,0,0.026085,0.0613083,0.0653627,0,0.000565972,0,0.00784609,0.0731508,0.0978635,0,0.0530321,0.0439155,0,0.0456243,0,0.0487564,0.00102965,0,0,0.0208406,0.064651,0.000524945,0.025709,0,0.00331045,0.00193516,0,0.00914417,0.000838753,0,0.0291698,0.000550001,0,0.00258259,0.0100728,0,0,0.107306,0.0481452,0,0.0171121,0.0220227,0.0089373,0.0100035,0.0213918,0.00197006,0.00474083,0.000394387,0.00945586,0.00410542,0.0103808,0.00180071,0.0026047,0,0.00381782,0.105102,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00966509,0,0,0,0,0,0.0393587,0,0,0,0.0272454,0.0755918,0,0,0.0594944,0.0826613,0.0214774,0.0298191,0.00116103,0.00714824,0,0.141864,0.0474045,0,0,0.0441327,0,0.134387,0.0477209,0.000358596,0.0329434,0.0103779,0,0.173062,0.0456933,0.00241907,0,0.000797535,0,0.0205193,0.0927527,0,0.000528335,0.0176896,0,0,0,0.0320379,0,0.0115086,0.0251214,0.0182067,0.0019747,0.0258163,0.000556806,0.0151896,0.0053692,0.000394387,0.034411,0.00655793,0.00433643,0.00257201,0.00104433,0.00165406,0,0.000999833,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0167714,0.0131402,0.026085,0,0,0.0403647,0.00113194,0.0826613,0.0268945,0,0.00312169,0.0726851,0,0.00302056,0,0.0380535,0,0,0,0.0863589,0.103777,0.00456391,0.0128391,0,0.00618721,0.00275582,0.0465667,0.00120954,0.0889412,0,0,0.0211731,0.000529344,0.0105115,0.0100974,0,0.0923502,0,0,0,0.134503,0.0630056,0.0182236,0.00318387,0.00389028,0.0214312,0.0423843,0.00232071,0.0102231,0.0158423,0.000488554,0.000102917,0.00453634,0.00579324,3.0601e-05,0,0,0.0313798,0.389439,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000415893,0.00602938,0.000938469,0,0,0.0267825,0,0,0,0.085104,0.00376862,0.0833838,0.0018518,0,0.00397011,0.00216901,0.000406265,0,0.00127259,0,0.0716981,0.0429574,0.0020624,0.00440216,0,0,0.0155497,0.0263656,0.148366,0.0227081,0.0276928,0,0,0,0.0111269,0,0.0242258,0.000402775,0.000767617,0.0115086,0.000663281,0.0291054,0.00969857,0.00897041,0.00024905,0.00358206,0.0186964,0.00484399,0.000448733,0.00769324,0.00525097,0.000276977,0.00786394,0.00533131,0,0.0114636,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000345877,0,0.0831331,0.00784609,0.0079787,0,0.000623454,0.00140941,0.000524144,0.000663677,0.00263966,0,0,0,0,0.000760249,0,0.00102997,0.00146471,0,0,0.00243703,0.0404632,0.0808964,0.004005,0.00139811,0,0.00200633,0.0997403,0.00376385,0.000925587,0.0932287,0,0.000289141,0.0384099,0,0.00168019,0.00569636,0.0215969,0.00550492,0.0140378,0.0123301,0.0168565,0.00229158,0.00478649,0.00781733,0.00410542,0.00591345,0.0108494,0.00396785,0.000521927,0,0.000394501,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00052587,0.000560646,0.000965071,0.00648918,0,0,0.0731508,0.00195423,0.0655369,0.0442343,0,0.151011,0,0.0104695,0.000777362,0.0329332,0.00125136,0,0.0297912,0.0333555,0.113512,0,0,0.0623859,0,0.0412214,0,0,0.0246004,0.0927527,0.00091679,0,0.00153435,0,0.081122,0.0459982,0,0.00214182,0,0.0144394,0.0190375,0.0243706,0.0169434,0.000504236,0.00191425,0.00015767,0.000501715,0.0153431,0.0122292,0.00394196,0.000479794,0.00185599,0.00451654,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0786998,0,0.0295885,0,0,0.0366409,0,0.0442343,0.0152308,0,0,0,0,0.108236,0,0,0,0.0323255,0.0274627,0.0647285,0.00275582,0.153042,0.013868,0.0404482,0.00914417,0.00317905,0.0280154,0.0101167,0.00127853,0.000880675,0.0484224,0,0,0,0.000402775,0,0.148921,0.00842878,0.00943604,0.0157539,0.0106429,0.000646884,0.00620222,0.0235826,0.00986948,0.00046499,0.00584286,0.0109347,0.00204155,0.00268757,0.00922919,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00116043,0.000880257,0.000938469,0,0,0.00980239,0,0,0,0,0,0,0,0.040321,0,0.0148568,0.00172353,0.0405252,0.000760249,0,0.0118091,0.0919818,0.0647285,0.123894,0.00291179,0.00202465,0.0404482,0.0107348,0.000838753,0.0416924,0,0,0.02764,0,0.00199762,0,0.000289141,0,0.0422053,0.0315028,0.0199754,0.0196687,0.00781035,0.0227958,0.00185385,0.000795124,0.000124423,0.0435099,0.00696382,0.000377386,0.00819661,0.000178423,0.00335391,0,0.000199763,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.071935,0.000417475,0.0500265,0,0.19644,0.0416919,0.157917,0.0133102,0.0286585,0.136211,0.000617706,0,0.0799167,0.0285238,0.00172407,0,0,0.0188762,0.00243703,0.0487457,0.0506503,0.000629362,0,0,0,0.00183358,0.0331374,0.0186152,0,0.0246833,0.0275734,0.0134128,0.00214182,0.0640094,0.0667205,0.0311889,0.0175588,0.0268579,0.0270821,0.0240551,0.00739773,0.0128727,0.00657951,0.000582344,0.00596559,0.0075612,0.00335391,0.00608616,0,0.0114636,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.071935,0,0.0366409,0.0659109,0,0,0.116291,0,0,0.000511271,0.111683,0,0.025133,0.0341969,0.0323255,0.0919818,0,0.0516704,0,0,0.0404482,0.000797535,0,0.0933266,0,0.00153462,0,0.0192325,0.00147058,0,0.00122665,0,0,0.000602172,0.000613605,0.00326247,0.0285141,0.00550629,0.0154833,0.00737768,0.00504307,0.00589736,0.00662151,6.76887e-05,0.0105562,0.00249126,0.00346207,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0594944,0.00131629,0.00114549,0,0,0.0655369,0,0.0416919,0.0420626,0.00116089,0.0104695,0.0509254,0.0343691,0.00125136,0.0529226,0,0,0,0.0647285,0,0,0,0,0,0.0160301,0.00130759,0.0927527,0,0.00176135,0.00516518,0,0,0,0.000612399,0,0.000602172,0.0203987,0.0187342,0.000133305,0.000403019,0.0122118,0.0168454,0.0279391,0.0205292,0.0333239,0.000306929,0.00114501,0.00248093,0.00486818,0.00165406,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00235922,0,0,0.0497448,0,0.0414453,0.0716759,0,0,0,0.0135332,0,0,0,0.0181485,0.127145,0,0.0250306,0.00289195,0.0205193,0,0.00091679,0.0285207,0.00412544,0.0938207,0.00206349,0,0,0,0.000602172,0.0145879,0.0167532,0.00746376,0.00751834,0.00620364,0.000308863,0.0127511,0.00193025,0.0132148,0.0362382,0.00566848,0.0110675,0.00017061,0.00693034,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0589346,0,0,0.00131629,0,0,0,0,0,0,0,0.00194322,0,0,0.00234124,0,0,0.287516,0.012427,0,0.0647285,0.00340541,0.00243703,0.127145,0,0,0,0,0.00147699,0.000550001,0,0,0.000346639,0,0.00122665,0.0384099,0.0401581,0,0.00426147,0.0127868,0.00461732,0.00675917,0.00426615,0.00907544,0.000421595,0.000266004,0.000969802,0,0.00545833,0.000949442,0.0050286,0.00159903,0,0.0114636,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000875025,0,0,0,0,0,0,0.146968,0,0.00147699,0,0.0044225,0.0176896,0,0,0,0.0320379,0.0401581,0.00168019,0.0297933,0.00956515,0.0302018,0.0276452,0.0117804,0.0107262,0.00565216,0.007462,0.0190475,0.00213848,0.00402534,0.00821553,0.00730227,0.000167334,0,0.105102,0.116274,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000684319,0,0,0.000245994,0,0,0,0,0.0959871,0,0,0,0.0238604,0,0.0464766,0,0,0.00275582,0,0.0379613,0,0.00914417,0,0,0,0,0,0,0.00147058,0.081122,0,0.0320379,0.0159501,0,0.0110502,0.0172198,0.00444893,0.0226633,0.00661351,0.00198942,0.0020717,0.00743322,0.0131215,0.025862,0.00765747,0.00416774,0.00815259,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.071935,0,0,0,0,0,0,0,0,0,0,0,0,0.0119416,0.00234196,0.0289274,0.0647285,0.00164634,0.0456933,0.13038,0,0.00213253,0,0.0205193,0.0276928,0,0.02764,0.00215161,0.00147058,0.0101399,0.0770318,0.0010208,0,0.0315028,0.0122663,0.00895439,0.00995532,0.00237228,0.0116919,0.010525,0.00040906,0.00475532,0.00729099,0.00679811,0.00175578,0.0053176,0.00190826,0.000110056,0,0.105102,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000374022,0,0,0,0,0,0,0,0,0,0.0285238,0,0.0274627,0.00345227,0,0,0,0,0.0250306,0,0.00859049,0,0,0,0.0484224,0.0923502,0.081122,0.00102195,0,0.0401581,0,0.00856819,0.0237503,0.000516391,0.0052524,0.0106649,0.0256605,0.0114894,0.0224533,0.00509833,0.0235881,0.00707362,0.00705,0.00299576,5.50279e-05,0.0043752,0,0.0424769,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00222362,0,0,0,0.00129578,0,0,0,0.0015213,0,0.000875025,0.00123728,0,0,0,0,0.001335,0.00139811,0,0,0,0.00147417,0.00258259,0,0.121101,0.00122665,0.0010208,0,0.0383706,0.0575493,0.00074547,0.00456472,0.00970202,0.0319933,0.0022254,0.0267864,0.00347787,0.0208161,0.00752169,0.00643337,0.0143533,3.0601e-05,0.00538633,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00127259,0,0,0,0.00551467,0.00275582,0.00389293,0,0.000773162,0.110202,0.00139811,0,0,0.0287735,0,0.0484224,0.0923502,0,0,0.0320379,0.0548286,0.0115086,0.00963254,0.015264,0.0241578,0.035385,0.00124525,0.0044949,0.0167318,0.000611439,0.00316153,0.00213754,0.0110413,0.0139473,0.00281165,0,0.00381782,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00102965,0,0,0.0294326,0,0.000875025,0,0,0.0495862,0,0,0.0838361,0,0.000653794,0.0101167,0.0287735,0.00122816,0,0.00147058,0.0242203,0.00146561,0,0.0481452,0.000396048,0.00074882,0.00536167,0.0189187,0.00680127,0.0085379,0.00185844,0.00270064,0.00671756,0.0215772,0.00538415,0.00230603,0.00808413,0.00904181,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00172407,0.00146471,0,0.00164634,0,0,0,0,0.0160301,0.0687262,0.0101167,0.0963721,0,0.106476,0.00147058,0,0.0782585,0.0320379,0.0146705,0,0.0202743,0.0321776,0.0118243,0,0.00883546,0.00901963,0.000252259,0.00533961,0.00276766,0.00410447,0.00222557,0.0172785,0.00248062,0.00159903,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00254517,0,0.0323255,0,0.00123728,0,0,0.0455115,0,0.000797535,0.146968,0.0687262,0.0291698,0,0.00087582,0,0.00147058,0,0,0,0.134503,0,0.0057712,0.003531,0.0408803,0.0211169,0.000615511,0.006494,0.00213391,0.0117239,0.000545678,0.0288693,0.00879329,0.00513775,0.00532903,0.0044321,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0021298,0,0,0,0,0.00146471,0.00345227,0,0.000574448,0.0379613,0.0830537,0.000478457,0.000838753,0.0205193,0,0.0963721,0,0.00258259,0,0,0,0.011704,0.0427172,0.0115086,0.00156872,0.0099836,0.0286953,0.00657749,0.00104472,0.0355072,0.00249242,0.0208762,0.00380302,0.0204463,0.00234486,0.00233458,0.0174736,0.00159903,0.0341876,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0406679,0,0,0,0,0,0,0,0,0,0,0,0,0.0023403,0,0.0386919,0,0,0.00215161,0.0923502,0.0242203,0.10032,0,0.00127953,0.00168019,0.00802865,0.0097469,0.00971609,0.00523503,0.00576118,0.00686096,0.000546018,5.83169e-05,0.000587672,0.0183882,0.00341033,0.0129528,0.00206868,0.000278928,0.000131384,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0118091,0,0,0.000987673,0,0,0,0,0.00139811,0.000653794,0.0608935,0.00127853,0,0.000925587,0.000878529,0,0.0770318,0,0,0,0.0286109,0.00460254,0.00464543,0.0145031,0.00581375,0.0149238,9.45894e-05,0.00592532,0.000953545,0.0366843,0.0123729,0.00576848,0.00291821,0.00159903,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00164634,0.0471411,0.00120954,0.00128878,0,0.0438796,0,0.0309345,0.0584637,0.0331374,0,0.00147058,0.000771715,0,0,0,0,0.0105847,0.00051856,0.00434373,0.0183359,0.0105341,0.00740673,0.00624716,0.00817488,0.006826,0.0187167,0.0157719,0.00366692,0.00301126,0.00437708,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00102997,0,0,0,0,0,0.00215729,0.0250306,0,0,0,0,0,0,0,0.00129178,0,0.139344,0,0,0.00428733,0.0138638,0.00529165,0.00672822,0.0106657,0.00962576,0.000358514,0.00987788,0.00657951,0.0124135,0.00812793,0.0125806,0.0128492,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0799167,0,0,0,0,0,0,0.00202465,0,0.000797535,0.0891574,0.000653794,0.00147699,0,0.120216,0,0.0115434,0,0.0229991,0,0,0.000602172,0.0048128,0.00228514,0.024741,0.000252296,0.00817061,0.00931219,0.00186998,0.0247484,0.0151809,0.00545184,0.0025387,0.00206309,0.0106948,0.00159903,0.0125292,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00125136,0,0,0,0.000875025,0,0,0,0.00120954,0,0.0104792,0,0,0,0.0105115,0.0331374,0.0968448,0,0.0242203,0.130058,0.0384099,0,0.105514,0.00646706,0.000347124,0.0144888,0.000581429,0.00975414,0.0257066,0.00989695,0.014897,0.0105861,0.00655793,0.00703593,0.00988898,0.0105867,5.50279e-05,0.00776702,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0020624,0,0,0.0143452,0.135475,0,0,0,0,0.0287735,0,0.00258259,0,0.0818937,0.0229991,0.0320379,0.00127953,0,0.0042118,0.0207651,0.000479888,0.000241144,0.0010227,0.0198438,0.0177815,0.00181124,8.06878e-05,0.00232178,0.00347176,0.000946283,0.00190826,0.0210093,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00871667,0,0,0,0,0.00164634,0,0,0,0,0,0,0,0.00153462,0,0.00154285,0,0.0290375,0,0.000402775,0,0,0.00598333,0.0106552,0.000674919,0.020498,0.0052162,0.000529322,0.00740852,0,0.000122682,0,0.00725706,0.000702058,7.75558e-05,0,0.00381782,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.125146,0,0.00154285,0,0.00129178,0,0.0320379,0.00214182,0,0.00823008,0.0102795,0.0106089,0.0165586,0.0161968,0.0125451,0.0082126,0.00377347,0.000122682,0.00645501,0.0122923,0.000658676,0.00768556,0,0.000131384,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0462199,0.0892455,0,0.039285,0,0,0.0941674,0.201669,0.00122665,0.00402985,0,0.0709515,0.0727039,0.0846403,0.0606021,0.13219,0.112635,0.0762328,0.0819555,0.0595085,0.0372182,0.0485974,0.0290971,0.0477879,0.0239351,0.0223931,0.0351341,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000478457,0.0023403,0,0,0,0.000880675,0,0,0,0.00122665,0.0234081,0.0401581,0.0315028,0.0598595,0.0572373,0.0826191,0.076375,0.0700872,0.0523531,0.0716542,0.0314111,0.019768,0.0365962,0.0490593,0.0503293,0.0182912,0.0438054,0.0201648,0.0313798,0.0424769,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00129178,0,0.00170873,0,0,0.0384987,0.0590152,0.0945829,0.0972658,0.188534,0.136612,0.154114,0.106012,0.131242,0.0740917,0.0619071,0.0680978,0.039309,0.0353585,0.0358339,0.00178332,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000217305,0.0397594,0.0210518,0.0904682,0.137352,0.124591,0.122768,0.0449465,0.0508653,0.0765909,0.049305,0.0403176,0.0181784,0.0147328,0.000999833,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00496633,0.0554799,0.0920036,0.112788,0.0676224,0.124278,0.108784,0.0486577,0.0485848,0.0300665,0.0821476,0,0,0.00413858}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000148784,0.000473514,0.00887936,0.032185,0.141332,0.095834,0.0808292,0.0429468,0.0356836,0.0534198,0.0492712,0.0135318,0.0424769,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000305719,0.00806052,0.0467326,0.0608582,0.0333562,0.027961,0.0283245,0.0943055,0.00278867,0,0};
>


==> anc/anc_files/DUNE_GLoBES_Configs/smr/DUNE_dis_smear_anue_nominal.dat <==
energy(#dis_anue)<
@energy =
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0.5,0,0,0,0,0,0,0,0,0,0.000601019,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0.5,0.430912,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000224658,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0305623,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0.0052865,0.245217,0.272606,0.132221,0.000981178,0,0,0,0.0120876,0,0.0296277,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0.569088,0.331571,0.187947,0.00217318,0.260292,0,0,0,0,0,0.0833545,0,0,0.000255642,0,0,0,0.000286479,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0351474,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0.190943,0.136303,0.00415003,0.142477,0.0011647,0.116297,0.0472125,0,0.0413476,0,0,0,0,0,0.000210456,0,0.0214241,0,0,0.00502736,0,0,0,0,0,0,0.000499069,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7.39919e-05,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0.331571,0.187947,0.314139,0.169803,0.225067,0.292202,0.0271609,0.0472125,0.0376961,0.000659238,0.0180559,0.0340266,0,0,0.0187197,0,0.0359361,0,0,0.0190927,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000885406,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0.331571,0.187947,0.274779,0.261656,0.222124,0.242576,0.267407,0.236063,0.0753923,0.136642,0.0296277,0.102622,0.0487577,0.000271242,0.000298463,0.0200698,0.000286479,0.0214241,0.0213121,0,0,0.0181881,0,0.00023025,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0396572,0.124061,0.0023294,0.116297,0.123198,0.0753923,0.0125992,0.0988557,0.0680532,0.0243788,0.00815312,0,0,0.00547512,0,0,0,0,0,0.00799697,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0121246,0,0.015274,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7.0313e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.141832,0.315627,0.267407,0.171163,0.237663,0.0377976,0.118511,0.103165,0.0247675,0.051733,0.0431436,0.0802793,0.0359361,0,0,0.00581781,0.0332603,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0501257,0,0,0,0.0402836,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7.75526e-05,0,0,0,0,0,0,1.75218e-05,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0.132221,0.124706,0.0730506,0.0271609,0.109564,0.249751,0.0952945,0.0773113,0.136106,0.000388691,0.051733,0.0187197,0.0863948,0.017968,0.0642723,0,0.0572781,0.0164986,0,0.00799697,0.000350084,0,0,0,0,0,0,0,0.0336152,0.0312706,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7.92997e-05,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.178271,0.108811,0.162872,0.0840138,0.039128,0.0784216,0.0565749,0.0347033,0.0187197,0.0523707,0.017968,0,0.0216519,0,0.0329972,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0187521,0.0730506,0,0.109564,0.00039529,0.109646,0,0.205245,0.0809538,0.051733,0.0808816,0.0200698,0.0773473,0,0.042964,0.00020021,0.0166716,0,0,0,0.0222592,0.0222299,0,0.0408399,0,0,0,0,0.000498571,0,0,0,0,0,0.000657624,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0497837,0.232596,0.216894,0.0109109,0.097904,0.0867186,0.0808816,0.0261854,0.10079,0.0217657,0.000446966,0.0249105,0.0331703,0,0,0,0,0,0,0,0.000352294,0,0,0,0,0,0,0.000441182,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000921674,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0606692,0.0833545,0.0597277,0.0798634,0.146662,0.129332,0.0358322,0.0200698,0.0415996,0.0708005,0.0216519,0.0384898,0.0496689,0.0181881,0,0.0439148,0,0,0.00862816,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0472125,0.0376961,0.0413476,0.216894,0.044395,0.14705,0.0857526,0.0679602,0.0604199,0.0419842,0.0651801,0.0769245,0.0190927,0.00502736,0.0365668,0.0262442,0,0.000354896,0.0222299,0.0570827,0.0318009,0.000535646,0,0,0,0,0,0,0,0.000560383,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0361119,0.103165,0.097904,0.156436,0.142447,0.193499,0.0828224,0.0642723,0.0197058,0.0249105,0.000436058,0.0181881,0.0346596,0.0506055,0.0445184,0,0.0283156,0,0,0,0,0.0336152,0,0.0320154,0,0.00843177,0,0,0,0,0,0,0,0,0,0,0.000826983,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00225356,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0413476,0.0296277,0,0.136751,0.196829,0.137834,0.15336,0.190631,0.0929077,0.0491183,0.0249105,0.0665206,0.0237302,0.0084154,0.107902,0.022969,0.0135475,0.00862816,0.041339,0.000535646,0.00810778,0,0,0,0.00975554,0,0,0.000928946,0,0,0,0,0,0,0,0.0135003,0,0,0,0,0.0176148,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000117915,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0296277,0,0.0570862,0.0854813,0.136742,0.120949,0.0650428,0.136097,0.0840981,0.0639049,0.0925478,0.000770696,0.102999,0,0,0.0222299,0.0283156,0,0,0,0.000549684,0.010243,0,0,0.00931275,0,0,0,0,0.0397902,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0340266,0.0318074,0.0607109,0.174677,0.0867148,0.0887724,0.0860379,0.0862677,0.0750359,0.0659945,0.0422082,0.0426566,0.0219574,0.0513011,0.0304214,0.0287671,0.0190762,0.0441853,0.0613235,0.0105054,0.0341511,0.000997143,0.000510447,0,0,0,0,0,0.000634407,0,0,0,0,0.000706387,0,0,0,0,0,0,0,0,0,0.0499392,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0187197,0.0261854,0.0362226,0.156838,0.149864,0.0949376,0.050022,0.109708,0,0.0356889,0,0.0520543,0.000451458,0.0721417,0.0102371,0.00810778,0.0344764,0.0438582,0,0,0.000640965,0,0,0.0625636,0.0130009,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0487577,0,0.0244239,0.0268253,0.0898402,0.00675288,0.0771479,0.215837,0.0599866,0.188003,0.0787326,0.0289982,0.022726,0.022463,0.102655,0,0.000535646,0,0.00109937,0.0336152,0.0312706,0,0,0,0,0,0,0.0121246,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0140447,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0294912,0.028977,0.149185,0.13201,0.0715479,0.133339,0.0548557,0.0727931,0.0435505,0.0956935,0.0373952,0.00986633,0,0.00938047,0.0344764,0.010779,0.0100272,0.0325259,0,0,0.000368564,0.000764536,0,0.0397902,0,0,0,0,0,0,0,0,0,0.0176148,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00215009,0,0.000120481,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0202803,0,0.0922246,0.0866075,0.0442034,0.131099,0.0717706,0.095145,0.0948704,0.0670111,0.0651356,0.0579856,0.114978,0.0682631,0.0431024,0.000723054,0.010243,0.00952859,0.0426171,0.00931275,0,0,0,0,0,0,0.015274,0.0149368,0,0,0.000422423,0.0158051,0,0,0,0,0,0.0209123,0.0138997,0,0.0335859,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7.93239e-05,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0708005,0.0639363,0.00612222,0.132162,0.0551441,0.121389,0.116828,0.051656,0.0512336,0.0575341,0.0326282,0.0443687,0.0536399,0,0.0679353,0.0407992,0.000335721,0.0312032,0.00843177,0.0107099,0,0,0.0121246,0.000535804,0.000799193,0,0,0,0,0,0,0,0.0176148,0,0,0,0,0.000523673,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000412409,0,0.00611555,0.0415996,0,0.0213121,0.0763708,0.0713679,0.151047,0.0524884,0.110487,0.191873,0.102467,0.0283156,0.0095381,0.0675441,0.00895624,0.103429,0.011484,0.0100272,0.000335721,0.0305623,0.00887296,0,0,0,0.000634407,0.0102402,0.000525629,0,0,0.0135003,0.000422423,0,0,0,0,0,0,0,0,0,0.000577901,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00670528,0,0,0,0,0,0,0,0,0,0.000334872,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0213121,0.0577827,0.0329972,0.0545642,0.105395,0.117178,0.14116,0.05253,0.0756812,0.103772,0.11156,0.0810962,0.00109937,0.000535953,0.00952859,0.0320154,0.0802373,0.0285535,0.011447,0.000764536,0.0125684,0.0121246,0,0.000799193,0,0.0183421,0,0.012275,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000992753,0,0,0,0,0,0,0,0.000734871,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00649409,0.0190927,0,0.0603963,0.147215,0.0661024,0.0750919,0.119574,0.0655563,0.06393,0.0887374,0.0534947,0.115034,0.0339677,0.0422949,0.000510447,0.0186255,0.0529664,0.0214198,0.0625636,0,0.0121246,0,0.000525629,0,0,0,0.012275,0.000826983,0,0,0,0.000887507,0,0,0,0,0,0,0.000856893,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0329972,0.0181881,0.079151,0.0219574,0.059027,0.0669229,0.243781,0.0512053,0.0449043,0.0356979,0.105078,0.020486,0.00032791,0.000846167,0.00980003,0.0361029,0.0219802,0.0151145,0.0421115,0.0529665,0.0105926,0.0501257,0,0.000631213,0,0,0.0158051,0,0,0.000606185,0,0.000747783,0,0,0,0,0,0,0,0,0.000582331,0,0,0.000618175,0,0,0,0,0,0,0,0.00846503,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0442649,0.0739152,0.141217,0.0664592,0.158334,0.147299,0.131179,0.0800079,0.111441,0.0417963,0.0422814,0.061445,0.0361029,0.116152,0.0917869,0.0255693,0.000417249,0.0105926,0.0160732,0.0149368,0,0.0713055,0,0.103737,0,0,0.00121237,0,0.000491817,0,0.0463429,0,0.0512576,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00799697,0.0439148,0.0515345,0.0451687,0.057831,0.0100372,0.0546058,0.176711,0.0468042,0.11216,0.10334,0.020854,0.0196001,0.036393,0.057688,0.0771753,0.0542474,0.0121246,0.0336058,0.015274,0,0,0.0135003,0.012275,0,0,0,0.000921674,0,0,0,0,0,0,0,0.0163767,0,0,0,0,0,0,0,0.000871724,0,0,0,0,0,0.00208044,0,0,0,7.92997e-05,0,0,0.00248139,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0262442,0,0.0222592,0.00748263,0.0178502,0.0631027,0.0116607,0.0254508,0.0903252,0.131927,0.0720698,0.137817,0.108663,0.0642152,0.105811,0.00177021,0.0957189,0.0810494,0.000352398,0,0.0154508,0.0601945,0,0,0.000543907,0.000361452,0,0,0.000887507,0.047649,0,0,0.000796219,0,0,0,0.000940971,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7.75526e-05,0,0.00230433,0.000120481,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0139203,0.0448143,0.0283156,0.041339,0.102211,0.133318,0.116495,0.0116674,0.0319264,0.075143,0.0308828,0.0929078,0.057688,0.00152907,0.0432193,0.00190322,0.0307205,0.0168724,0.0644698,0.000959728,0.0443049,0,0,0.0105033,0,0,0.0169618,0,0.00172369,0,0,0,0,0.000563578,0.000940971,0,0,0.0148619,0.0162987,0,0.0139456,0,0,0,0,0,0,0.00208044,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000418432,0.0219574,0.000354896,0.0225844,0,0.0100372,0.100788,0.00112747,0.0438442,0.0783618,0.126407,0.0515265,0.0410033,0.0557834,0.0112703,0.0625636,0.0950613,0.0795805,0.010776,0.000799193,0.0149368,0.0035104,0.0443049,0.000642273,0,0.0344692,0.0435704,0.000921674,0,0.000747783,0,0,0.0499392,0,0,0.0163767,0,0,0.000885406,0,0.000560892,0,0,0,0,0,0,0,0.00204319,0.00197699,0,0,0.00215009,0,0,0,0,0,0.000334872,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000328237,0.000535646,0.10671,0.0326157,0.0785453,0.0824248,0.107494,0.0119028,0.146787,0.0324983,0.0299878,0.0502735,0.012759,0.0441984,0.0517241,0,0.0183421,0.0135003,0.0658983,0.0518687,0.0351921,0.0440273,0,0,0,0,0.000727286,0,0.000878671,0,0,0,0,0.000885406,0.0151192,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.15241e-05,0,0.00108295,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0445184,0,0.000451458,0.0626036,0.0671918,0.0351399,0.0344764,0.010243,0.0949662,0.0330363,0.101807,0.0628609,0.103162,0.093316,0.0789516,0.0416935,0.0359181,0.00159839,0.0149368,0.0193018,0.0135003,0.000844845,0,0.045522,0,0.0587294,0.0169618,0.00222323,0.065217,0.0138997,0,0,0.0450549,0,0,0.0189733,0,0,0,0.000406574,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0626036,0,0.00042423,0.0449818,0.0546372,0.145137,0.128572,0.0498288,0.0536978,0.0696954,0.000764536,0.0796092,0.0121246,0.0213685,0.0160732,0.0149368,0,0.040501,0.012275,0.000826983,0.0210065,0.0132765,0,0.0178493,0.0142915,0.00068388,0.0138997,0.000796219,0,0.0450549,0.0537446,0,0.0189733,0,0.0143674,0,0,0,0,0,0,0,0,0.000177221,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0335959,0,0.0350261,0.0449301,0.0417963,0.0932975,0.142003,0.0261777,0.0817419,0.0499839,0.0824929,0.117006,0.0441984,0.0329241,0.0788925,0.000631213,0.0443049,0.0549078,0.0518687,0.000722903,0,0.115615,0.0184331,0,0,0,0.00104735,0,0,0,0,0,0,0,0,0.0236289,0.000479913,0.000871724,0,0,0.00076823,0,0,0.00197699,0.000109798,0,0,0,7.92406e-05,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000352294,0.0270321,0.0344764,0,0.0412977,0.0195111,0.122736,0.0557834,0.0676457,0.0668686,0.0257944,0.0410591,0.021552,0.0659253,0.00129557,0.079799,0.0135003,0.0665405,0.017176,0.0665285,0.044265,0.0584139,0,0.0469013,0,0.0138997,0.000523673,0.000878671,0,0,0.000940971,0.0189733,0,0,0.000852809,0.0236289,0,0,0,0,0.00076823,0.0149693,7.0313e-05,0,0.00209843,0,0,0,7.92406e-05,0.000136952,0,0.000120608,1.75218e-05,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000535953,0.0317692,0.0106017,0.0401955,0.0806375,0.0324983,0.112286,0.0674734,0.0138107,0.111594,0.117649,0.0652513,0.0785366,0.0151359,0.0137621,0.0326981,0.045522,0.000694676,0,0.0726266,0.0285829,0.00103981,0.0138997,0,0.000878671,0,0,0.0186025,0,0,0,0,0,0,0,0,0.000734871,0.00076823,0,0.00670528,0,0,0,0,0,0,9.0073e-05,8.5393e-05,0,0.000334872,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0344764,0.021022,0,0.0320154,0.000487278,0.0361029,0.0219802,0.00177021,0.0509311,0.0659427,0.0885802,0.0669981,0.0448103,0.0202616,0.0443049,0.0893835,0.00274178,0.0110528,0,0.0578077,0.0178493,0.0142915,0,0,0.0152172,0.000878671,0,0.0169403,0.000940971,0,0.000885406,0.0143674,0,0.000406574,0,0,0,0,0,0.000515143,0.000106907,0.000103444,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000498571,0.0320154,0.039875,0.063774,0.106179,0.0640927,0.00349554,0.0644568,0.163852,0.0530489,0.0652513,0.0389064,0.0585116,0.0525586,0,0.0350188,0.0132765,0.018221,0.000887507,0.0469013,0.0205564,0.014627,0,0.0011558,0,0,0.000940971,0.000652933,0.000582331,0.000494431,0,0,0,0,0,0,0,0.0157525,7.0313e-05,0.00214847,0.00220823,0,0,0,7.92406e-05,0.00261739,0,0,0,0.00215969,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000335721,0,0.0361029,0.000368564,0.0151145,0.00131525,0.0653083,0.04527,0.0621472,0.191867,0.158993,0.0281716,0.0783931,0.0798526,0.0569363,0.0440273,0.0760287,0.0175456,0.0285829,0.0209123,0.000478336,0.0160134,0.016793,0.0457733,0.000563578,0,0.0379466,0.0561154,0,0.0162987,0,0,0,0,0,0,0,0.00677559,0.000171479,0.00209843,0,0,0,0.000120481,0,0,0,0.000334872,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000441182,0.0219802,0.0146116,0.0436519,0.0536009,0.0848067,0.017398,0.0461059,0.154758,0.0864414,0.042413,0.172782,0.0449725,0.044265,0.0352297,0.0895885,0.110081,0.00103981,0.0595154,0.0651563,0,0,0.0163767,0,0.0189733,0.0742255,0.0615179,0.000852809,0.000618175,0,0.000573333,0,0,0,0,0.0110055,0.00197699,0.000109798,7.75526e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00931275,0,0,0.0153762,0.0663832,0.0121246,0.043846,0.101051,0.0303876,0.0193018,0.148999,0.0665405,0.0346128,0.0117757,0.0573037,0.0754226,0.00205493,0.0428744,0.0397451,0.0277995,0,0.0173709,0,0.00142047,0.000618876,0.0818921,0.0169217,0.0151192,0,0,0,0,0.0174415,0,0.0146822,0.000515143,0.000106907,0.00655607,0.000182012,0.000117915,7.39919e-05,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0320154,0,0.00843177,0.0110785,0.0487165,0.000432519,0.0257182,0.0443818,0.0811993,0.0812372,0.0981411,0.0135003,0.0260371,0.151697,0.0340695,0.0573037,0.0373637,0.107134,0.0152751,0.0212403,0.105609,0.0651563,0.0512576,0.0137289,0.0554354,0.000618876,0.0622659,0.0338434,0,0.000852809,0,0.0012096,0.0172335,0.000600221,0,0.0154505,0,0.000210939,0,0.00209843,0,0.00716861,0,0,0,0,0,0.000346396,2.2647e-05,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0320154,0,0,0,0.0625636,0.013226,0.0519149,0.0880444,0.0313472,0.0988195,0.0975099,0.056585,0.0781732,0.0493302,0.0567482,0.0151227,0.0176148,0.0350911,0.076232,0.0861294,0.000478336,0.0504629,0,0.0450549,0.000856893,0,0.0189733,0,0.0471505,0,0.000618175,0,0.000871724,0.0183541,0.0140447,0,0.0491257,0.000177221,0.000103444,0,0,0,7.92997e-05,0,0,0,0,0.000334872,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0519149,0.0344941,0.000799193,0.0956389,0.0189733,0.0153777,0.0253948,0.0332642,0.0224671,0.112494,0.0361513,0.0726266,0.0298225,0.080174,0.0738934,0,0.0512576,0.0279302,0.070685,0.0189246,0,0.017504,0.0292293,0.0543413,0.000618175,0,0,0.057239,0.0465747,0.0146822,0.00129839,0.000177221,6.80349e-05,0.00688656,0,0,0.00756228,0,0,0,0.000120608,1.15241e-05,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0538148,0.00105166,0.0102402,0.00159839,0.0154508,0.000631213,0,0.0658983,0.016349,0.00255973,0.0838567,0.0754226,0.0895885,0.0486327,0.00309145,0.0424265,0.130313,0.0724814,0,0.00169073,0.0179836,0.000992753,0.000582331,0.000988861,0.000560892,0.000406574,0,0,0.000912606,0,0.00076823,0.000783249,0.00422701,0.00197699,0.00706857,0.00458468,0,0.000120571,0.000120481,9.0073e-05,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0157996,0.000514024,0.0373154,0.0456987,0.0613749,0.0496132,0.0670781,0.053106,0.0587294,0.0761528,0.0450976,0.0822537,0.00193291,0.00159244,0.00263601,0.0592563,0.11006,0.0369082,0,0.0178071,0.0148619,0,0,0.0469757,0,0.0189544,0.0152629,0.0146822,0.0154844,0.00222041,0.000239514,7.2214e-05,0,0,0,0,9.0073e-05,0,0,1.75218e-05,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0102402,0.0501257,0,0.0366842,0.000464591,0.0135422,0.0357229,0.159982,0.0575415,0.00213404,0.0913635,0.124865,0.0243597,0.0138997,0.00104735,0.112857,0.0011908,0.0723987,0.039087,0.000992753,0.00146774,0.029981,0,0,0,0.0166602,0.000912606,0.0140447,0.000505265,0.0491257,0.00422701,0.000171479,0,0.00462504,0.00222409,0.000120571,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.047952,0,0,0,0,0.0149368,0.0183421,0.0886098,0.0805672,0,0.0359298,0.0421326,0.0361513,0.00324623,0.0446058,0.0850896,0.0609699,0.0152172,0.0538699,0.117568,0.0537446,0.0779427,0.0639116,0.0338434,0,0.0162987,0.000406574,0.00289911,0.0178069,0,0,0.000505265,0.0154844,0.0129755,0.00648803,0.00209843,0.000117915,0,0.00230433,0,0.00261739,0,7.93239e-05,1.15241e-05,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00159094,0.0274652,0.012275,0.0474154,0.0315098,0.0582362,0.0760287,0.00205493,0.0450976,0.0613413,0.165603,0.147373,0.127893,0.0549155,0.0180905,0.0207812,0.0592185,0.000582331,0.0910045,0.0534885,0.0136523,0.0457661,0.00114667,0.0183541,0.0460914,0.00127349,0.0149693,0.00920982,6.80349e-05,0.00699636,0.0047026,0.00215009,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0149368,0.0183421,0.0443049,0.00128455,0.00165397,0.0908559,0.0871407,0.0352297,0.0529405,0.0170266,0.0425086,0.102669,0.000523673,0.0173709,0.0758392,0,0.0186025,0.141111,0.0178071,0.0309699,0.0177124,0.077951,0.000479913,0.0499806,0.13252,0.000734871,0.00076823,0.000515143,0.0069191,0.00405743,0,7.75526e-05,0.000225002,0,0,0,0,0,0.000334872,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0501257,0,0,0,0.000642273,0.016349,0.0324208,0.000694676,0.000606185,0.0339237,0.0160229,0.00240757,0.0151053,0.034394,0.0176716,0.0423774,0.00169073,0.00155985,0.00198551,0.0917295,0.0148619,0.0180043,0.000618175,0.00168951,0,0.0192667,0.0140447,0.0151875,0.000515143,0.0041567,0.00405743,0.00217064,0,0,0,0,0,0.000129836,0,0,2.2647e-05,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.012275,0.0158051,0.0449725,0.0568469,0.0528445,0.0187369,0.0147833,0.00103981,0.0609699,0.0152172,0.00203447,0.0165829,0.00227736,0.00188194,0.0629188,0.0344257,0.0153563,0.034572,0.00164292,0.0144255,0.00144506,0.0357957,0,0.0481837,0.0157525,0.0112164,0.00870454,0.00224286,0.00023583,0,0.000241143,0,0,0.00248139,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000422423,0,0.000549569,0.0568469,0,0.0726266,0.0142915,0.170863,0.0297324,0.0461752,0.129626,0.105748,0.00198405,0.27204,0.0418909,0,0.0615179,0.0014137,0.0124326,0.00193928,0,0.0204672,0.0421341,0.0151875,0,0.00716663,6.80349e-05,0.00228044,0.00031021,0.00705611,0,0,0,0,0,0.0011105,0,0,0,0.000325367,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000911021,0.0132765,0,0.00266252,0.0142915,0.0411128,0.016311,0.030958,0.0924883,0.0602205,0.140243,0.0776206,0.00198551,0.0180864,0.00199795,0.00168268,0.0360615,0.0149054,0.0341921,0.0780186,0.000483324,0.0628659,0.0149693,0.0253781,0.0086011,0,0.00972679,7.39919e-05,0,0,0,0,0,1.75218e-05,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000361452,0,0.0188272,0.0339237,0.000747783,0.0215962,0.0148564,0.146326,0.016793,0.0556338,0.034174,0.0179836,0.077199,0.112231,0.0294866,0.0712009,0.141182,0.0298304,0.0347655,0.0578393,0.0929176,0.0301327,0.0491257,0.0237963,0.0086011,0.0133985,0.000195468,0.00215009,0,7.92406e-05,0.00261739,0,0.00756459,0.000346396,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000826983,0,0.000694676,0,0.0353949,0.108842,0.104962,0.0765536,0.115291,0.126929,0.159895,0.296509,0.355537,0.249212,0.394199,0.343492,0.444836,0.371196,0.567824,0.647437,0.299483,0.351574,0.300247,0.511655,0.160413,0.0746529,0.0374577,0.0354126,0.0166275,0.0179492,0.0107786,0.00298136,0.00256679,0.0078058,0.000127707,0,5.66642e-05,6.8439e-05,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000577901,0.0281761,0.0169403,0.0186025,0.019966,0.0739225,0.153254,0.249319,0.254516,0.25763,0.156892,0.204599,0.344394,0.43042,0.18194,0.389079,0.234302,0.107794,0.0932999,0.0166984,0.0296295,0.00742777,0.0087698,0.0053488,0.0124952,0.00254265,0.00136147,3.72681e-05,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000852809,0.0393904,0,0.0192519,0.0192422,0.00218484,0.0321538,0.0475047,0.304505,0.576995,0.54716,0.315748,0.203662,0.0761675,0.0783541,0.029829,0.0254937,0.0182339,0.0091196,0.0080118,0.00473089,0.0085153,0.0204071,0.000609372,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000106907,0.0433086,0.246229,0.473853,0.480684,0.316319,0.252212,0.107317,0.0451616,0.0432043,0.019318,0.012918,0.00723374,0.00411435,0.00053936,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00923921,0.0543882,0.245401,0.518966,0.473144,0.334089,0.218191,0.0926019,0.0402148,0.0129047,0.00375974,0.00404591,0.00664633,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0114303,0.0280782,0.176964,0.43785,0.49637,0.335024,0.0717631,0.00884812,0.0024865,0.0153512,0,0,0.0015697,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000320204,0.0707245,0.198908,0.414764,0.161851,0.0207788,0.0129591,0.00404591,0,0,0,0};
>


==> anc/anc_files/DUNE_GLoBES_Configs/smr/DUNE_dis_smear_anumu_nominal.dat <==
energy(#dis_anumu)<
@energy =
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0.000916917,0,0.000358609,0.000337032,0,0,0,0.000119182,0.000102909,2.72116e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0.00275075,0.000570288,0.000686429,0.00137031,0.00128249,0.000537366,0.000590218,0.000238364,0.000134266,5.44233e-05,0.000158854,0.000215457,6.51828e-05,0,0,0,5.38108e-05,0,0,0,0,0,0,0,0,0,0,6.52092e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0.0756495,0.00764183,0.0100861,0.00376928,0.0035553,0.00317853,0.00256498,0.00106077,0.000769107,0.000787725,0.000442992,0.000205816,0.000635417,0.000143638,6.51828e-05,0.000144761,5.99997e-05,3.44475e-05,7.02076e-05,5.27483e-05,0,1.5315e-05,0,0.000155738,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0.92435,0.538945,0.158929,0.0963125,0.0659116,0.0368186,0.0203086,0.0182984,0.00948527,0.00652431,0.00546785,0.00396839,0.00229657,0.00161145,0.000691552,0.000816542,0.000373129,0.000430117,0.000318244,0.00024314,0.000153481,0.000150781,0,5.19126e-05,0.000120055,5.42711e-05,0,0.000116497,0,0,0,0,0,9.43538e-05,0,3.40957e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0.444299,0.573859,0.211481,0.138547,0.100652,0.0565824,0.0357634,0.0241389,0.0189361,0.0137014,0.00988263,0.00719377,0.004147,0.0029307,0.00203744,0.00167484,0.0012855,0.00101778,0.000417458,0.00059394,0.000100521,0.000230499,8.35495e-05,0.000104182,1.65372e-05,0,0.000116497,6.11204e-05,0.000195628,0,0,2.61419e-05,9.43538e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0.00276232,0.235557,0.439045,0.194964,0.140942,0.102002,0.0686824,0.0392639,0.0334829,0.0214067,0.0147594,0.0113625,0.00770712,0.00484953,0.00379911,0.00292453,0.00174255,0.0011418,0.00130965,0.000865331,0.000316877,0.00058054,0.000239287,0.000156273,7.08082e-05,0.000165135,5.82485e-05,0.000183361,0,9.31495e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0.00635156,0.0118412,0.22323,0.370138,0.209821,0.159077,0.101342,0.0726751,0.0496313,0.0350229,0.026292,0.0198445,0.014512,0.00835261,0.00557156,0.00501937,0.00289292,0.00200993,0.00240831,0.00133697,0.000695015,0.000511003,0.0002912,0.000312546,0.000217084,0.000253727,0.000174746,0,0.000260837,7.13946e-05,0.000103423,8.57916e-05,0,0,0,0.000121799,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0.00514338,0.0222681,0.190145,0.305766,0.205746,0.149171,0.115027,0.083238,0.0548829,0.0382983,0.0282303,0.0215318,0.0159851,0.00929707,0.00884672,0.00653521,0.0045298,0.00325228,0.00222228,0.00103152,0.00117632,0.000884961,0.000797239,0.000467243,0.000347044,0.000192495,0.000122241,8.50794e-05,4.35098e-05,0,8.57916e-05,9.43538e-05,0.000102472,0.000111894,0,3.884e-05,0,0,0,0,0,0,0,0,0,0,0.000245366,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00035581,0,0,0,0,0,0,0,0,0,0,0,0,0,2.10488e-05,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0.00183568,0.0246993,0.160453,0.268537,0.20177,0.154072,0.112792,0.0812752,0.055644,0.0420285,0.034416,0.0225921,0.0171023,0.0132478,0.00837625,0.00575358,0.00537172,0.00274508,0.00241918,0.00186352,0.00111289,0.000933167,0.000424849,0.000655816,0.000519236,0.000305602,0.000260837,0.000235939,0.000317075,0.000111934,0.000188708,0,3.40957e-05,3.71139e-05,0,0,4.58394e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0.000916917,0.000744063,0.00564538,0.0258118,0.135118,0.236593,0.18697,0.152328,0.113568,0.0825151,0.0625592,0.0469862,0.032532,0.0265328,0.0194105,0.0136335,0.00920255,0.00716969,0.00508527,0.00500015,0.00294841,0.00194349,0.00139304,0.00111384,0.000672589,0.000747228,0.000361475,0.000365786,7.13946e-05,0.000231001,5.22838e-05,0.000188708,0.000204945,0.000223788,0.000121799,0.000127464,0.000182891,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0.000744063,0.00272881,0.00722292,0.0301346,0.137061,0.220999,0.173902,0.152582,0.119874,0.0935589,0.0656104,0.0479442,0.0369575,0.0252202,0.020193,0.0134608,0.0123395,0.00776799,0.00612356,0.00447477,0.00336094,0.0017939,0.00133092,0.00136668,0.00121322,0.000441219,0.000737171,0.000422238,0.000237806,0,0.000311812,0.000133697,0.000111894,0.000158913,0,0,0.000150434,4.99427e-05,0,5.38205e-05,0,0,0,0,0.000228789,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0.00143444,0.00599786,0.00955277,0.0314569,0.119057,0.191273,0.167479,0.143572,0.112831,0.0921196,0.071213,0.0488902,0.0401222,0.0291539,0.0219541,0.0158992,0.0121458,0.00769931,0.00667739,0.00511505,0.00351536,0.00298747,0.00148409,0.00148671,0.000948807,0.00116257,0.000614666,0.000286115,0.000197725,0.000406166,0.000196147,0.000593567,0.000158913,0.000127464,0.000408495,0.000150434,4.99427e-05,0.000163889,0.000176626,0,6.17415e-05,0,0.000219212,0,0,0,0,0,8.25608e-05,0,0,0,0,0,0,0,0,0,0,0,0,0.00010634,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0.000826491,0.00059535,0.00637753,0.00958745,0.0351806,0.115265,0.184312,0.166202,0.13816,0.114683,0.0914275,0.0694472,0.0516169,0.042601,0.0313862,0.023101,0.0177894,0.0131824,0.010663,0.0072009,0.00470205,0.00477631,0.00290321,0.00252018,0.00180974,0.00211524,0.00145914,0.000999534,0.000335801,0.00077548,0.000441114,0.000223788,0.000608996,0.000254928,0.000140177,0.000196273,0,0,0,0,0,0.000212239,0,0,7.47664e-05,7.6152e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0.000358609,0.000258318,0.00212322,0.0046381,0.0118761,0.0341198,0.102028,0.169979,0.1573,0.136091,0.11039,0.0909684,0.0730754,0.0536189,0.0428575,0.0316838,0.0247369,0.0188819,0.0151206,0.0113539,0.00751988,0.00677968,0.00457394,0.00349266,0.00340988,0.00246115,0.00146527,0.00136492,0.000712475,0.00077548,0.000606036,0.000180086,0.000402512,0.000205144,0.000463244,0.000300868,0.000327801,4.99394e-05,5.38205e-05,0,0,0.000212239,6.67969e-05,0,0,0,0,0,0,0,0.000291103,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000115569,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.73608e-06,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0.000774955,0.000592789,0.0028634,0.00535374,0.0133652,0.0378739,0.099627,0.154958,0.154657,0.133737,0.11281,0.0894329,0.0698971,0.055858,0.0418515,0.0355925,0.0270202,0.0205998,0.0153289,0.0130941,0.00803514,0.0060937,0.00535935,0.00353737,0.00345916,0.0021452,0.00146834,0.00187268,0.000746729,0.000708508,0.000773653,0.000805023,0.000205144,0.000182891,0.000196273,0.0001639,0.000163889,5.38205e-05,0.000192033,6.17415e-05,0,0,0,0,0,0,0,0,8.61367e-05,0,0,0,9.35108e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0.000198193,0.00185421,0.00650384,0.014905,0.0369979,0.0910247,0.138853,0.142782,0.127372,0.110305,0.0925669,0.0717192,0.0563079,0.0434029,0.0346257,0.0265967,0.0208681,0.0146821,0.0129955,0.00983724,0.00674732,0.00579646,0.0046528,0.003688,0.00227157,0.00162267,0.0012185,0.00142581,0.000661758,0.000953479,0.000243984,4.27139e-05,0.000137518,0.0001639,0.000213829,0.000269103,5.85153e-05,0.000202621,0.000424477,0,6.97153e-05,0,0,0,0,0,0,0.000291103,0,9.22438e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.51788e-05,0,1.79782e-05,0,2.10488e-05,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0.000975635,0.00209842,0.00453453,0.00772785,0.0142006,0.0407979,0.0878206,0.134435,0.135454,0.120758,0.109388,0.0899359,0.068776,0.0602515,0.0447284,0.0355286,0.0287192,0.0231982,0.0167075,0.01258,0.00957149,0.00681163,0.00554893,0.00390555,0.00439822,0.00311868,0.00146471,0.00139459,0.00115304,0.00112285,0.000371448,0.000731563,0.000739254,0.000149828,0.000527536,0,0.000250549,0.000123483,0.000276911,0.000352806,6.97153e-05,0,7.6152e-05,0,0.000158227,0,0,0,0,0,0.000306881,0,0,0,0,0,0,0,0,0.00010842,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0.000274219,0.00209873,0.00299804,0.00837983,0.0160078,0.0378236,0.090685,0.134812,0.134413,0.120691,0.107398,0.0927848,0.0737742,0.0594407,0.0493991,0.0398224,0.0305821,0.0222767,0.0174387,0.0133654,0.0102401,0.00698661,0.00668381,0.00497045,0.00436469,0.0026751,0.00165319,0.000910036,0.0021239,0.00128065,0.00106667,0.00134099,0.000263786,0.000249697,0.000814146,0,0.000123483,6.46721e-05,0.000286009,0.000457579,0,0.000228456,7.69385e-05,0,8.25608e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00010842,0,0,0,0.000113892,0,0,0,0,0,0,0,1.79782e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0.000315999,0.000549361,0.00242078,0.00550607,0.00912797,0.018737,0.0432765,0.0863586,0.123083,0.127945,0.119446,0.106796,0.0905565,0.0770732,0.0589444,0.0494583,0.0395069,0.0325323,0.0235328,0.0205309,0.0148218,0.0117928,0.00750653,0.00741417,0.00554367,0.00399606,0.00270034,0.00365408,0.00233038,0.00116413,0.00151787,0.00111889,0.00138294,0.000327779,0.000514714,0.000117031,0,0.000701388,0.000133594,0.000209146,7.47664e-05,0.000326065,7.69385e-05,7.91135e-05,0.000353506,8.61367e-05,0,0.000294773,9.22438e-05,0,9.79177e-05,9.91938e-05,0,0,0,0,0,0,0,0.000108234,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.45491e-05,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000155498,0.00122607,0.00268328,0.00628223,0.0107864,0.0191343,0.0409888,0.0834062,0.115591,0.123985,0.115232,0.101646,0.0874186,0.0738689,0.0591377,0.0509039,0.0414549,0.0339536,0.0254043,0.0180536,0.0151613,0.0117596,0.0108921,0.00675616,0.00630185,0.00400608,0.00448104,0.00296604,0.00158536,0.00238961,0.00132807,0.000905315,0.000869386,0.000814146,0.000117031,0.000528726,0.000470927,0,0.00036822,0,0.000575978,0.000252494,7.91135e-05,0.000165122,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.10488e-05,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000155498,0.000237175,0.000590237,0.00279733,0.00583027,0.0110878,0.0219609,0.0438901,0.0839054,0.11095,0.116895,0.114161,0.10222,0.0872237,0.0764704,0.0586574,0.0515502,0.0411654,0.0323841,0.0243041,0.0209089,0.0184311,0.0143701,0.0104828,0.00820957,0.00520936,0.00521099,0.00413646,0.00216195,0.0022374,0.00146559,0.00210256,0.000791304,0.0014365,0.000810161,0.000326104,0.000553822,6.67969e-05,0.000209146,7.47664e-05,7.6152e-05,0.000230815,0.000259632,8.25608e-05,8.61367e-05,8.87033e-05,0,0.000302722,9.35108e-05,0.000321343,0,0,0,0,0,0,0,0.00010842,0,0,0,0,0,0,0,0,0,4.98133e-05,0,0,0,0,0,0,0,9.45256e-05,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000205817,0.000357209,0.00142287,0.00271062,0.00779702,0.013713,0.0224053,0.0411234,0.0790359,0.107163,0.115033,0.108735,0.105443,0.0863672,0.0758572,0.0605601,0.0503873,0.0419301,0.0343795,0.031215,0.0235347,0.0154526,0.0151269,0.0103967,0.0074013,0.00851018,0.00614902,0.00561442,0.00232283,0.00240112,0.00196046,0.00211014,0.00154414,0.000985707,0.000652209,0.000636716,0.000705612,0.000597009,0,0.000575978,0.000153877,7.91135e-05,0,8.61367e-05,8.87033e-05,0.000384595,0,0.000306881,0,9.91938e-05,0,0.000425146,0.000343751,0.000103844,0,0,0,0,0,0,0,0.000379269,0,0.000113243,0,0,1.51788e-05,5.45698e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000267907,0.000683822,0.00163334,0.00414931,0.00705449,0.0131021,0.0222234,0.043534,0.0777231,0.100807,0.109205,0.106178,0.0984183,0.0846872,0.0722789,0.0612725,0.0545055,0.0434077,0.0322284,0.0275301,0.0219224,0.0201779,0.0131249,0.0115411,0.0101545,0.00740515,0.006441,0.00448684,0.00328372,0.00273002,0.0019744,0.0013137,0.000885164,0.00130442,0.00081251,0.0004864,0.000945586,0.000565498,7.6152e-05,0,0.000259632,0.000165122,0,0.00067091,0,0,9.35108e-05,9.79177e-05,0,0,0,0,0,0.000105209,0,0,0,0,0,0,0,0.000113748,0.000113243,0,0,1.51788e-05,1.66282e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8.93022e-05,0.000397136,0.000849495,0.00200947,0.00360528,0.00758673,0.0147026,0.0252786,0.0463331,0.0727958,0.0984245,0.104047,0.105789,0.0932786,0.0849683,0.0729753,0.0628128,0.0520955,0.0419426,0.0344688,0.0256102,0.0222156,0.0196361,0.0140765,0.0124125,0.00845377,0.00720578,0.00544401,0.00468473,0.00355724,0.00217415,0.00207402,0.00167884,0.00150704,0.00032336,0.000419603,0.000965229,0.000598131,0.000533064,0,0.000677491,0.000165122,0.000172273,8.87033e-05,0.000179643,9.22438e-05,0,9.79177e-05,0,0,9.92922e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4.98133e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.72116e-05,0.000158854,0.000215457,0.00109691,0.00249626,0.00439079,0.0086072,0.0150658,0.0247066,0.0453226,0.0739719,0.0924133,0.103391,0.100565,0.0939939,0.080778,0.0729335,0.0599601,0.0557191,0.0420087,0.0387733,0.0295119,0.0241666,0.0209558,0.0169565,0.0133581,0.0110696,0.00802855,0.00629366,0.00524619,0.00408454,0.00296548,0.00237197,0.00274971,0.000747838,0.00198324,0.00243811,0.000320132,0.000304608,0.00106524,0.000237341,0.000330243,0.000368817,0.00067091,0.000179643,9.22438e-05,9.35108e-05,9.79177e-05,0.000297581,0.000332305,0.000325854,0,0.000681581,0,0,0,0,0,0,0,0.000115569,0,0,0,0,0,5.45698e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.42026e-05,0.000287276,0.000490407,0.00126996,0.00271595,0.00599205,0.00912056,0.0157525,0.0264875,0.0451659,0.0678115,0.0877563,0.0994929,0.0945929,0.0982661,0.0849492,0.0704313,0.0631733,0.0532719,0.0449167,0.0358391,0.0301109,0.0247529,0.0180562,0.0179447,0.0127884,0.0131429,0.00981949,0.00764841,0.00470423,0.00422535,0.00331565,0.00289059,0.0024093,0.00167841,0.000825798,0.000544432,0.000902043,0.000461631,0.000474681,0.000601188,0.000454954,0.000291103,8.98216e-05,0.000184488,0.000187022,0.000195835,9.91938e-05,0,0.000325854,0,0,0.000210418,0,0,0,0,0,0,0,0,0,0,0,4.55364e-05,0,0,1.91781e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000158854,2.18842e-05,0.000280593,0.000207572,0.00180797,0.00281917,0.00686721,0.0101562,0.0162902,0.0270771,0.0458092,0.06816,0.0888708,0.10056,0.0940805,0.0931277,0.0817716,0.0717286,0.0627245,0.052944,0.0468856,0.0364209,0.0315306,0.0278611,0.0211172,0.0171999,0.0145206,0.0112722,0.00720665,0.00429064,0.00611442,0.00309064,0.00384196,0.00351695,0.00156364,0.000786512,0.00290226,0.000706825,0.00137299,0.000993945,0.000601188,0.000541091,0.00105072,0.000384595,9.22438e-05,0.000280532,0,0,0.000101258,0.000751,0.000448497,0,0,0,0,0,0,0.000113426,0,0,0,0,0,0.000116118,0,0,3.59564e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000188433,0.000516563,0.00196379,0.00376467,0.00711241,0.0112473,0.0179073,0.0293536,0.0452648,0.0697849,0.0873626,0.0936543,0.0927582,0.0900979,0.0815707,0.069719,0.0636571,0.0547637,0.0449475,0.0381258,0.0344446,0.0267058,0.0231042,0.0168741,0.0156619,0.0111634,0.00977211,0.00814295,0.0044019,0.0049707,0.00292668,0.00327969,0.00218968,0.00221986,0.00126135,0.00088968,0.000553795,0.000954694,0.000430684,8.87033e-05,0.000564238,0.000671697,9.35108e-05,0.000195835,0.000424724,0.000332305,0,0,0,0,0,0.00021684,0,0,0.000372239,0,0,0.000113748,0,0,0,6.49921e-05,0,0,6.29382e-05,2.10488e-05,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8.19502e-05,0.000414846,0.00120423,0.00216674,0.00475685,0.0063511,0.0124415,0.0194516,0.0294143,0.0456333,0.0649773,0.0823618,0.0883991,0.0916393,0.0885374,0.0836734,0.0689266,0.0611398,0.0525784,0.0489478,0.0416994,0.0336332,0.0285354,0.022513,0.017775,0.0138934,0.0120166,0.00808913,0.00500354,0.00555333,0.00595448,0.00427131,0.00364291,0.00261476,0.0024133,0.0024599,0.00237122,0.00106052,0.00025841,0.00046851,0.000859011,0.000579454,0.000280532,0.000517178,0.000198388,0.000101258,0.000425146,0.000104746,0,0.000105209,0.000348984,0,0,0.000109386,0.000226853,0,0,0.000113748,0,0,0,1.51788e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000119999,0.000469418,0.000814318,0.00188082,0.00463163,0.00768831,0.0118851,0.0188955,0.030845,0.0459386,0.065677,0.0805163,0.0894618,0.089079,0.0889483,0.0820692,0.072707,0.0625653,0.0513992,0.0458501,0.0384795,0.029828,0.0263964,0.023957,0.0233152,0.0159795,0.0109705,0.00916232,0.00877787,0.00469927,0.00612096,0.00425956,0.00185759,0.00329389,0.00231793,0.00159232,0.00117911,0.000823771,0.00138054,0.00106396,0.00176435,9.35108e-05,0.000419261,0.000424724,0.000202516,9.92922e-05,0,0.000340791,0.00090096,0,0.00010842,0,0,0,0,0,0,0,0,0,6.49921e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5.99997e-05,0.000339145,0.000608315,0.001383,0.00291854,0.00498483,0.00801273,0.0123699,0.019778,0.0308122,0.0490284,0.0596956,0.0824988,0.0882598,0.0868745,0.0863504,0.0768352,0.069835,0.0634254,0.0540351,0.0496605,0.0390065,0.0334492,0.0325789,0.0196377,0.0198003,0.0157947,0.012412,0.0114832,0.00900049,0.00829426,0.00520515,0.00330872,0.00517413,0.00295512,0.00232664,0.000577925,0.00151287,0.000645916,0.000474416,0.000461219,0.000587413,0.000713014,0.000523918,0.000303774,0,0.000657988,0.000103844,0.000345271,0.000212681,0.00010842,0.000108234,0,0,0.000113892,0.000231137,0,0.000113243,0,0.000232237,1.51788e-05,0,5.90002e-05,0,0,7.59077e-05,0,0,0,0,1.45491e-05,3.19515e-05,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.72237e-05,0.00046328,0.000701801,0.0015572,0.00256133,0.00537294,0.0088191,0.0147655,0.0202191,0.0296601,0.0450428,0.0599409,0.0736432,0.0838268,0.0843935,0.0825678,0.0767766,0.0710101,0.0642944,0.0554232,0.0439229,0.0414393,0.0381003,0.0291403,0.0216762,0.0200269,0.015084,0.0143295,0.0115209,0.00797061,0.00432928,0.00505892,0.00441471,0.00408539,0.00232664,0.00245128,0.00218863,0.00151923,0.000948833,0.00148762,0.00114848,0.000713014,0.000623112,0.00063608,0.000524438,0.000553243,0.000548478,0.000345271,0,0.00057265,0.000355197,0,0.000113426,0.000113892,0,0,0,0,0.000116118,0,3.32563e-05,0,1.91781e-05,0,2.31301e-05,0,0,0,9.86032e-05,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6.28109e-05,0,5.65242e-05,0.000215243,0.000332563,0.00082976,0.00169591,0.00386376,0.00523469,0.00910989,0.0129365,0.0236665,0.0323364,0.0452332,0.0562444,0.0735185,0.0774444,0.085104,0.077951,0.0733533,0.0652264,0.0554832,0.0524153,0.0471516,0.0425901,0.0361549,0.0273152,0.0261261,0.0198774,0.0164096,0.0125457,0.0104506,0.00945393,0.00625518,0.00442439,0.00486668,0.00391896,0.0026164,0.00279159,0.00240626,0.00157758,0.00246204,0.000561065,0.00100677,0.00117498,0.00137342,0.000651708,0.000448497,0.000548478,0.000555689,0.000455324,0.00010842,0.000216467,0.000218771,0.000113426,0.000113892,0.000115569,0,0.000371635,0,0,0.000160342,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5.27483e-05,0.000476031,0.000931002,0.00184828,0.0034153,0.00674746,0.00883522,0.0143923,0.0211184,0.0328381,0.0459973,0.0583884,0.0704644,0.0777406,0.0833697,0.0825103,0.0723089,0.0699878,0.062259,0.0529331,0.052447,0.0439658,0.0349195,0.0271252,0.0228436,0.0217238,0.0157693,0.0155235,0.0110967,0.0116648,0.00916306,0.00533808,0.00666345,0.00344201,0.00457381,0.00267237,0.00139794,0.00162013,0.000894294,0.000685424,0.000595163,0.000737338,0.000850292,0.000762734,0.000311531,0.000660898,0.00010634,0.00035581,0.000216467,0,0,0,0.000115569,0,0,0.000112983,0,6.49921e-05,8.78261e-05,5.90002e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.63969e-05,0,0.00027139,0.000598809,0.0010806,0.00218968,0.00306241,0.00715492,0.0088632,0.0156803,0.0239479,0.0309063,0.0432108,0.0584482,0.069339,0.0799515,0.0790966,0.0772245,0.071223,0.0647853,0.0561824,0.0557991,0.0496615,0.0443047,0.0352364,0.0307952,0.0296547,0.0241213,0.0176694,0.0148682,0.0151115,0.0117072,0.00773295,0.00613414,0.00595258,0.00330841,0.0047988,0.002052,0.0018566,0.00176224,0.0027114,0.000892744,0.00106964,0.00114817,0.000762734,0.000311531,0.000976525,0.000212681,0.00021684,0.000355197,0.000218771,0.000485665,0.000113892,0,0,0.000371635,0,0.000381074,1.51788e-05,0,0,0.000101294,0,0,0,2.84422e-05,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5.27483e-05,0.00010232,0.000367138,0.000676258,0.00144018,0.00206575,0.00390332,0.00687898,0.010382,0.0157147,0.0221907,0.0319639,0.0429969,0.0547121,0.0722639,0.0726584,0.0785716,0.0773626,0.0749856,0.0622473,0.0617777,0.0534826,0.0475417,0.0408072,0.0351386,0.0318661,0.02761,0.0208532,0.0169293,0.0153147,0.0100436,0.0116428,0.00936336,0.00761429,0.00509063,0.00412789,0.00297552,0.00234381,0.00234965,0.00142603,0.00226611,0.00050629,0.00112019,0.00110649,0.000311531,0.000105209,0.000561665,0.00082004,0.000108234,0,0,0.000113892,0.000231137,0.000113748,0.000113243,0.000112983,0.000116118,4.55364e-05,0,0,6.29382e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6.52434e-05,0.000722319,0.00154931,0.00252022,0.00464576,0.00752504,0.0139661,0.0170212,0.0235598,0.0360404,0.0445979,0.055656,0.0675819,0.0717024,0.0750788,0.0787209,0.0712679,0.0618636,0.0609312,0.0514623,0.0467988,0.0473734,0.0352793,0.0303909,0.026611,0.0203611,0.0183054,0.0149153,0.0139271,0.0114304,0.0107365,0.00710699,0.00664784,0.0053084,0.00400419,0.00408554,0.0018177,0.00134542,0.00224054,0.0025229,0.00231772,0.00109696,0.0015915,0.000668005,0.00035581,0.00117383,0.000577749,0.000226853,0.000373766,0,0.000487044,0.000113243,0,0.000381074,9.53497e-05,0,9.49565e-05,0,6.90773e-05,2.31301e-05,0,0,0,0,4.43332e-06,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5.11602e-05,5.02604e-05,0.000165255,0.000514668,0.00094904,0.00250369,0.0025394,0.00472862,0.00789842,0.0103296,0.0161833,0.022943,0.02965,0.0442449,0.0532934,0.0630846,0.0634268,0.0714216,0.0722317,0.0630296,0.0660493,0.0601744,0.0547637,0.0481086,0.0426293,0.0354317,0.0285961,0.0252982,0.0254672,0.0223075,0.0185413,0.0132823,0.0112319,0.00731686,0.00836947,0.0049377,0.00442515,0.00423175,0.00314581,0.0023653,0.00274683,0.00229634,0.00189873,0.00140849,0.00180192,0.00133601,0.00139269,0.000355197,0.0011555,0.00108476,0.000227783,0.000115569,0,0,0.000967534,0.000116118,0.000160342,0.000125768,0,0,2.10488e-05,2.31301e-05,0,0,0,0,4.43332e-06,9.73608e-06,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5.02604e-05,6.52434e-05,0.000119644,0.000396383,0.000988757,0.0018694,0.00243143,0.00516375,0.00827399,0.012449,0.0174758,0.025036,0.0321875,0.0463675,0.0509108,0.0645602,0.071775,0.0676245,0.0651957,0.0686155,0.0671654,0.0562183,0.0554421,0.0509446,0.038894,0.0344602,0.0299367,0.0292741,0.0204058,0.0192869,0.0161405,0.0159926,0.0097639,0.00786469,0.0109508,0.00628175,0.00380501,0.00486559,0.00356823,0.00208222,0.00174392,0.0029757,0.00209007,0.000555689,0.000638042,0.0011453,0.000896366,0.000218771,0.000113426,0.00108921,0.000610406,0.000341245,0.000113243,0.000370784,0,0.000210155,4.98845e-05,1.79782e-05,1.91781e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.58185e-05,0.00038051,0.000613519,0.000562498,0.00211744,0.00307228,0.00656681,0.0082361,0.0130844,0.0195439,0.0233248,0.0335576,0.0389904,0.0544535,0.0614494,0.0647289,0.0694253,0.0645334,0.061629,0.0633773,0.0636187,0.0556717,0.0487417,0.0448421,0.0413496,0.0316993,0.0211008,0.024262,0.02454,0.0208254,0.0145233,0.0112692,0.0120401,0.00821632,0.00643519,0.00553586,0.00543757,0.00354123,0.00262219,0.00207871,0.00206081,0.000766107,0.00101699,0.00182637,0.000571665,0.000936727,0.000226853,0.00060155,0.000115569,0.000113748,0.000226485,0.000854551,0,0.000214432,7.11979e-05,1.79782e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5.00059e-05,5.19126e-05,5.20911e-05,0.000271355,0.000545725,0.00127147,0.00261768,0.00332314,0.00671169,0.00842425,0.0135271,0.0182208,0.0242815,0.0339096,0.0394654,0.0523366,0.0631846,0.0649052,0.0685824,0.0712703,0.0708441,0.0597376,0.0553821,0.0532451,0.0531929,0.0417071,0.0368214,0.0333861,0.0319928,0.0267919,0.0206858,0.0166125,0.0135868,0.012579,0.0123128,0.00834364,0.00778526,0.00691013,0.0043513,0.00508914,0.00142072,0.00297934,0.00160778,0.00294463,0.00144001,0.000788132,0.000905906,0.000113426,0.00060155,0.000115569,0.000487044,0.000113243,0.000370784,0.000232237,0.000190699,0.00010914,0,1.91781e-05,6.90773e-05,0,8.11161e-05,0,0,0,1.45491e-05,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5.20911e-05,0.000162813,0.00038059,0.00073448,0.000930183,0.00222019,0.00461,0.00727298,0.00981115,0.0151601,0.0204034,0.0273261,0.0363405,0.0410131,0.0569182,0.0574997,0.0640966,0.0632806,0.0611502,0.061625,0.0582901,0.0592561,0.0513554,0.0433625,0.0426185,0.0376582,0.0327643,0.0314531,0.022394,0.0231408,0.018338,0.0157848,0.00889056,0.0106788,0.0103436,0.00706797,0.00582597,0.00466399,0.00334897,0.00263855,0.00268951,0.00217028,0.00122317,0.000432935,0.00151448,0.00165189,0.00060155,0.000115569,0.000113748,0.000339728,0.000338949,0.000116118,0.000156065,6.65127e-05,1.79782e-05,3.83563e-05,0,0,0,2.84422e-05,2.88033e-05,0,4.43332e-06,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000104182,0,0.000291999,0.000210244,0.000789318,0.00131846,0.0020303,0.00484968,0.0057749,0.00868579,0.0133768,0.0186848,0.0250043,0.0345163,0.0447259,0.0471889,0.0551497,0.0668721,0.067931,0.0689972,0.0619564,0.0630153,0.0589647,0.0491824,0.0498415,0.041778,0.0378184,0.0327189,0.0289118,0.0252809,0.0199323,0.0182353,0.0157492,0.014472,0.0123144,0.0103512,0.00656331,0.00653518,0.00536865,0.00349856,0.00492564,0.00393165,0.00354432,0.00225616,0.00220161,0.000567132,0.0012031,0.00122081,0.00134738,0.000339728,0.000338949,0.000381074,0.000396578,4.98845e-05,0,0,0,7.59077e-05,0.000105833,0,0,0,4.43332e-06,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000198681,0.00036724,0.000366722,0.0009272,0.00115181,0.00241276,0.0046482,0.00663431,0.0101241,0.0183194,0.0195918,0.0287963,0.0360271,0.0410599,0.0467408,0.0609412,0.0609789,0.0673019,0.0651114,0.0648872,0.0624411,0.0564074,0.05025,0.0494963,0.0445155,0.0401289,0.0319642,0.0312196,0.0276695,0.0239903,0.015501,0.0184087,0.0149154,0.0136093,0.00925309,0.0080092,0.0075226,0.00615317,0.00462628,0.0028847,0.00272428,0.00342999,0.000765699,0.00119818,0.00151268,0.000577843,0.000227497,0.000226485,0.0014513,0.0011105,0.000266594,0.000104454,7.69784e-05,6.29382e-05,0,0,0,0,2.88033e-05,9.86032e-05,1.45491e-05,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5.42711e-05,0,0.000232994,0.000305602,0.000496205,0.00118582,0.00154761,0.00286131,0.00519835,0.00709388,0.00810197,0.0150795,0.0199674,0.0255728,0.0355771,0.0435881,0.0502089,0.0596266,0.0624936,0.0598937,0.0599592,0.0588706,0.0536295,0.0546571,0.0497676,0.0502361,0.0437292,0.0362214,0.0328209,0.03658,0.0243382,0.0264159,0.0175289,0.0165649,0.0150944,0.0104083,0.00656316,0.00892711,0.0078118,0.00494191,0.00449332,0.00465907,0.00271959,0.00396568,0.00328623,0.00229231,0.000957112,0.000860339,0.000856513,0.000854551,0.000497192,0.000389953,1.66282e-05,3.59564e-05,0,0,2.31301e-05,0,0,0,0,1.45491e-05,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5.19126e-05,0,0,0,5.82485e-05,0.000201985,0.000456464,0.00095938,0.000865151,0.00183918,0.00274071,0.00490591,0.00731344,0.0122933,0.014091,0.0226707,0.0271503,0.0362035,0.0413484,0.0540283,0.0530808,0.057011,0.0598281,0.0612819,0.0573333,0.0565705,0.0551273,0.0554441,0.0426605,0.0456602,0.0360918,0.0343786,0.0299552,0.0224285,0.0239904,0.0200472,0.0119816,0.0143261,0.0121054,0.00945084,0.00686401,0.00552724,0.00569302,0.00640757,0.00225616,0.0028271,0.00199217,0.00117101,0.00194679,0.00142908,0.000711363,0.00230585,0.00137546,0.000522285,0.000154339,0.000135979,6.29382e-05,0,0,0,0,2.88033e-05,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000134246,6.11204e-05,0.000130418,0.000499762,0.000475613,0.00121249,0.00174777,0.00357377,0.00530895,0.00904082,0.0111692,0.0169956,0.0214396,0.0279853,0.0357466,0.0393859,0.0427481,0.0497497,0.0571319,0.0627393,0.0598873,0.0617347,0.0580833,0.0514238,0.0514334,0.0434206,0.0402858,0.0399782,0.0333407,0.0312217,0.0281405,0.0242398,0.0177727,0.0208894,0.0165275,0.0148918,0.010304,0.00756923,0.00980446,0.00637702,0.00378519,0.00390404,0.00344916,0.00398306,0.00301947,0.00168863,0.00182627,0.00153245,0.00137546,0.000706359,3.32563e-05,0.000153957,0.000183411,9.01261e-05,0,0,0,2.88033e-05,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000150289,0.000164544,0.000658305,0.00052616,0.00184212,0.0020855,0.00315319,0.00558288,0.0104044,0.0131549,0.0161532,0.020721,0.0289822,0.0342774,0.0372435,0.0461704,0.0556098,0.0560481,0.0593924,0.0586156,0.0586379,0.0582433,0.0558939,0.0500186,0.0479691,0.0401693,0.0387895,0.0357794,0.0271145,0.028322,0.0213003,0.0189084,0.0175917,0.0146985,0.0137865,0.0090718,0.00727168,0.00730548,0.00593311,0.00485768,0.00299546,0.00338151,0.0029869,0.00340931,0.00198894,0.00108052,0.00107778,0.000481026,0.000175652,7.69784e-05,6.29382e-05,2.10488e-05,0,8.11161e-05,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6.52092e-05,0,7.92688e-05,0.000257375,0.00131285,0.00162196,0.00270034,0.0036226,0.00586441,0.00853451,0.0124698,0.0166157,0.022324,0.0278484,0.038193,0.0409022,0.0466275,0.050487,0.0531827,0.0561314,0.0586164,0.0541264,0.0528351,0.0545234,0.0480686,0.047197,0.0445217,0.0408359,0.0354819,0.0292184,0.0261302,0.0192849,0.0209496,0.0188988,0.0188106,0.0114294,0.0125229,0.00776971,0.00669075,0.0101499,0.00493812,0.00642135,0.00336617,0.00199782,0.00347548,0.00179025,0.00172381,0.000832067,0.000422502,0.000189913,0,0,0,4.94344e-05,0,0,0,0,9.73608e-06,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000151732,0.000223867,0.000906686,0.00101593,0.00140132,0.00332098,0.00409086,0.00691917,0.0105917,0.0126603,0.017114,0.0244592,0.0279477,0.0348724,0.040315,0.0459485,0.0543482,0.0542738,0.0594755,0.0581825,0.0580968,0.0496441,0.0516002,0.0419047,0.0457261,0.0418272,0.0371005,0.0348095,0.030179,0.0258197,0.0232892,0.0165707,0.0207091,0.0121066,0.0102627,0.012273,0.00897741,0.00623195,0.00427511,0.00549575,0.00534552,0.00368645,0.00307194,0.00224218,0.000961666,0.00092314,0.000384561,7.19127e-05,5.75344e-05,2.10488e-05,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000111934,0.000123105,0.000779756,0.00135761,0.00174804,0.00297652,0.00473652,0.00610448,0.0111839,0.0123803,0.0147887,0.0199812,0.0310826,0.0311852,0.0409631,0.050235,0.0518507,0.0476943,0.0550063,0.0517175,0.0567607,0.0538373,0.0456165,0.046599,0.0482221,0.0418644,0.0391855,0.0342432,0.0282471,0.0294399,0.0200701,0.0161296,0.0203204,0.014786,0.0149362,0.0119745,0.0117568,0.0105568,0.00541395,0.00438841,0.00488803,0.00358872,0.00287077,0.00145886,0.00163805,0.000401189,0.000171935,1.91781e-05,9.01261e-05,7.59077e-05,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6.52092e-05,0,0,8.57916e-05,0.000188708,0.000164922,0.000885547,0.00123419,0.00199565,0.00261522,0.00431801,0.00615923,0.00853907,0.0149032,0.0205705,0.0240952,0.0292732,0.0304852,0.0451585,0.0474531,0.0563201,0.0445078,0.052687,0.0544025,0.062649,0.0579178,0.0561633,0.0483286,0.0382898,0.0356204,0.0365373,0.0320065,0.0305348,0.0268271,0.018502,0.0260581,0.0180496,0.0175659,0.0125324,0.00755848,0.0114003,0.00812973,0.00719462,0.00681861,0.00307194,0.0042584,0.0023044,0.00167076,0.000489015,0.000112935,6.29382e-05,0.000153273,7.59077e-05,0,9.33407e-05,0,0,4.43332e-06,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000257375,9.43538e-05,0.000204945,0.000403874,0.000439626,0.000781735,0.00258454,0.00433093,0.00577376,0.00719209,0.0103094,0.0162197,0.0207264,0.0262354,0.0283016,0.0377568,0.0426259,0.0462474,0.0504691,0.054549,0.0581875,0.0540715,0.0533376,0.0485498,0.0469006,0.0487935,0.0458785,0.0445511,0.0305061,0.0294272,0.0294133,0.0315851,0.0265382,0.0188569,0.0184668,0.0163481,0.0123992,0.011028,0.00910504,0.00862869,0.00815154,0.00415494,0.00525777,0.00440929,0.00187664,0.000220851,0.000225869,0.000164233,0,0,0,0,0,0,0,9.73608e-06,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.41543e-05,0,0,0,0.000111894,0.000524311,0.00138021,0.00136566,0.00196273,0.00340742,0.00585145,0.00608409,0.0115343,0.013166,0.0203556,0.0241809,0.030521,0.033896,0.0363754,0.0449576,0.0491168,0.0496313,0.0517567,0.056451,0.0543187,0.0525835,0.0530253,0.0491925,0.0431219,0.0431522,0.0386965,0.0331975,0.0315616,0.0242428,0.0233502,0.0172436,0.0208269,0.0168194,0.014768,0.0111054,0.00645077,0.00534303,0.00777557,0.00530708,0.00475765,0.00230357,0.000650612,0.000107869,0.000125876,9.01261e-05,2.31301e-05,0,0,0,3.00458e-05,4.43332e-06,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.43538e-05,0,0.000111894,0.000196027,3.884e-05,0.000280354,0.00166187,0.00289392,0.0030154,0.00546174,0.00842716,0.0112015,0.0140031,0.0198221,0.0257931,0.0274438,0.032734,0.0405742,0.0419808,0.0475126,0.048031,0.0540835,0.0499844,0.0498565,0.0539051,0.0442193,0.0522954,0.0443958,0.0373651,0.0411981,0.038604,0.0298915,0.0317887,0.0218859,0.0166423,0.0173802,0.0152073,0.0101301,0.0104778,0.0102455,0.0089399,0.00516226,0.00755924,0.00271105,0.000643354,0.000202826,1.91781e-05,9.01261e-05,7.59077e-05,2.47172e-05,9.33407e-05,2.88033e-05,3.00458e-05,3.35316e-05,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000223788,0.000487197,7.768e-05,0.000493923,0.000981367,0.0011691,0.00361329,0.00517747,0.00677387,0.00772042,0.0113087,0.0167908,0.022867,0.0222544,0.0295259,0.0324468,0.0387639,0.0435136,0.047024,0.0502354,0.0480754,0.0515168,0.0533993,0.0547711,0.0496073,0.0485446,0.0415327,0.041617,0.0377893,0.0375171,0.0318815,0.0241016,0.0225921,0.0153666,0.0158383,0.0150564,0.0112689,0.0128297,0.00826045,0.00951616,0.00788963,0.00354077,0.00104197,0.000166869,0.000328465,4.20976e-05,0,0.000130551,0,0,0,4.43332e-06,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.40957e-05,7.42279e-05,3.884e-05,0.000560707,0.000785094,0.00106922,0.00166069,0.00292682,0.00428487,0.00671516,0.0099888,0.0118806,0.0151255,0.0174524,0.0257751,0.0277795,0.0323924,0.0411577,0.040765,0.0491186,0.0483701,0.0490808,0.0441639,0.0473624,0.042827,0.0515225,0.0490174,0.047955,0.0384841,0.029859,0.0365875,0.0349652,0.0316748,0.0245489,0.0179264,0.0183561,0.015361,0.0134801,0.00903875,0.00985511,0.00582068,0.00481067,0.00122957,0.00034387,0.000120473,4.20976e-05,9.90379e-05,0,2.84422e-05,0,9.86032e-05,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.884e-05,0.000225605,0.000346707,0.000691472,0.000641486,0.00150549,0.00358268,0.00450372,0.00595448,0.00872419,0.0168164,0.0155506,0.01933,0.0235381,0.0290373,0.0350272,0.0398042,0.040258,0.0457425,0.0514649,0.0566789,0.0471292,0.056604,0.0512757,0.0484776,0.0386737,0.0407262,0.0381647,0.0384852,0.0363076,0.0304537,0.0280801,0.0227686,0.0274611,0.0189226,0.0159618,0.0141778,0.0134038,0.0127307,0.00488657,0.00146705,0.000528717,0.000328465,0.000111175,0,0,9.33407e-05,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000127464,4.27139e-05,0.000346707,0.000213843,0.00108321,0.000622355,0.00287307,0.00391325,0.00365629,0.00490164,0.00793098,0.0122745,0.0161101,0.0185077,0.0257066,0.0240813,0.0338765,0.0388138,0.042304,0.0477634,0.0527711,0.0527852,0.0468759,0.0558424,0.0463672,0.0481055,0.0480905,0.0451782,0.0397448,0.0396411,0.0363396,0.0289721,0.0302948,0.0278028,0.0247304,0.0204445,0.0179436,0.0185311,0.0123496,0.00580115,0.00157876,0.000605696,0.000139651,6.31464e-05,0.000122168,0,9.33407e-05,0,0,8.86665e-06,9.73608e-06,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4.27139e-05,0,9.98854e-05,0.000363647,0.000622355,0.00135329,0.0021323,0.00315714,0.00643612,0.00793098,0.0108002,0.0139585,0.0160891,0.0210512,0.0236069,0.0334724,0.0316837,0.0451872,0.0406137,0.0507955,0.0469155,0.0506551,0.0520858,0.047556,0.0525772,0.0543607,0.0459309,0.0462527,0.0357715,0.0412238,0.0315266,0.030298,0.0288775,0.0276669,0.025347,0.0183009,0.0167265,0.0156991,0.00802648,0.00243525,0.000451739,0.000158829,0.000111175,9.25206e-05,0,0,0,0,4.43332e-06,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000213843,0.000263768,0.000583699,0.000234061,0.000696554,0.00247397,0.00307081,0.00420949,0.00740724,0.0120451,0.0122897,0.0143309,0.0231243,0.0231917,0.0283542,0.0394044,0.0378087,0.0416009,0.0479775,0.0454565,0.0511331,0.0460414,0.0506593,0.0517968,0.042791,0.0447099,0.0443612,0.0475731,0.0309549,0.0292308,0.0315757,0.0298773,0.0263531,0.0238322,0.0218538,0.0179855,0.00988987,0.00201789,0.000836631,0.000386,0.000132224,2.31301e-05,2.47172e-05,0.000121783,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000327801,0.000427657,0.000353253,0.000559613,0.000326104,0.00102475,0.00185998,0.00276704,0.00535798,0.00865356,0.00926959,0.0127731,0.0159484,0.0232645,0.0212378,0.0257386,0.0324494,0.0374338,0.0455144,0.042074,0.0449149,0.0464259,0.0469857,0.0534583,0.048696,0.050373,0.0470382,0.0400805,0.0429275,0.0342648,0.0352171,0.0331784,0.0272311,0.0230539,0.0202926,0.0220317,0.0103861,0.00304323,0.000890565,6.29382e-05,2.10488e-05,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000213829,0,0.000367579,0.000264363,0.000747838,0.00176403,0.0026669,0.00364992,0.00515267,0.00728322,0.0107406,0.0139797,0.0169194,0.0195137,0.0252225,0.0274825,0.0309603,0.0351032,0.0387754,0.042054,0.0454583,0.047955,0.054137,0.0533194,0.0435731,0.0411757,0.0413793,0.0485031,0.0401886,0.0356726,0.0329651,0.0272839,0.0242358,0.0243425,0.0277658,0.0126597,0.00283221,0.000867521,0.000240945,2.10488e-05,0.000250853,4.94344e-05,2.84422e-05,9.45256e-05,3.00458e-05,4.43332e-06,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000213829,0.000230447,0.000735158,0.000449587,0.00179081,0.00258441,0.00423992,0.00684174,0.0128924,0.0203066,0.024735,0.0400949,0.0521631,0.0713184,0.0827723,0.113504,0.131827,0.160045,0.195001,0.220096,0.253356,0.280654,0.284326,0.317689,0.33591,0.354369,0.354823,0.370497,0.367289,0.355591,0.345865,0.341275,0.327569,0.305454,0.289922,0.185047,0.0709979,0.0194288,0.00566221,0.0023827,0.00107344,0.000384687,0.000722683,0.00039879,0.000257298,0.000127195,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000457579,7.47664e-05,7.6152e-05,0.000230815,0.000734313,0.00226289,0.00451194,0.00653414,0.0073743,0.0137601,0.0145536,0.0231075,0.038348,0.0479342,0.0671643,0.0717931,0.0840325,0.123056,0.133096,0.154458,0.185593,0.214825,0.24587,0.257471,0.285154,0.305317,0.323498,0.319356,0.338823,0.318854,0.184183,0.0784528,0.024554,0.00732568,0.00241729,0.00129472,0.000974263,0.000637332,0.000514596,0.000117079,3.19515e-05,1.73208e-05,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000269465,0.000579454,0.000894294,0.0019708,0.00219487,0.0043513,0.00588347,0.00675986,0.0129426,0.0172264,0.0249124,0.0359715,0.0481006,0.0571246,0.0755269,0.0925342,0.115611,0.130583,0.166343,0.199539,0.213026,0.39111,0.57206,0.481288,0.274013,0.116257,0.0402617,0.0144385,0.00586318,0.00298504,0.00187429,0.00042217,7.08958e-05,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00010842,0.000108234,0,0,0.000861424,0.000462274,0.00180238,0.0016173,0.00354866,0.00515668,0.0284604,0.149142,0.376036,0.523771,0.471712,0.295475,0.130839,0.052622,0.0170736,0.00664825,0.00147782,7.08958e-05,5.19623e-05,3.3257e-05,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000145163,0.00352287,0.0376896,0.162519,0.349047,0.485274,0.444947,0.298209,0.149537,0.0599159,0.00637571,0.000218174,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.32563e-05,0.000510739,0.00648825,0.0510488,0.164381,0.349531,0.455933,0.426681,0.291256,0.0377535,0.00033775,6.9283e-05,0.000133028,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6.29382e-05,0.000883468,0.0100344,0.0561774,0.170799,0.334798,0.439726,0.129219,0.000785341,0.000131006,6.6514e-05,7.52223e-05,0,0,0};
>


==> anc/anc_files/DUNE_GLoBES_Configs/smr/DUNE_dis_smear_anut_nominal.dat <==
energy(#dis_anut)<
@energy =
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0178421,0,0,0,0,0,0,0.00806901,0,0,0,0,0.00200239,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00506934,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000163494,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00996878,0,0.00806901,0.00215082,0,0,0,0.00657138,0,0,0,0,0,0.0019607,0.00186266,0,0.00209104,0,0,0,0,0,0,0,0,0,0.00158275,0,0,0,0,0,0,0,0,0.00165291,0,0,0,0.00499651,0,0,0.000163494,0,0,0.000148945,0,0.0001626,0,0,0,0,2.36797e-05,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0474687,0,0.0151604,0,0.0309251,0.0104771,0.0229752,0.0129328,0.00245874,0.00705849,0.00698339,0,0.0221386,0.00400478,0.0106127,0.00877143,0.012914,0.00629037,0.00614532,0.0039214,0.00797547,0.00547324,0.0131354,0.0138631,0.00380488,0.0104373,0.00372122,0.00196385,0.00188817,0.00360246,0.00904378,0.00176176,0.00474825,0,0.0116834,0,0.00478807,0,0.00492513,0.00161674,0.00507276,0.00330582,0,0.00159595,0.00299038,0.00456752,0,0.00138575,0.00415419,0.00359661,0.0026247,0.00412437,0.00221193,0.00167181,0.00107209,0.000731582,0.000171823,0.000366929,0.00108495,0.00024826,0.000264509,0.000138744,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0474687,0.041121,0.075802,0.0418664,0.0206168,0.0136696,0.0559192,0.0189737,0.0210555,0.0162678,0.00698339,0.0277398,0.0311331,0.0408664,0.0217915,0.00672288,0.0196606,0.0164143,0.00614532,0.0181988,0.0257891,0.0210967,0.0179067,0.00968092,0.0263399,0.00846116,0.00186061,0.00589155,0.00377634,0.0154249,0.00171226,0.011067,0.0151367,0.00866272,0.0116834,0,0.0136676,0.00892444,0.0239091,0.00161674,0.0198555,0.00495872,0.00638738,0.00159595,0.00598075,0.00456752,0.0114704,0.0132527,0.0118547,0.00598784,0.00531741,0.00746204,0.00511699,0.00399402,0.00258818,0.00391558,0.0020353,0.00290705,0.00145715,0.000791784,0.000322399,0.000138744,0.00104646,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0547009,0.0535264,0.0606416,0.0364158,0.0443746,0.0314313,0.0498439,0.0228452,0,0.0488034,0.0482841,0.0410143,0.0243872,0.0125785,0.0172067,0.0210628,0.0176048,0.00575029,0.0175419,0.0232251,0.0178136,0.00547324,0.0205869,0.015696,0.0114146,0.0143894,0.0220395,0.00840874,0.00997288,0.00360246,0.0276138,0.00704705,0.0151367,0.00866272,0.0108129,0.018373,0.00683379,0.00892444,0.0103128,0.00530575,0.0112557,0.013689,0.00979123,0.00523754,0.00747594,0.0180345,0.0141493,0.0146384,0.0148897,0.0115147,0.00607237,0.00765295,0.0050079,0.00571165,0.00394093,0.00548181,0.00181506,0.00285536,0.00225794,0.000912279,0.000667508,0.000277487,0.00104646,0.000776361,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0474687,0.0946474,0.0850412,0.0600742,0.0752998,0.0555781,0.0429128,0.0297372,0.032276,0.0488034,0.0343174,0.0180963,0.0243872,0.0171475,0.0258101,0.02164,0.00880242,0.0164143,0.0263128,0.0019607,0.031377,0.040883,0.0173175,0.00968092,0.0095122,0.0403297,0.0159334,0.00785539,0.0180576,0.0113149,0.0232244,0.0203722,0.0314101,0.0135831,0.0132281,0.0267651,0.0200517,0.0107454,0.0173422,0.00323347,0.0112557,0.0120361,0.0108627,0.00683349,0.0142993,0.016083,0.0273366,0.0278911,0.00849716,0.0075005,0.00898459,0.00835571,0.00845419,0.00580328,0.00629448,0.00362962,0.00644954,0.00568233,0.0024844,0.00156305,0.000793528,0.000138744,0.00104646,0,0,0.00687978}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0474687,0.0178421,0.0501008,0.0418664,0.0475157,0.0482935,0.0827879,0.0487109,0.0428038,0.0395941,0.0476846,0.059706,0.0436435,0.048876,0.0258101,0.05058,0.0372655,0.0164143,0.0318809,0.0330286,0.0393525,0.0312468,0.0352241,0.0133467,0.0119507,0.0124133,0.0159334,0.00981924,0.0137492,0.0421647,0.0271313,0.0319356,0.00835971,0.0292684,0.0361596,0.0120175,0.0353153,0.0196699,0.0210882,0.0170784,0.0116913,0.0250036,0.0323572,0.0252883,0.0226178,0.0171766,0.0370902,0.0146384,0.0170359,0.0121726,0.0106985,0.00920741,0.00737172,0.00731249,0.00727452,0.00608203,0.0062293,0.00452985,0.00234599,0.00130155,0.000851417,0.000416231,0.000637744,0.00254784,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0547009,0.0356842,0.0243996,0.0600742,0.0403485,0.0104771,0.0429128,0.0814685,0.0235142,0.0466526,0.060123,0.029853,0.0243872,0.0171475,0.0258101,0.0599287,0.0264073,0.0139574,0.0304097,0.0162381,0.0300392,0.0330713,0.02686,0.0476046,0.0396569,0.0487909,0.0491365,0.0311178,0.0242541,0.0303422,0.0254191,0.0150869,0.0162735,0.0276283,0.0158822,0.0172318,0.0152636,0.0304153,0.0260134,0.0170784,0.0198555,0.0375055,0.0108627,0.0184548,0.0142993,0.0110865,0.0181677,0.00731922,0.0131165,0.0130707,0.0090526,0.0107158,0.00542075,0.00633689,0.00711118,0.00837985,0.00701343,0.00188634,0.00269084,0.00091955,0.000932017,0.000732811,0,0.000776361,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0237344,0.0589631,0.0501008,0.0279109,0.054683,0.0555781,0.0398751,0.0297372,0.0477213,0.0629204,0.0461562,0.0229181,0.0243872,0.0362975,0.0410075,0.0371343,0.0507587,0.075781,0.0418062,0.0330286,0.00745063,0.0234351,0.0262708,0.0225112,0.0377545,0.0188984,0.0509971,0.0297073,0.0256103,0.0208286,0.0141806,0.022134,0.0234964,0.0185034,0.0412289,0.0319794,0.0168596,0.00750375,0.015238,0.0235454,0.0128015,0.0224193,0.0157583,0.0289299,0.0142993,0.0245535,0.0124325,0.0265054,0.0110164,0.0101124,0.00885289,0.00918437,0.0075236,0.00703311,0.00801993,0.0060305,0.00419401,0.00175457,0.00365072,0.000650774,0.00111593,0.000416231,0.000318872,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0237344,0.0713685,0.0652612,0.0418664,0.0412335,0.0555781,0.0559192,0.0814685,0.05018,0.0395941,0.025206,0.036788,0.0237536,0.0545734,0.012622,0.0593515,0.0264073,0.0240813,0.0149163,0.0405681,0.0239264,0.0192723,0.0373152,0.0484046,0.018194,0.0268028,0.0191303,0.0201918,0.00755268,0.028541,0.0254191,0.0163523,0.0183022,0.0313706,0.0112481,0.0288017,0.0152636,0.0196699,0.0314011,0.0240009,0.0158929,0.00661163,0.0221457,0.0100254,0.0207013,0.0180345,0.021224,0.0191862,0.012253,0.0137286,0.0131674,0.0124151,0.00962645,0.00884236,0.00624845,0.00652765,0.00510154,0.00364091,0.00279524,0.0013618,0.000932017,0.000693718,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0381988,0.0356842,0.0454812,0.0461188,0.0649914,0.0933945,0.0598127,0.0159533,0.0154452,0.0395941,0.0488837,0.0431275,0.00899458,0.0605806,0.0410075,0.0283629,0.0264073,0.0738642,0.0459031,0.0523323,0.0172888,0.0390586,0.0194085,0.025377,0.0420954,0.0234074,0.0233758,0.0232624,0.0318068,0.0226298,0.0232244,0.0186104,0.039079,0.0210678,0.0264562,0.00635551,0.0236934,0.0150075,0.0335054,0.0203119,0.0392755,0.0158076,0.0217253,0.0211971,0.00299038,0.0210795,0.0256198,0.0118669,0.0138626,0.0166002,0.00916451,0.00973818,0.00932268,0.00735831,0.00447698,0.00548181,0.00539677,0.00146772,0.00389353,0.00155708,0.00101262,0.00132688,0.00104646,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0712031,0.0232789,0.0606416,0.0558218,0.0475157,0.0273393,0.0260128,0.0525824,0.0670108,0.0374433,0.0476846,0.0271444,0.0628999,0.0388641,0.031838,0.0309886,0.0123347,0.0197077,0.0386034,0.0156856,0.04174,0.00547324,0.0235906,0.0355743,0.0114146,0.00790436,0.0172697,0.0311178,0.0404235,0.0272473,0.0271313,0.00880882,0.00791375,0.0297305,0.0315255,0.0219985,0.0305272,0.0131865,0.015238,0.0276899,0.0311112,0.0120361,0.0191621,0.00478785,0.017711,0.0110865,0.00975357,0.00870497,0.0106226,0.0122592,0.0114776,0.0105899,0.00886704,0.00847135,0.0076012,0.0058476,0.00770072,0.00364091,0.00272486,0.0023886,0.000506308,0.000277487,0,0,0,0.00687978}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0712031,0.041121,0.0303208,0.0600742,0.0412335,0.0724403,0.0498439,0.049562,0.016138,0.0205694,0.025206,0.0340794,0.0311331,0.0362975,0.0258101,0.0289401,0.0305188,0.0259981,0.0345066,0.0394631,0.0638037,0.0151094,0.0337223,0.0285263,0.0258038,0.0253835,0.0398335,0.0291539,0.00997288,0.0226298,0.0215121,0.0203722,0.013108,0.0156853,0.0198421,0.0219985,0.0164099,0.00710345,0.0119545,0.0203119,0.0319823,0.00826454,0.00895058,0.0168589,0.00897113,0.0206506,0.0145267,0.0160242,0.0182978,0.0112075,0.0122325,0.0118004,0.0066786,0.00510706,0.0076012,0.00657919,0.00904872,0.00411123,0.00447519,0.00230783,0.00180614,0.00164346,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0474687,0.0356842,0.0303208,0.0279109,0.026899,0.045101,0.0628503,0.0357781,0.0694695,0.0303848,0.0230781,0.029853,0.0311331,0.0231547,0.0496109,0.0175429,0.012914,0.0342052,0.0216388,0.0156856,0.0289895,0.0265699,0.0379043,0.0109974,0.0344857,0.0287789,0.0196546,0.022709,0.0218339,0.0208286,0.0158928,0.0216376,0.0151367,0.0206057,0.0319607,0.018373,0.0116219,0.00568276,0.015238,0.0186952,0.0366195,0.0240722,0.0191621,0.0421472,0.00448557,0.00761253,0.0154888,0.0261149,0.014961,0.0116013,0.0107226,0.0135227,0.00867236,0.0127196,0.00673848,0.0075452,0.00792096,0.00623272,0.00328218,0.00210658,0.000690218,0.000693718,0,0.0033242,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0712031,0.0946474,0.0151604,0.0740297,0.0618503,0.0314313,0.0199376,0.0258657,0.0557903,0.0374433,0.00698339,0.0431275,0.0208714,0.0297261,0.0547618,0.0190142,0.0425355,0.0221646,0.0236872,0.0316203,0.0215389,0.0294224,0.0310421,0.00784802,0.0320472,0.0188984,0.0294819,0.0271901,0.0199458,0.0498771,0.0395997,0.0261539,0.0334389,0.0248102,0.0174269,0.0251762,0.0132179,0.00710345,0.0260134,0.00646694,0.0077287,0.0332682,0.01725,0.0132173,0.02028,0.0186991,0.0198846,0.0282816,0.0165246,0.0130707,0.0106546,0.00854662,0.00728613,0.0110478,0.00888266,0.00597897,0.00534836,0.004243,0.00315711,0.00216682,0.000828707,0.000277487,0.000318872,0.000776361,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0712031,0.0178421,0.0501008,0.0461188,0.0443746,0.0136696,0.0299064,0.0129328,0.040345,0.0233263,0.0209502,0.0479493,0.0407613,0.0211523,0.0455923,0.0169657,0.0460679,0.0328285,0.0242644,0.0251858,0.0553034,0.0330713,0.0104552,0.0290427,0.017658,0.0183416,0.0135485,0.0266367,0.0299186,0.0303422,0.0232244,0.0140941,0.0286906,0.0119429,0.0127928,0.0215508,0.0248397,0.0210906,0.0119545,0.0260732,0.0178742,0.0207664,0.0187418,0.0100254,0.0251869,0.0145605,0.0239029,0.0118669,0.0186708,0.0159466,0.0121886,0.0180478,0.00871516,0.0107684,0.00755518,0.00657919,0.00539677,0.00599757,0.00381281,0.00193908,0.000851417,0.000732811,0.000318872,0.00155272,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0547009,0.0356842,0.0501008,0.0321633,0.0237579,0.0378164,0.00607526,0.0297372,0.040345,0.0466526,0.0461562,0.0569974,0.0413949,0.0237189,0.0415737,0.0304114,0.0217164,0.028995,0.0263128,0.0207119,0.0172888,0.0210967,0.0331331,0.0235441,0.0464363,0.0158087,0.0247122,0.0117831,0.0156374,0.0154249,0.0383698,0.0314392,0.0366043,0.0276283,0.0377043,0.0204096,0.0236934,0.0271736,0.0173422,0.0122282,0.0244927,0.0278437,0.028533,0.0332681,0.0217752,0.0226021,0.0154888,0.0387628,0.0150532,0.0190585,0.0128119,0.0137975,0.00756639,0.00633689,0.00636577,0.00712787,0.00662137,0.00720174,0.00367139,0.00166433,0.00188674,0.0017822,0.00136534,0.00155272,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0237344,0.0465577,0.0349404,0.0418664,0.0206168,0.045101,0.00996878,0.0159533,0.0477213,0.0466526,0.0364453,0.0521756,0.0243872,0.0251571,0.0120558,0.0283629,0.041377,0.0342052,0.0175419,0.0123167,0.0196762,0.041397,0.0426756,0.0266934,0.0344857,0.0392161,0.0379729,0.018228,0.0441999,0.00900614,0.010756,0.0145905,0.0162735,0.0147611,0.0326349,0.0235873,0.00957613,0.0360981,0.0264759,0.00853922,0.01942,0.0158076,0.0300248,0.0180052,0.0172897,0.0191281,0.021224,0.0128622,0.0127227,0.0181604,0.0118572,0.00910043,0.0118812,0.00900496,0.00837188,0.00639629,0.00821619,0.00992533,0.00584429,0.00197284,0.00241576,0.00209878,0.000956616,0.000776361,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0237344,0.0178421,0,0.0321633,0.0103084,0.0305318,0.032944,0.049562,0.0210555,0.0233263,0.0461562,0.0180963,0.0532717,0.0357333,0.0238008,0.0391828,0.028463,0.0434925,0.0459031,0.0226726,0.036152,0.0294224,0.0337223,0.0217112,0.0483388,0.0163655,0.017794,0.00589155,0.0280305,0.0190273,0.0327506,0.0243921,0.0162735,0.0276283,0.0194069,0.0235873,0.019602,0.0425814,0.0330428,0.0240009,0.0147827,0.032081,0.00787914,0.0284802,0.0221965,0.0241246,0.0330719,0.0237339,0.0208631,0.0139493,0.011945,0.0150541,0.0151756,0.010931,0.00615641,0.00647612,0.00985943,0.00623272,0.00404961,0.00339488,0.00204794,0.000138744,0.000637744,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0547009,0.0356842,0.0151604,0.0879851,0.0506569,0.0555781,0.0459504,0.0327576,0.0315832,0.0515602,0.0343174,0.0479493,0.0288845,0.0297261,0.0298287,0.0514742,0.028463,0.0448692,0.0567225,0.0280023,0.0295144,0.027084,0.0495379,0.0272099,0.0119507,0.0163655,0.0172697,0.0400798,0.033695,0.0398559,0.01857,0.0279157,0.0183022,0.0227079,0.0174269,0.0179253,0.0216477,0.0364984,0.0248342,0.0362292,0.0244927,0.00826454,0.01725,0.0100254,0.0153732,0.0176055,0.0242803,0.0146384,0.0231059,0.0145205,0.0147014,0.0159856,0.00825951,0.0117898,0.00755518,0.00657919,0.00721183,0.00466162,0.00499248,0.00223434,0.00135773,0.000277487,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0237344,0.0892106,0.0151604,0.0139555,0.054683,0.0241468,0.0229752,0.0357781,0.056483,0.0184186,0.0300615,0.0410143,0.0465258,0.0448712,0.056205,0.0386056,0.0217164,0.0265382,0.0324581,0.033581,0.0388277,0.0229211,0.0256816,0.0217112,0.0526797,0.0377968,0.0252364,0.022709,0.0194137,0.0262323,0.0124683,0.0284121,0.0250791,0.0309085,0.00815874,0.0392303,0.0200517,0.0103451,0.00820855,0.0415349,0.0128015,0.0294966,0.028533,0.027334,0.0183636,0.0145605,0.0185451,0.0164147,0.0182978,0.01636,0.0121447,0.0118843,0.0125315,0.0130655,0.0107967,0.00717941,0.00578883,0.00659965,0.00451287,0.00201984,0.000828707,0.000416231,0.000318872,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0547009,0.0356842,0.0151604,0.0182079,0,0.045101,0.032944,0.0556028,0.00245874,0.0395941,0.0343174,0.0250312,0.0458922,0.067152,0.0521864,0.0391828,0.0237722,0.0221646,0.0283612,0.0207119,0.0308522,0.0367201,0.0241798,0.041073,0.0277062,0.0403297,0.0416941,0.0221557,0.0199458,0.0262323,0.0430242,0.0229029,0.0135539,0.0189655,0.0178622,0.0315317,0.0159602,0.0332567,0.0363262,0.0207675,0.01942,0.0153419,0.0319369,0.0127676,0.02028,0.019557,0.00841412,0.0138575,0.0176691,0.018511,0.0205259,0.0147562,0.00993021,0.0102599,0.00920934,0.00746537,0.00686818,0.00919147,0.00568521,0.0020066,0.00178343,0.000554974,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0232789,0.0151604,0.0279109,0.0475157,0.0241468,0.0359816,0.0129328,0.0315832,0.0417449,0.025206,0.0271444,0.0368976,0.039738,0.0369889,0.0283629,0.028463,0.0434925,0.0195903,0.0380549,0.0374898,0.0265699,0.0173175,0.0146631,0.0282423,0.046258,0.0116879,0.0316711,0.0374713,0.0416571,0.0283611,0.0354591,0.0234964,0.0346509,0.0310902,0.0235873,0.0236934,0.0352974,0.018984,0.0362292,0.0163285,0.0174605,0.0206539,0.0164092,0.0266821,0.0260761,0.0259972,0.014248,0.0197186,0.0186409,0.0154564,0.0086536,0.0123368,0.00928435,0.0106081,0.00809389,0.00561701,0.00785552,0.00555713,0.00375039,0.00194463,0.0010103,0.000637744,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0454812,0,0.0309251,0.0419085,0.0299064,0.0327576,0.040345,0.0254771,0.0343174,0.0361925,0.0170077,0.0382999,0.0450261,0.0195914,0.0305188,0.0347453,0.036555,0.0380549,0.0332397,0.0721298,0.0262708,0.0313921,0.0239014,0.0403297,0.017794,0.0221557,0.0299186,0.0126086,0.0232244,0.0447643,0.0183022,0.0185034,0.0158822,0.0199619,0.0441948,0.0164282,0.02273,0.0378459,0.0291299,0.022885,0.0108627,0.0132173,0.0320102,0.0330241,0.031355,0.0191862,0.0193456,0.0175026,0.0211052,0.0119493,0.0139177,0.0121402,0.00508432,0.0107292,0.00851142,0.00646788,0.00497914,0.0026501,0.00237034,0.00118813,0.00168421,0.000776361,0.00205348,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00461959,0.0279109,0.0206168,0.0482935,0.0199376,0.0754276,0.0371935,0.0346864,0.0440283,0,0.0266359,0.0151451,0.031838,0.0263143,0.0352097,0.0478661,0.0108194,0.0246333,0.0252642,0.0252596,0.0379043,0.0345414,0.0594591,0.030755,0.035588,0.0232624,0.034227,0.0131161,0.0244542,0.0105706,0.0255251,0.0437757,0.0310902,0.0111221,0.0252894,0.0360981,0.0210882,0.00646694,0.022947,0.0224193,0.0251292,0.0305259,0.0281773,0.0176055,0.0286761,0.0233434,0.0191866,0.0149382,0.0154564,0.0134157,0.0115774,0.0156877,0.00718247,0.0100259,0.00843643,0.00830253,0.00524262,0.00294536,0.00225456,0.00160436,0.00104646,0.000776361,0.00205348,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0474687,0.0535264,0.0606416,0,0.0443746,0.0241468,0.00607526,0.0297372,0.0291245,0.0254771,0.0364453,0.0208049,0.0208714,0.0322927,0.0278194,0.0175429,0.0393213,0.0303717,0.0438547,0.0419763,0.00558797,0.0432214,0.0325439,0.0230276,0.0282423,0.0203177,0.0379729,0.022709,0.0366472,0.0149174,0.0417944,0.0266503,0.0219136,0.0189655,0.0326349,0.0147476,0.00957613,0.0314357,0.0119545,0.0272344,0.0143472,0.032081,0.0127748,0.0132173,0.02028,0.0302146,0.0242803,0.0298817,0.0185994,0.0203743,0.0141023,0.012801,0.0143306,0.0111646,0.0101434,0.00804235,0.00924713,0.00785552,0.00450253,0.00273813,0.00159952,0.00132688,0.00209293,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0303208,0,0.00314111,0.0209542,0.0130064,0.0228452,0.0105277,0.0205694,0.00911132,0.0159831,0.0288845,0.0317285,0.0283856,0.01082,0.00205579,0.0139574,0.0169647,0.0193037,0.0295144,0.0234351,0.0241798,0.0266934,0.0244374,0.0163655,0.00744244,0.0325283,0.0503964,0.0298347,0.0219945,0.0203722,0.0115252,0.0222458,0.0163175,0.0308382,0.0380576,0.0257529,0.0173422,0.0244565,0.016764,0.0174605,0.0168297,0.0373594,0.0123828,0.0206506,0.0128099,0.0215672,0.015288,0.0150918,0.0185046,0.0105668,0.0136803,0.0129738,0.0101434,0.0112779,0.0069166,0.00612934,0.00645931,0.00373715,0.00196734,0.00104939,0.000318872,0.000776361,0.00205348,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0501008,0.0139555,0.0103084,0.0136696,0.00996878,0.0129328,0.0266658,0.0211755,0.0230781,0.0180963,0.0170077,0.0237189,0.0232346,0.0201686,0.0134933,0.0139574,0.0324581,0.0181988,0.0117008,0.0247455,0.00209104,0.041073,0.00380488,0.0287789,0.0276213,0.0286006,0.0541727,0.00540369,0.0447364,0.0319356,0.0219136,0.0529006,0.0213868,0.0199619,0.0462405,0.0178489,0.02273,0.0182396,0.0077287,0.0245379,0.00937091,0.0373594,0.0172897,0.0110865,0.0128099,0.0128622,0.0180168,0.017983,0.0193276,0.015287,0.0132246,0.0107936,0.0131042,0.0121408,0.0100313,0.00798729,0.00641195,0.00319362,0.00273816,0.0020206,0.000637744,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00303763,0.0198248,0.0185968,0.0205694,0.0391728,0.029853,0.0510231,0.0348593,0.019216,0.0201686,0.0419563,0.0322885,0.0459031,0.0162381,0.0178136,0.0252596,0.0247689,0.0308756,0.0119507,0.0253835,0.027097,0.0252262,0.0142812,0.0154249,0.0197998,0.0314392,0.0542157,0.0135831,0.0377043,0.0256239,0.0164099,0.0271736,0.0206257,0.0154617,0.0205302,0.0283095,0.00596705,0.0116213,0.0369171,0.016083,0.0181677,0.0187957,0.0202597,0.015596,0.0175698,0.0138625,0.0147006,0.0106768,0.0117975,0.00759673,0.00963919,0.00858938,0.00672345,0.00348889,0.00127713,0.0010103,0.0024118,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0178421,0,0.0139555,0.0103084,0.0104771,0.00996878,0.0129328,0.0315832,0.0113601,0.0419003,0.0159831,0.0186227,0.00857377,0.0131881,0.0511573,0.0487029,0.0270783,0.0154934,0.0380549,0.0159509,0.00364883,0.0304529,0.0327085,0.0195604,0.0273596,0.0154091,0.0123364,0.0361152,0.024431,0.0249366,0.0186104,0.0219136,0.0194277,0.0361596,0.0324271,0.00478807,0.0182492,0.0243717,0.0256177,0.030001,0.0103832,0.0164094,0.0152629,0.0251869,0.0236956,0.0168282,0.0146384,0.0174803,0.0149815,0.0146575,0.0119723,0.0165425,0.0144372,0.0128696,0.00485835,0.0096876,0.0119151,0.00635792,0.00296588,0.00170283,0.00114904,0,0,0.00205348,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00461959,0.0139555,0.0103084,0.00319252,0.0199376,0.0198248,0.048414,0.0254771,0.0440283,0.0180963,0.0266359,0.00657138,0.00602791,0.0418086,0.0217164,0.00958382,0.0350837,0.0162381,0.04174,0.027084,0.00836414,0.0494375,0.0258038,0.00988046,0.0215152,0.0207452,0.0156374,0.00900614,0.00684906,0.0284121,0.0338848,0.0222458,0.0361596,0.0147476,0.0205014,0.0210906,0.0260134,0.0117727,0.0315468,0.0419985,0.0251292,0.013667,0.0335054,0.0391141,0.00841412,0.0282816,0.0257634,0.0159661,0.0122127,0.0149891,0.00954086,0.0102141,0.00858125,0.00804235,0.00985943,0.0105041,0.00564818,0.00344916,0.00170283,0.0017822,0.000318872,0.000776361,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00543674,0,0.0139555,0.0103084,0,0,0.00302044,0.00491748,0,0.00212794,0.0277398,0.00737952,0.0217165,0.019216,0.0304114,0.0580846,0.0158742,0.0350837,0.0123167,0.0215389,0.00963613,0.0262708,0.041073,0.0114146,0.0273596,0.0520456,0.0297073,0.0161694,0.0421647,0.0305559,0.0145905,0.0183022,0.024348,0.0291103,0.0235873,0.0168596,0.0206903,0.0346845,0.010156,0.0163285,0.0212321,0.0364122,0.0252883,0.0236917,0.0441106,0.0229409,0.0128622,0.0279348,0.0229387,0.0156561,0.0140535,0.0153275,0.0123486,0.00841791,0.00937415,0.00946737,0.00803899,0.00603007,0.00206684,0.00362476,0.00118813,0.00136534,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0139555,0,0,0.0199376,0.0198248,0.00245874,0.014117,0.00911132,0.0277398,0,0.00857377,0.00602791,0.01082,0.0419563,0.0158742,0.0257356,0.0360942,0.0202011,0.0210967,0.02686,0.0133467,0.0081458,0.0188984,0.0098273,0.0286006,0.011861,0.0208286,0.0232244,0.0176176,0.0167194,0.0210678,0.0108129,0.0199619,0.0309769,0.0178489,0.0173422,0.0191507,0.0280197,0.0212321,0.0210742,0.0305259,0.0221965,0.0191281,0.00669726,0.0247292,0.0202597,0.0151784,0.0185726,0.0125871,0.0123368,0.0140662,0.0106794,0.00968841,0.00941895,0.009008,0.0061588,0.00344916,0.00170283,0.000693718,0.00168421,0.00155272,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0103084,0.0104771,0.00996878,0,0.00806901,0.0162678,0.00425587,0.00904814,0.0192563,0.0197141,0.0100465,0.00614566,0.015549,0.018331,0.00614532,0.0246333,0.0196762,0.00963613,0.0173175,0.0206783,0.0263399,0.0149462,0.0135485,0.0400798,0.0242541,0.032651,0.0180876,0.0261539,0.0162735,0.0259881,0.0132281,0.0235873,0.0116219,0.0164282,0.0173422,0.0240009,0.01942,0.0245379,0.0304451,0.0164092,0.0335054,0.0356401,0.0151114,0.0170195,0.0192326,0.0219973,0.0152369,0.015287,0.0128781,0.0182183,0.00967861,0.00919126,0.00900031,0.00817076,0.00522627,0.00389867,0.00247365,0.00219843,0.00104646,0.000776361,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0139555,0,0,0,0,0,0.014117,0.00911132,0.00693496,0.0243872,0.0105762,0.0238008,0.0128685,0.0149698,0.0284549,0.0444319,0.0123167,0.0159509,0.0257736,0.0137246,0.0170125,0.0258038,0.0358207,0.00744244,0.0117831,0.0156374,0.0213361,0.00513679,0.0261539,0.0183022,0.0103028,0.0163175,0.0319794,0.0305272,0.0210906,0.0157005,0.0267789,0.00309148,0.0316153,0.0168297,0.0216467,0.0108876,0.012609,0.0185451,0.0132527,0.0206327,0.0158363,0.0172142,0.0144164,0.0135947,0.0121402,0.0108427,0.00900836,0.00777571,0.0133544,0.00507451,0.00267062,0.00194463,0.000554974,0.00200308,0.00254784,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00215082,0,0,0,0.00657138,0.0172067,0.0283629,0.0217164,0.0144975,0.00204844,0.0251858,0.00983812,0.013285,0.0146373,0.0193618,0.017122,0.0104373,0.0196546,0.0187813,0.00997288,0.0231373,0.014663,0.0372209,0.0198849,0.0217837,0.0163175,0.00521432,0.0168596,0.0154078,0.0222674,0.0240009,0.0291299,0.022885,0.0123544,0.0180052,0.0108876,0.0206506,0.0172057,0.0170195,0.0174342,0.0178964,0.0165032,0.017796,0.0151328,0.00907593,0.00937268,0.0128441,0.0111372,0.00895631,0.0061588,0.00338164,0.00289936,0.0010103,0.000318872,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0139555,0,0,0,0,0,0,0,0.0138699,0.00224864,0.00200239,0.0020093,0.0134458,0.0108582,0.0202478,0.00877094,0.0296596,0.036152,0.0432214,0.0152264,0.0235441,0.0114146,0.0183416,0.0172697,0.0271901,0.0175256,0.028541,0.0129508,0.0243921,0.0135539,0.0259881,0.0046341,0.00998095,0.0252894,0.00892444,0.00656684,0.0186952,0.0077287,0.00991745,0.0364122,0.00957571,0.0256082,0.0176055,0.0141493,0.0187957,0.0200248,0.0161869,0.0139465,0.0172422,0.0175822,0.012999,0.0086733,0.00947722,0.00794754,0.00636449,0.00658804,0.00375039,0.00239305,0.00297034,0.00136534,0.00254784,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00211318,0.00962817,0,0.012622,0.00409711,0.00880242,0.00820714,0.0201675,0.0296596,0.0244512,0.0216107,0.00836414,0.0138631,0.0268759,0.0183416,0.0196546,0.0291539,0.00566451,0.0131161,0.0112385,0.022134,0.012662,0.0156853,0.0108129,0.0231397,0.0136676,0.0121661,0.00867112,0.0170784,0.0147827,0.0153419,0.0127748,0.00638381,0.0108876,0.00956403,0.021224,0.00415726,0.0205614,0.0146504,0.0192837,0.0143933,0.0156077,0.00828809,0.00890793,0.0110435,0.0103749,0.00895631,0.00651334,0.00383115,0.00184132,0.00247592,0.00168421,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00996878,0,0,0,0.00212794,0.00693496,0.014759,0.0131428,0.00401861,0.00672288,0.00205579,0.00191676,0.0067225,0.0128691,0.00558797,0.0252596,0.0220887,0.00968092,0.0081458,0.0214313,0.0300062,0.00589155,0.00566451,0.0113149,0.0293261,0.022134,0.0271079,0.0173254,0.0229315,0.0115698,0.0257391,0.0229115,0.0206257,0.0223842,0.0147827,0.0141547,0.0387446,0.0241421,0.0123828,0.012609,0.0120551,0.0282816,0.0118799,0.0199133,0.0126802,0.0105249,0.0147862,0.0120944,0.0109808,0.0104948,0.0103265,0.00974186,0.00693591,0.00413966,0.00157681,0.00174311,0.00136534,0,0.00205348,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00245874,0,0,0,0,0.00200239,0.00860337,0.00409711,0.00411158,0.00820714,0.00204844,0.0187512,0.0117008,0.00182441,0.00895333,0.00733157,0.018194,0.0143894,0.0098273,0.018228,0.011861,0.0113149,0.0163753,0.0133252,0.0250791,0.00538248,0.0143375,0.0219985,0.0205014,0.0289946,0.0135963,0.010156,0.026474,0.0191135,0.0138462,0.0248386,0.017711,0.0110865,0.0151114,0.0187957,0.015942,0.017152,0.0187483,0.020263,0.0138321,0.0107226,0.0111694,0.0143871,0.0124586,0.0104757,0.006517,0.0037974,0.00202523,0.000832461,0.00168421,0.000776361,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00806901,0,0,0.0138699,0.00962817,0.00657138,0,0.00672288,0.00880242,0.00383353,0.00877094,0.0162381,0,0.00781171,0.00627311,0.00968092,0.0162916,0.00592827,0.0318668,0.0168175,0.0180576,0.0195349,0.0124683,0.0208686,0.0155826,0.0119429,0.0112481,0.0115698,0.0189054,0.0239319,0.00492513,0.00970042,0.00463722,0.00707737,0.0123544,0.0116213,0.0305151,0.013038,0.021224,0.0128622,0.0140975,0.0170179,0.0204381,0.0147982,0.0128781,0.00912175,0.0155498,0.0122439,0.00868325,0.0144035,0.00666575,0.00304664,0.00297996,0.00110995,0.00200308,0.0033242,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00693496,0,0.00200239,0,0.00409711,0.00205579,0.00629037,0,0.00643456,0.00611281,0.00781171,0.0199977,0.00733157,0.0100482,0.0149462,0.0135485,0.0207452,0.00188817,0.0308498,0.00856132,0.0128287,0.0167194,0.0119429,0.0046341,0.0188207,0.0216477,0.0271736,0.0351471,0.0154617,0.01942,0.0115704,0.0104423,0.0164092,0.0187848,0.0176055,0.0141493,0.00692876,0.0169898,0.0171953,0.0114337,0.0163066,0.0146343,0.0131364,0.00846393,0.00785946,0.00669636,0.00798729,0.00664875,0.00415291,0.000967196,0.000871554,0.000318872,0.00254784,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.014759,0,0.00659406,0,0.00674663,0,0.00819376,0.0167905,0.0140883,0,0.0199977,0.00366579,0.00570732,0.00846116,0.0196546,0.0168175,0.0223659,0.00540369,0.00684906,0.0128287,0.0187481,0.0210678,0.00815874,0.0219985,0.0100258,0.0117658,0.0210882,0.0223842,0.0198555,0.0299624,0.0217253,0.0100254,0.0157945,0.00956403,0.0141493,0.00554301,0.013607,0.0173489,0.0163913,0.0166044,0.0104052,0.0120692,0.00874459,0.0142275,0.00816778,0.00927155,0.00632089,0.00380467,0.00194463,0.00223753,0.00104646,0,0.00410696,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00996878,0,0,0,0,0,0,0,0,0.00204855,0,0,0.00204844,0,0.00186266,0.00182441,0.00895333,0.0198783,0.0081458,0,0.00796669,0.0123364,0.0223659,0.00591121,0.0219945,0.00704705,0.0219136,0.00656047,0.0101387,0.00839207,0.0168596,0.0103451,0.0119545,0.0117727,0.00970998,0.0153419,0.0157583,0.0152629,0.0211226,0.0145605,0.011093,0.0178004,0.0187169,0.0144773,0.0169267,0.00733614,0.0129871,0.0113272,0.0121955,0.0131584,0.00985943,0.0102923,0.00695292,0.00443493,0.00186403,0.00233718,0.00200308,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00629037,0,0.0019607,0,0.00182441,0.0173175,0.0120303,0.00570732,0.00790436,0.0159334,0.0143003,0.00755268,0.00900614,0.010756,0.00930522,0.013108,0.0103028,0.0147728,0.0204096,0.0116219,0.0196699,0.02273,0.0170784,0.00618296,0.0191135,0.011283,0.0248386,0.0172897,0.0241246,0.00707467,0.0146384,0.0125339,0.0153083,0.015125,0.0140535,0.0134856,0.0120234,0.0105621,0.010129,0.00868325,0.00903639,0.00659472,0.00511219,0.00292207,0.00192095,0.000637744,0,0,0.00687978}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00820714,0,0.00643456,0,0.0114605,0.00209104,0,0.00190244,0.0149462,0.00610608,0.0212985,0.00566451,0.00540369,0.014663,0.00930522,0.0119712,0.00492035,0.00970344,0.0131587,0.0236934,0.0131865,0.0119545,0.00692249,0.0198555,0.0120361,0.0161786,0.0116213,0.00299038,0.00999302,0.0145267,0.0191862,0.0149357,0.0145834,0.0149012,0.0123311,0.0102768,0.0112814,0.0123588,0.00712787,0.00912372,0.00979356,0.00770269,0.00336839,0.0041186,0.00205969,0.000956616,0.000776361,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00659406,0,0,0,0,0.0058821,0,0.00182441,0,0.00601513,0.00190244,0,0.00372122,0,0.00944085,0.00951367,0.00733152,0.0168487,0.0031655,0.0259881,0.0015447,0.00476663,0.0136676,0.0243322,0.0103128,0.0186952,0.0147827,0.00873027,0.0206539,0.0410009,0,0.012609,0.00401835,0.0132527,0.0158453,0.0144535,0.0171023,0.0145842,0.0124887,0.0155503,0.0100513,0.011775,0.0139784,0.00877285,0.00731479,0.00428067,0.00224432,0.00219843,0.00209293,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00204844,0.0019607,0.00186266,0,0,0,0,0.0149462,0,0.00840874,0.00377634,0.00180123,0.00733152,0.0243921,0.0103884,0.0152232,0.0213868,0.0288017,0.00319204,0.00568276,0.00164171,0.00646694,0.0077287,0.00495872,0.0123544,0.0236924,0.013878,0.00999302,0.00975357,0.0265054,0.0114608,0.0165374,0.0124323,0.0146682,0.0142022,0.0199153,0.010026,0.00895683,0.0143003,0.00877285,0.00783875,0.00448193,0.00186403,0.00320873,0.00191323,0.00410056,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00674663,0,0,0,0,0.00182441,0,0,0,0.0129701,0.0098273,0.0103726,0.00997288,0.00771244,0.00733152,0.00352353,0.0198849,0.0070226,0.0147728,0.0068032,0.0104755,0.0135868,0.0194465,0.017534,0.00970998,0.00330582,0.0142665,0.013667,0.0123828,0.0171766,0.00841412,0.0132527,0.0127435,0.0126768,0.0140584,0.0143094,0.0101912,0.011373,0.0138036,0.011775,0.00924713,0.015109,0.00789278,0.00409266,0.00220914,0.00160436,0.00136534,0,0.00205348,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00418207,0.00366579,0.0138531,0.0104373,0,0.00840874,0.00997288,0.0195349,0,0.00528529,0.00835971,0.0156853,0.0198421,0.0151953,0.0100258,0.00608306,0.0215508,0.00485021,0.0101455,0.00707737,0.0127748,0.00842944,0.0123828,0.00456752,0.00841412,0.0150289,0.012907,0.0127439,0.0109223,0.012778,0.0130727,0.00919272,0.00853522,0.0100774,0.00777571,0.00715005,0.0061151,0.00338891,0.00338296,0.00493037,0.0024118,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00629037,0,0.0019607,0,0.00182441,0,0.00183289,0.00380488,0.00197609,0.00186061,0.00644489,0.00997288,0.0172261,0.00513679,0.00754346,0.0031655,0.0103028,0.0015447,0.00158888,0,0.00608306,0.0210882,0.017534,0.00309148,0.00165291,0.0176704,0.00159595,0.0183636,0.0226021,0.0114704,0.0114765,0.0121148,0.00980515,0.0155924,0.0154779,0.0142643,0.0086591,0.0145698,0.0120095,0.0119213,0.00746528,0.00719639,0.00339488,0.00456702,0.000732811,0.00127549,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00209104,0,0.00190244,0,0.0098273,0.0039277,0.00997288,0.0118224,0.00561925,0.0057817,0.00158275,0.00866272,0.00815874,0.00521432,0.00798011,0.00750375,0.0119545,0.0186952,0.0163285,0.00707737,0.00447529,0.0111717,0.00448557,0.00761253,0.0185451,0.0191862,0.011226,0.0157022,0.0114578,0.0109297,0.0141359,0.0135991,0.015345,0.00814542,0.0193002,0.00861776,0.00837239,0.00374442,0.00375078,0.00261466,0.00450473,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00183289,0,0,0.00186061,0.0128898,0.00619654,0.00360246,0.00904378,0.0057817,0.0115252,0.00866272,0.00772349,0.00521432,0.0136676,0.00932474,0.00656684,0.0133894,0.0284553,0.00873027,0.0161786,0.0152629,0.0123828,0.0115155,0.00841412,0.0132527,0.0131165,0.0132243,0.0124323,0.0148821,0.0134,0.0114188,0.00669245,0.0148044,0.0125336,0.00780383,0.00986591,0.00413966,0.00300267,0.00146562,0.00368729,0,0,0.00687978}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00659406,0,0,0,0,0,0.00611281,0,0,0.00183289,0,0,0,0.00589155,0.00188817,0.00591121,0.00513679,0.00930522,0.00474825,0.0103028,0.00661404,0.00635551,0.00638409,0.00608306,0.00867112,0.0133894,0.00309148,0.0158076,0.0108627,0.013667,0.0172897,0.00456752,0.0317324,0.0209624,0.0110625,0.0151546,0.015057,0.015394,0.0164334,0.00870492,0.0122875,0.0134959,0.00860825,0.00937493,0.00544907,0.0032949,0.00253154,0.00269285,0.000956616,0,0.00205348,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.013799,0,0.00183289,0,0,0,0,0.00619654,0.00180123,0.00733152,0,0,0,0.00506934,0.0120175,0.0104755,0.0168285,0.00164171,0.013845,0.0128015,0.00707737,0,0,0.0157945,0.00304501,0.0128099,0.00415726,0.0104085,0.0116251,0.0117892,0.0128849,0.0118384,0.0086591,0.00862727,0.0128724,0.0142737,0.00835422,0.00705431,0.00462294,0.00309574,0.0027925,0.00232195,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00648507,0.00186061,0.00644489,0.00566451,0.00180123,0.00342453,0.00352353,0.00158275,0.00164012,0.0030894,0.00158888,0.00159602,0.0139871,0.00164171,0,0.0066185,0.00165291,0.00489562,0.00842944,0.00299038,0.00304501,0.0137719,0.0132527,0.0111799,0.0124128,0.011877,0.0106318,0.0111881,0.0123692,0.0103527,0.0125582,0.0104983,0.01422,0.00756126,0.00529293,0.00176072,0.00156527,0.00127549,0.000776361,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00186061,0,0,0.00180123,0,0,0.0119712,0.00492035,0.00506934,0.00998095,0.00638409,0.00932474,0.00328342,0.0122282,0,0.0141547,0.0127748,0.0100254,0.0128041,0.00651901,0.00133945,0.00731922,0.0147722,0.0126768,0.0139465,0.010357,0.0111881,0.012186,0.0103067,0.0137071,0.0116745,0.0084343,0.00799051,0.00650047,0.00285394,0.00114904,0.0024118,0,0,0.00687978}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00610608,0.00644489,0,0.00180123,0.00171226,0.00352353,0.00677696,0.00164012,0,0.00158888,0.00159602,0.00142069,0.00702941,0.00161674,0.00507276,0.00707737,0.00937091,0.013667,0.00149519,0.0110865,0.00573522,0.00554301,0.0075162,0.0102856,0.0104988,0.0123731,0.013984,0.0111439,0.0125682,0.0106777,0.01219,0.0116282,0.0091058,0.00613899,0.00324447,0.00297034,0.00136534,0.000776361,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00196385,0,0,0,0.00352353,0.0103884,0,0.0015447,0.0188207,0.00683379,0,0.00702941,0.00161674,0.0101455,0.00330582,0.0127748,0.00842944,0.0108876,0.0145605,0.0158662,0.0104812,0.010945,0.00655912,0.011166,0.0136066,0.0122277,0.0119066,0.0127063,0.0151187,0.00760389,0.0106592,0.00799351,0.00342864,0.00245094,0.00225899,0.00136534,0.00155272,0.00205348,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00190244,0.00648507,0,0,0,0,0,0.00176176,0,0.00164012,0.0030894,0.00839207,0,0,0,0,0.0066185,0.0179263,0.00149176,0,0.00789724,0.00152251,0.00879153,0.00415726,0.0132547,0.008576,0.0131433,0.0122892,0.00927989,0.0160839,0.0130582,0.0111748,0.0107185,0.0095067,0.00792313,0.00422042,0.00125442,0.00229808,0.00273067,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00624336,0,0,0,0,0.00180123,0,0,0,0.00164012,0.00661404,0,0.00319204,0,0.00538771,0,0.0116913,0.00330582,0.00447529,0.00159595,0.00448557,0.00456752,0.00439577,0.0027715,0.00653523,0.00791814,0.0139224,0.0105668,0.0117956,0.0096347,0.00916332,0.0144619,0.0107451,0.00963847,0.00767966,0.0045362,0.00269274,0.00251501,0.000318872,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00188817,0,0.00561925,0,0.0031655,0.00164012,0,0,0.00159602,0.00568276,0.00538771,0,0.00463722,0.00165291,0,0.0100254,0.0196274,0.00152251,0.0026789,0.00731922,0.008564,0.0121055,0.00889679,0.0124381,0.00862957,0.00854232,0.0117975,0.00989455,0.0118463,0.0112613,0.00861586,0.00381791,0.00300267,0.00114904,0.00168421,0.00254784,0.00205348,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00196385,0,0.00180123,0.00171226,0,0.00677696,0,0.00815874,0.0068032,0.0189054,0.0117658,0.00492513,0.0288511,0.0295655,0.0169948,0.0364122,0.0248386,0.0187848,0.0291211,0.0416932,0.0379819,0.0530695,0.0724168,0.0651941,0.0804293,0.0914235,0.0973963,0.100419,0.0877989,0.0892503,0.0803483,0.0642605,0.0366631,0.0309859,0.019907,0.015068,0.00798236,0.00821393,0.00687978}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00158888,0.00159602,0.00142069,0.00164171,0.0159172,0.00309148,0.00495872,0.00149176,0.0031919,0.00981372,0.013038,0.0154888,0.0100907,0.0222424,0.0361672,0.0633398,0.0612969,0.0756211,0.0738579,0.0789982,0.0774355,0.0682148,0.0794827,0.0662817,0.0417534,0.0253154,0.0186583,0.0181669,0.00897748,0.00410696,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00165291,0,0,0,0.00152251,0,0.00138575,0.00879885,0.0303093,0.0497816,0.0738148,0.0981256,0.111133,0.136235,0.123369,0.131931,0.13888,0.121904,0.0805376,0.054586,0.0378716,0.0308636,0.0136356,0.00821393,0.0137596}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00096515,0.0104308,0.0207938,0.0395262,0.0606712,0.0868042,0.0921884,0.102916,0.109941,0.110067,0.0866018,0.0543589,0.046683,0.0396934,0.029699,0.014953,0.00687978}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000311624,0.00191324,0.00531166,0.0160632,0.0302415,0.0484835,0.056734,0.0707666,0.0925531,0.084999,0.062292,0.0401306,0.0327769,0.0355711,0.00821393,0.0294576}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000455645,0.00192604,0.00673848,0.0177772,0.0206795,0.0384971,0.0744009,0.0871162,0.0655057,0.0476971,0.0416965,0.025161,0.0175851,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000699386,0.000365791,0.00743207,0.00982194,0.0543163,0.0813149,0.064677,0.0478535,0.0290491,0.025161,0.0190599,0};
>


==> anc/anc_files/DUNE_GLoBES_Configs/smr/DUNE_dis_smear_nue_nominal.dat <==
energy(#dis_nue)<
@energy =
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00959623,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,1,0.989496,0.498017,0,0.00071092,0,0,0.0118044,0.150491,0.0324188,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00472963,0,0,0,0,0,0.000177044,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0.00525221,0.249009,0,0.149462,0,0.0779268,0.0395368,0.0011982,0,0,0.0187629,0,0.0175373,0,0,0,0,0,0,0,0,0,0,0.0104849,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000394488,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0.00525221,0.252974,0.15968,0.247696,0.0450698,0.240995,0.0800792,0.0112329,0.032935,0.00812518,0.0431277,0.0348725,0,0.0144714,0,0.00415896,0.0288912,0.00685228,0,0,0,0.00978632,0.0114925,0,0,0.00305903,0,0,0,0,0,0,0,0,0,0,0.0186107,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0.680641,0.150173,0.359901,0.12002,0.0908779,0.0224658,0.0750329,0.0745559,0.0192401,0.0348725,0.0177041,0,0.000213717,0.0404989,0.016322,0.0229506,0.00011654,0,0,0.00978632,0.00885014,0,0,0,0,0,0.00455588,0.0145775,0,0.0123912,0,0.000261362,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0.157177,0.374846,0.279324,0.0605807,0.279022,0.0888749,0.0420979,0.000625517,0.0377042,0.0752285,0.0175373,0.000230442,0,0.0137146,0.0377077,0.0344259,0.0196824,0.0115289,0.00959623,0.00978632,0.00885014,0.0104849,0,0.0308347,0.00906369,0,0,0.0145775,0,0,0,0.000156139,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0.0771113,0.179302,0.241566,0.249025,0.238168,0.106935,0.147937,0.0434265,0.0804344,0.000558525,0.0332635,0.0134211,0.0175302,0.0125692,0.0114753,0.0122506,0.0115289,0,0.000155836,0.0116334,0,0.0219705,0.0103432,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00671682,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0102734,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0.00250287,0,0,0.198902,0.158147,0.222412,0.0436466,0.148013,0.188405,0.040356,0.0455467,0.0766778,0.0404771,0.0136281,0.0251384,0.0263768,0.0404094,0.0340445,0.00959623,0.0224945,0.00885014,0.0104849,0.0142651,0.000163152,0,0.00305516,0,0,0.0158411,0,0.0212272,0,0.0067851,0,0,0.0278287,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0.136404,0,0.0513411,0.0376228,0.247322,0.172919,0.0997151,0.0400784,0.0885243,0.0436447,0.0711127,0.0215607,0.00375275,0.0347914,0.0490024,0,0.0250755,0.0127082,0.00885014,0.0104849,0.00327982,0.0133048,0.0178433,0,0,0,0,0.000197316,0.000201934,0,0,0,0.0111131,0,0,0.0247733,0,0,0,0,0,0,0,0.000552183,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000542417,0,0,0,0,0.0252267,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0600099,0.0401664,0.150491,0.150066,0.135857,0.161904,0.150457,0.110627,0.0898702,0.0482776,0.04856,0.0288912,0.0691437,0.00011654,0.0118903,0.0220576,0.00978632,0.0177845,0,0.0142651,0.0102457,0,0.0204655,0.0305184,0.000138676,0.00472963,0,0,0,0.0067851,0,0,0,0.0222014,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000218245,0,0,0,0.000456757,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0752456,0.13987,0.173153,0.180368,0.172987,0.163518,0.0479654,0.121998,0.0139714,0.0635661,0.0573765,0.0124457,0.00677636,0.0385377,0.0127082,0.0380429,0.0209698,0,0.0102457,0.0026637,0.000162945,0,0.000232131,0,0.000197316,0,0,0,0.00541049,0,0,0,0,0,0,0.0196382,0.0224969,0,0,0,0,0.00707334,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00907369,0,0,0,0,0,0,0.000641689,0,0,0,3.89755e-05,0,0,0,0.0015746,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000599102,0.0972563,0.0249825,0.0377042,0.157258,0.110739,0.106312,0.159909,0.112028,0.0294111,0.0724963,0.0246963,0.0408208,0.0124613,0.0295148,0.0117744,0.024367,0.000174928,0.000163152,0.0205069,0.0102328,0,0.00435236,0.0158411,0.0125091,0,0.0164132,0,0,0,0,0,0,0,0,0,0,0.0071838,0.00767713,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000302271,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0011982,0,0.0565238,0.0567659,0.0877366,0.0471099,0.0960684,0.0793407,0.0950558,0.0622552,0.0644115,0.0281588,0.0408208,0.0414941,0.0224945,0.0266914,0.0273304,0.0362356,0.0337963,0,0.0102328,0.0152592,0.0189299,0.000150697,0.0375682,0,0,0,0,0,0.000264735,0,0,0,0.000378613,0,0,0,0.00767713,0,0,0.023691,0,0.000391391,0,0,0.00036945,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00116069,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0324188,0.0323245,0.0565874,0.0229198,0.128556,0.0587147,0.132811,0.0541269,0.126132,0.0233161,0.0773563,0.0674475,0.067632,0.0518534,0.00528471,0.0273976,0.022075,0.00305903,0.00892163,0.0132879,0.000485972,0,0,0.0123912,0,0,0.0230875,0,0,0,0,0,0.00685279,0,0,0,0,0.000409456,0,0,0.000225373,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000335957,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.44368e-05,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0249825,0.0375257,0.0749509,0.105949,0.120553,0.0657058,0.0718721,0.0997627,0.0845198,0.0775513,0.0718386,0.0222104,0.0327787,0.0381838,0.0104849,0.0223544,0,0.0178433,0.0163431,0.00479887,0,0.0160934,0,0,0.000261362,0.00700129,0.000460957,0,0,0.00662859,0.0247733,0,0.000226185,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000352583,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6.19048e-05,0,0,0,0,0,5.16512e-05,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0174363,0.105782,0.0959756,0.0985101,0.130418,0.0871934,0.117274,0.0860658,0.0716578,0.0825,0.0833625,0.0381838,0.055555,0.0142651,9.7468e-05,0.0115853,0.0307956,0.00479887,0.00435236,0.00472963,0.0123912,0.0219032,0.021575,0.00700129,0,0.0111131,0.00830872,0,0,0,0,0.00586332,0,0.0071838,0.00792174,0,0,0,0,0,0,0,0,0,0,0,0.000590191,0,0,0,0,0.000483941,0,0,0,0.00782864,0,0,0.000239982,0,0,0,0,0,0.00135767,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0187629,0.00520588,0.0350746,0.0812289,0.075675,0.152741,0.108059,0.114797,0.0740888,0.0797985,0.0731479,0.0423161,0.0499015,0.0629094,0.0477797,0.0645335,0.0269069,0.0134509,0.0305184,0.0480849,0.0477757,0,0.0636815,0.000261362,0.0227256,0.010821,0.0186107,0,0,0,0,0,0.00586332,0,0.00756695,0,0,0,0,0,0,0,0,0,0.000490388,0,0,0,0,0.000547926,0,0,0,0,0,0,0,0,0,0,0,0,3.69822e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00520588,0,0.0337244,0.0616987,0.0630479,0.050477,0.107252,0.19244,0.0367912,0.0767698,0.0609307,0.0199265,0.0664063,0.0253548,0.03422,0.0410139,0.0342423,0.0306636,0.0438712,0.0207215,0.00389691,0.0551297,0.000261362,0.0909024,0.0181216,0,0,0,0,0,0,0,0,0,0.00767713,0,0,0,0.0284036,0.000391391,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000249439,0,0,0,0,0,0,0,0,4.32585e-05,0,5.01703e-05,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00523605,0.0434142,0,0.0310298,0.0866736,0.0495101,0.0816371,0.123862,0.102304,0.0887002,0.100417,0.0663066,0.0650451,0.0207521,0.0563355,0.0615595,0.0353173,0.0145775,0.0319345,0.0371736,0.00701375,0.0168307,0.0067851,0.000172391,0,0.00830872,0.000211202,0.0247733,0,0,0.000186819,0.00671682,0,0,0,0.000552183,0.000377254,0,0,0,0.00684964,0.00692702,0,0,0,0,0,0.0102734,0,0,0,0.0267782,0,0,0,0.0353155,0,0,0,0,0,0,0,0,4.75829e-05,5.01703e-05,0.00162108,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0289428,0.0268423,0.0580291,0.0628461,0.0185103,0.0896069,0.0834754,0.0730566,0.0944184,0.0477386,0.0339578,0.0505006,0.0608953,0.0385771,0.0265758,0.0659808,0.0467031,0.0205708,0.00369959,0.0275649,0.0166745,0.00700129,0.000344782,0.00555654,0.000443142,0,0,0.00664119,0,0.00605014,0,0,0,0,0,0.023691,0.000452296,0.000391391,0,0,0,0,0,0,0,0,0,0,0,0,0.00799506,0,0,0,0,0,0,0,0,0,3.89755e-05,4.24215e-05,0,0,0,0.00162108,0,0,0,8.6246e-06,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0144714,0.0040071,0.0310298,0.0288912,0.0460104,0.0685682,0.120908,0.0922491,0.114303,0.0967103,0.0525915,0.0694003,0.054614,0.0651151,0.0543819,0.0306636,0.000464262,0.0160934,0.0200261,0.0212272,0.0164132,0.000361881,0.041826,0.0373985,0.0361375,0.000353533,0,0.0225978,0.000378613,0.0117266,0.00671682,0,0.000244611,0.00851982,0,0.0311416,0,0.000391391,0,0,0,0,0,0,0,0,0,0,0.0274916,0,0,0.00140888,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000502363,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0144714,0,0.0134996,0.016322,0.0232425,0.0370634,0.0445704,0.0701915,0.0721425,0.0583856,0.0636098,0.106127,0.068082,0.0831004,0.0442782,0.044429,0.0443355,0.0364119,0.0321816,0.0349166,0.0107411,0.00700129,0,0.0193805,0.0282719,0.0225549,0.0324054,0.0295932,0.000226185,0.00586332,0,0.0071838,0,0.0370556,0,0,0.000452296,0,0,0.0229418,0,0,0,0,0,0,0,0,0.000437774,0,0,0,0,0,0,0,0,0,0,6.19048e-05,0.00409707,0,0,0,0.00532403,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0251384,0.00360887,0.0122506,0.0523497,0.0445736,0.057853,0.108985,0.073828,0.131131,0.088084,0.0805216,0.0749447,0.0313925,0.0528081,0.000252253,0.0412678,0,0.0377268,0.00714698,0.0184101,0.0372215,0.0278287,0.000564735,0.00763214,0.0421672,0,0,0,0.0071838,0.000244611,0.000454401,0.000552183,0.000377254,0,0,0,0,0,0,0,0,0.000352583,0,0,0.00948677,0,0,0,0,0,0,0,0,0,0.000292898,0,3.69822e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000182732,0.0128358,0.0411095,0.0510903,0.0483156,0.0738095,0.100625,0.0841901,0.101813,0.0860482,0.0923551,0.0550345,0.0194394,0.052656,0.0413857,0.0344425,0.0151188,0.0295107,0.0597752,0.0244636,0.0173253,0.00662859,0.000235669,0.00664119,0.00709882,0.00586332,0.00671682,0.000228893,0.0257133,0.0289902,0,0,0,0.000391391,0,0,0,0,0,0.000456757,0,0,0.000547926,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0013314,0,0,0,5.16512e-05,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0134996,0,0,0.00365762,0,0.0287887,0.0393011,0.0531008,0.0632759,0.06522,0.0853513,0.100944,0.0840128,0.065883,0.0486879,0.0684971,0.0693551,0.0917863,0.0544013,0.0298726,0.0368203,0.0245214,0.0170606,0.02883,0.00181362,0.0222436,0.00709882,0.0117266,0.0227109,0.0244441,0.0155989,0,0.0346763,0,0.00848036,0,0,0,0.00692702,0,0.000518705,0,0.011656,0,0.0102734,0,0,0,0,0.000324042,0,0.000417537,0,0,0,0,0,9.8887e-05,0,0,0.00140093,0,0.0015746,0,5.75701e-05,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0114753,0,0.0226963,0.0413413,0.0195726,0.0621761,0.0832865,0.0538849,0.0718177,0.0767853,0.0884612,0.0705367,0.0742321,0.0583947,0.0199082,0.0495339,0.0855158,0.0300888,0.0362431,0.00662265,0.00919501,0.00733565,0.0475929,0,0.0141976,0.00642378,0.000214014,0.0071838,0,0,0.000552183,0,0,0.0077298,0.0419694,0,0.00036945,0.000490388,0,0.00856399,0,0.00857654,0.000654667,0,0.00820807,0,0,0,0,0,0,0,0,0,0,0.00232138,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0226963,0.00286511,0.0254164,0.0266914,0.0245339,0.0397948,0.0781646,0.0824817,0.0435368,0.0703915,0.0659586,0.0729745,0.110346,0.046578,0.0433061,0.0797386,0.0111095,0.042778,0.0444462,0.0802837,0.00802663,0,0.0145763,0.00648875,0.000572252,0.000383145,0.0157637,0.000271461,0,0.00707334,0.000270204,0.000391391,0.041461,0.000365323,0,0,0.00972549,0,0,0,0,0.0317744,0,0,0,0,0,0,0,0,0,0,0,0.00388754,3.89755e-05,7.10096e-05,0,0,0,0,0,0,0,0,1.60064e-05,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00338818,0.00286511,0.0195726,0.0447009,0.0241002,0.0429701,0.0516525,0.0616906,0.0954102,0.0511098,0.0441968,0.0737313,0.0865504,0.0638834,0.0597702,0.0603937,0.00569906,0.0250563,0.00875187,0.00698212,0.00802663,0.0224552,0,0.059727,0.0134336,0.024061,0.0257133,0,0.00088206,0.0307643,0,0,0,0,0,0.00029296,0.00972549,0,0,0,0,0.000302271,0,0,0.00799506,0,0.0354977,0,0,0,0,0,0,0.00122259,0.000169458,0,4.32585e-05,0,0,0,0,0,6.32669e-05,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000155836,0.0114925,0.0419396,0.0254252,0.0266095,0.0537567,0.0550971,0.101686,0.0631719,0.0697584,0.0402906,0.0855847,0.0813451,0.0762637,0.0656466,0.0550765,0.110271,0.0720466,0.0501768,0.0288848,0.0312538,0.0179027,0.0230692,0.00840788,0.0340445,0.0370556,0.0115651,0.00707334,0.000722501,0.00733841,0.0319283,0.00684964,0.00692702,0.00029296,0,0,0.0110658,0.00857654,0.0446824,0,0,0,0,0,0.0111637,0,0.0356514,0.00954452,0,0,0,0.00116069,0,0,4.32585e-05,0,0,0,0,0,0,0.000287932,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00978632,0.0114925,0.0104849,0.0329557,0.0205889,0.0410988,0.0412569,0.0465065,0.100661,0.109639,0.0287972,0.0221051,0.0265263,0.105483,0.0404531,0.11002,0.0368453,0.0642885,0.0329587,0.0231636,0.0308752,0.0240787,0.0593579,0.0314737,0.000409456,0.00851982,0.000329877,0.000377254,0.0261636,0,0.0190654,0.00684964,0,0,0.032574,0.00856399,0,0,0,0,0,0,0.0082498,0,0,0.0262208,0,0,0,0,0,6.19048e-05,3.89755e-05,0,0.00454729,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0136153,0.0113351,0.0339594,0.0115853,0.0412886,0.0457776,0.121437,0.0352642,0.0133778,0.0409163,0.10432,0.0522363,0.0921069,0.0173201,0.0365806,0.0451098,0.0401964,0.000211604,0.0148024,0.0125389,0.0449938,0.0316279,0.00767713,0.000454401,0.0106831,0.000377254,0.00893266,0,0.000508423,0.000218245,0.000810871,0.00107631,0.032574,0.000456757,0.0122462,0.000273269,0.000327334,0,0,0,0,0.000542417,0,0.000417537,0,0.0319678,0.00753183,0,0,9.8887e-05,0.000104217,4.24215e-05,0,4.75829e-05,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0204915,0,0.0207914,0.0311969,0.0232822,0.0398923,0.0789539,0.107352,0.0335052,0.0593833,0.0953949,0.0357537,0.0444462,0.0457434,0.0331944,0.058547,0.0219013,0.019951,0.0362888,0.00917417,0.000898679,0.0660457,0.0106831,0.023691,0.000270204,0.0319172,0.00983644,0.0229418,0.0533289,0,0.000309877,0,0.000352583,0,0,0.000505973,0.000437774,0,0,0,0,0.000417537,0,0,0.00753183,0.000292898,0.000281061,0.00394944,0,0.00445931,0.00135767,0.00149339,0,5.16512e-05,0,0,0,0.000279308,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00305903,0.00280576,0.00331545,0.0306636,0.0195328,0.0572841,0.114125,0.0643575,0.103797,0.0368739,0.0587508,0.108552,0.028715,0.0811331,0.0569431,0.0140598,0.0320848,0.0826807,0,0.0314737,0.0344539,0.000454401,0,0.00782785,0,0.0245788,0.0319283,0.02316,0,0,0,0.000456757,0.000590191,0.0171531,0.034409,0,0.0274916,0.00984674,0.00867622,0.000324042,0,0,0,0.00954452,0.00753183,0,0,0.00123465,0.00128849,0,4.32585e-05,0,0.0015746,0,5.75701e-05,0,6.32669e-05,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0104849,0,0,0.000142067,0.0102328,0.0353173,0.0438712,0.021226,0.069473,0.0712352,0.00531793,0.0898339,0.0280905,0.085556,0.101698,0.0518073,0.064734,0.0452646,0.0219013,0.0454525,0.0519246,0.0483509,0.0234408,0.029716,0.0459116,0.014372,0.0458166,0.025204,0.000508423,0.000730645,0.00766592,0.000490388,0,0,0.000352583,0,0,0,0.0246242,0.000483941,0.000426413,0.034063,0,0,0,0,0.0327585,0.000490284,0,0.00119767,0.00426652,0,4.32585e-05,0,0,0,0,0.00171435,0,0.000270683,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0102328,0.0306636,0.0484557,0.0161425,0.0203823,0.0130135,0.059614,0.0663846,0.0714019,0.0563056,0.0624794,0.0277861,0.0334301,0.0451956,0.0617504,0.0260011,0.036647,0.0242899,0.0598376,0.0464842,0.0465713,0.0309897,0.054297,0.0321511,0.00953271,0.000948891,0.00692702,0.00029296,0,0.0465413,0.0110658,0,0,0,0.000699302,0,0,0.000542417,0,0,0.000671914,0,0,0,0,0.00504822,0.00128849,4.24215e-05,0.00454729,0.00149339,0,0,0,0,0.000126534,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0157925,0,0.0364119,0.0123912,0.0212272,0.05414,0.0238817,0.045635,0.0491043,0.0447109,0.0340612,0.0401964,0.0653308,0.052624,0.0318644,0.0301442,0.0870083,0.0591037,0.0262853,0,0.000450746,0.0288559,0.000391391,0.000303734,0,0,0.0712763,0.00103741,0.0372477,0.0331975,0.0287257,0,0,0.0279294,0,0.000254741,0.0101701,0,0.00824617,0,0,0,0.00948551,0.000281061,0.00744357,0,7.10096e-05,0.00143008,0,0,0,0,0,0,8.6246e-06,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0026637,0,0.0200581,0.00449103,0.0158411,0.0241998,0.0219032,0.00557929,0.0366577,0.0235321,0.0122985,0.0539059,0.0143178,0.101301,0.0870776,0.0536074,0.125191,0.0722193,0.0219345,0.0419662,0.0177655,0.0226928,0.047382,0.0176832,0.0224829,0.0100411,0,0.0234216,0.00919456,0.0105541,0.00856399,0.00118038,0.000273269,0.00087526,0,0.0274916,0.000483941,0.000254741,0,0,0.00782864,0,0,0,0,0.000470469,0.00398642,0.00126222,0,7.24107e-05,0,5.01703e-05,0.000172919,0,0,0.000105903,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0364119,0.028482,0,0.0427834,0.0067851,0.0605247,0.030967,0.0731612,0.0788175,0.0730732,0.0783279,0.0468135,0.0516286,0.0221557,0.0466076,0.060247,0.00163466,0.0221406,0.0315189,0.00938495,0.0394895,0.0190654,0.030522,0.00714773,0.00968495,0.000309877,0.000272869,0,0.000457426,0,0,0.000437774,0.00907369,0,0.000542417,0.0211969,0,0,0,0.0329985,0,0.000470469,0.000160792,0,0.00445931,0,0,0,0,0,0,0,8.6246e-06,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0123912,0.00667574,0.0377268,0.0233037,0.0716905,0.0378719,0.0454188,0.0523031,0.097534,0.113997,0.0632599,0.0263138,0.0526411,0.0637136,0.0157637,0.0582518,0.0702347,0,0.0291261,0.0469854,0.000812157,0.0368593,0.0472127,0.040971,0.0110728,0.0094775,0.000590191,0,0.0106007,0.010295,0,0.000289109,0.000681155,0.000648085,0.000337691,0,0.000562361,0,0.00753183,0,0,0.00135846,3.89755e-05,0.000113431,0.000115669,0,8.39805e-05,0,0,0.00574194,0,0,0,0.000896699,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0145775,0,0.00369959,0,0.0165693,0,0.0298082,0.0430744,0.025634,0.0222014,0.0331944,0.118425,0.141009,0.0779424,0.0155086,0.0396527,0.0507866,0.0647041,0.0317193,0.0401747,0.0169607,0.0327,0.0832257,0.0302279,0.0304974,0.00997791,0.00972549,0,0,0.0373023,0.0102734,0.000808244,0.00820807,0.00955763,0,0,0.000565263,0.0156573,0,0.0100536,0,0.000585796,0,9.8887e-05,3.89755e-05,0.000213029,4.32585e-05,4.75829e-05,8.39805e-05,0,0,0,0,0.000270683,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00653965,0.000261362,0.000723761,0.000577132,0.0170237,0.0365806,0.0959988,0.0478285,0.0434414,0.103414,0.0263138,0.140924,0.0683132,0.06688,0.0264683,0.0110129,0.00729871,0.0577999,0.0571213,0.0417647,0.0213507,0.00751718,0.0383449,0.00113846,0.00100249,0.038006,0.0577247,0,0.000808244,0.000437774,0.0490222,0,0,0.000337691,0.00782864,0.000562361,0,0.00777181,0,0,0.00518409,0.0013012,0.00151584,0.00135767,0,8.39805e-05,5.16512e-05,0,0,0,0.000270683,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0164132,0,0.0416536,0.0228766,0.0365806,0.044614,0.0154231,0.030159,0.0145763,0.0380405,0.0882134,0.047145,0.0240949,0.067226,0.0487801,0.0215973,0.00848036,0.0154596,0.0200823,0.00758028,0.0223308,0.00997791,0.0526447,0.0106639,0.011771,0.00857654,0,0,0.00978292,0,0,0.0107125,0,0.000417537,0.000335957,0.0319678,0.00753183,0,0.000470469,0.00401135,0.00832462,7.10096e-05,0.00144419,0.000127232,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0164132,0,0.0235321,0.00555654,0.000529471,0.0291835,0.037218,0.0430872,0.0548777,0.0562558,0.0502947,0.0394984,0.0749472,0.124115,0.0115651,0.055058,0.0545672,0.0319172,0.071076,0.0611152,0.0240838,0.0183891,0.0854275,0.0643989,0.000352583,0.000730695,0.0113692,0,0.00148389,0,0.0267782,0.034063,0.0111637,0.000417537,0.021088,0,0,0,0,0.0112941,0.00827208,0.000226862,4.32585e-05,0.00500187,0,0,0,0,6.32669e-05,0.000270683,0,2.85709e-05,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000288566,0.0186107,0.000443142,0.0510313,0.0225839,0.0294506,0.03148,0.0636679,0.0595022,0.056913,0.0545588,0.0442337,0.0714467,0.052587,0.0547493,0.0814663,0.122268,0.0511421,0.0381633,0.00058592,0.0849088,0.0379773,0.023427,0.0257296,0.000327334,0.000808244,0.0359612,0.0100416,0.0164165,0.0104941,0.0215346,0.0266383,0,0.000304111,0,0,0.00957262,0.00656748,0.00387817,0.00144483,0,0,0,0.00542953,5.75701e-05,0,0,0.000906609,1.60064e-05,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00541049,0.0114094,0.0278287,0.00698212,0.00739647,0.014345,0.0552563,0.0179636,0.0299302,0.0332351,0.031118,0.0110633,0.0907188,0.0374783,0.108142,0.0159272,0.0193692,0.0370775,0.0457525,0.0288574,0.0335036,0.0387069,0.059785,0.00949139,0,0.0105973,0.00820807,0.0272211,0.00867622,0.0101701,0,0,0,0.00984863,0.00753183,0,0,0.000209834,3.89755e-05,0.00590414,0.00140093,0,0,8.64594e-05,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000288566,0,0,0,0,0.000211604,0.0719339,0.0649649,0.0203645,0.0536371,0.0487447,0.0931454,0.0924829,0.076278,0.0667326,0.0766492,0.0211982,0.106633,0.0217407,0.00919456,0.0302139,0.0294133,0.0604902,0.0185254,0.0316954,0.000505973,0.0084696,0.00936279,0.00799506,0.000648085,0.0211969,0.000417537,0.0478825,0.000509053,0.000239982,0.000292898,0.00910215,0.0124918,0.00776681,0,8.6517e-05,0.00157304,0,8.64594e-05,0.00180684,0,0.0020489,4.03106e-05,2.67933e-05,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00739647,0.00070841,0.0141976,0.000186819,0.0306467,0.0628727,0.0238503,0.0752914,0.0663956,0.0365719,0.0301188,0.0406636,0.0626591,0.0770967,0.0386767,0.0324579,0.0334026,0.019044,0.000942774,0.00930723,0.010928,0.0607407,0.000699302,0.0103307,0.000852827,0.0212066,0,0.00782864,0.0114423,0.00954452,0.0252267,0.00919261,0.00882109,0.00511013,0.00251173,0.000113431,0.00459055,0,0.00532403,0,0,0.000146057,0,0.000270683,0,4.7825e-05,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0247733,0.000211604,0.000226185,0.019951,0.0141501,0.000383145,0.0496434,0.0430535,0.00187169,0.0703364,0.0892992,0.0547152,0.0202804,0.0290781,0.0553201,0.0770615,0.0203806,0.0562917,0.0228368,0.0846425,0.0325706,0.00948677,0.00890737,0.0797021,0.00935737,0.0113606,0,0.000417537,0.0356514,0.000304111,0.00857523,0.0399818,0.00929156,0.00242026,0.00417502,0.00579071,0.00602063,0,0,0,0,0,0,0,1.60064e-05,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000354205,0.0237764,0,0.0208669,0.048122,0.0570759,0.0183084,0.12266,0.0558125,0.0556539,0.0895875,0.116983,0.0212796,0.0221101,0.0907418,0.0301061,0.0549214,0.0128364,0.0850999,0.0311474,0.00212246,0.0368368,0.0101358,0.0267782,0.0209882,0.0217621,0,0.010544,0.000304111,0.000239982,0.00254693,0.000470469,0.00878997,0.000104217,0.00144483,0,0.0150853,0,0,9.63669e-05,0,0,2.30614e-05,1.60064e-05,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000354205,0.0141976,0,0.000214014,0.0143676,0.00915011,0.00851982,0.00309079,0.0385138,0.0469914,0.0860835,0.0402636,0.0667978,0.0612155,0.050847,0.0762207,0.0482734,0.103811,0.0179729,0.0363801,0.0304842,0.00890737,0.00907369,0.0358808,0.0107125,0.0111637,0,0.0458595,0.00954452,0.0256284,0.000292898,0.000940939,0.0102103,0.000208434,0.00277623,0.00135767,0.00154097,0,8.64594e-05,0,5.46232e-05,0,0.000923858,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000186819,0.00671682,0.00756695,0,0.00851982,0.0461339,0.0519844,0.0378767,0.00835501,0.0580084,0.0452414,0.0394156,0.0278766,0.0203806,0.13369,0.0629659,0.0178838,0.03235,0.0422731,0.0084696,0.0581901,0.0438759,0.00205696,0.011729,0.00874505,0.000335957,0.00984863,0.0153036,0.0412553,0.000281061,0.00919544,0.0149071,0.00144483,0.0104955,9.51658e-05,0,0.000103302,0,0,0.000275072,0.000279308,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0196382,0.000214014,0,0.00792174,0.00942862,0.0769711,0.0622832,0.0178653,0.0397233,0.0119692,0.0523852,0.052382,0.0804709,0.0442665,0.0845186,0.157929,0.0640358,0.0220767,0.103014,0.0611085,0.0112986,0.051954,0.0447755,0.0109361,0.0421275,0.000671914,0.0291426,0.00801179,0.0404721,0.0298259,0.00960709,0.00422755,0.000226862,0.000115669,0.00149339,0,0,0.00180684,0,6.32669e-05,0.000279308,2.67933e-05,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0285358,0.00088206,0.0311416,0.0261636,0.00898022,0.0101402,0.0382447,0.0154038,0.018975,0.00103741,0.0193169,0.00236076,0.00930723,0.068818,0.000604542,0.061461,0.0184365,0.0244116,0.000542417,0.0575975,0.0160748,0.0225487,0.0212244,0.00753183,0.000292898,0.0100431,0.015779,0.0015359,0.00160068,0.00143008,0,0.00323317,0.00170753,0.00605171,0.00745629,0.0021548,0.000287932,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0410676,0.00851982,0.0106831,0.0215973,0.00848036,0.0331677,0.0294103,0.0434907,0.053919,0.118816,0.104569,0.0843347,0.0719086,0.112453,0.0455576,0.0707335,0.0450448,0.0715963,0.0170977,0.0320248,0.0211969,0.0349658,0.01088,0.0101527,0.0405303,0.00948551,0.0479385,0.0126775,0.00402136,0.00270522,0.00454729,0.00149339,0.000218131,0.00175919,0.00186441,0,0,1.72492e-05,1.60064e-05,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00671682,0.0071838,0,0.000454401,0.0346763,0.0380631,0.00920286,0.039647,0.032232,0.000583568,0.0838263,0.041264,0.0948431,0.0465413,0.0480344,0.072155,0.0666523,0.0202878,0.0528151,0.029735,0.00935737,0.124368,0.0338288,0.0869898,0.00202304,0.032781,0.0332384,0.00919261,0.0302964,0.0167869,0.00804048,0.0129977,0.000158928,7.96494e-05,0.00323317,0,0,0,0,0.000915234,0.00168258,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00586332,0,0.024061,0,0,0.000329877,0.00707334,0,0.0220152,0.000812157,0.0373717,0.0308668,0.0418499,0.0627879,0.0184033,0.0858974,0.0383062,0.0875264,0.0744484,0.0446071,0.00984674,0.0250928,0.0788385,0.0105984,0.0102471,0.0325304,0.0115807,0.0491055,0.0712612,0.000281061,0.0218231,0.00787102,0.00140241,0.00278775,4.75829e-05,0.00170875,5.16512e-05,0,0,0.00665055,1.44368e-05,1.60064e-05,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000454401,0,0.000225373,0.000452296,0.0245788,0.000607469,0.0229418,0.0376451,0.0502611,0.0291765,0.0295972,0.0663949,0.0384904,0.0655564,0.039465,0.060847,0.0467197,0.0782227,0.0310526,0.0575975,0.0340494,0.021424,0.0421206,0.040692,0.0502505,0.0193347,0.00402554,0.0119808,0.00137382,0.004073,0.00165269,0.00544182,0,0.00180684,0.00171435,0.000105903,2.30614e-05,0,0.000896699,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00767713,0,0,0.00707334,0.00848036,0.00062521,0.000812157,0.0233071,0.0613642,0.00107631,0.00155612,0.0094775,0.00247574,0.0102221,0.0669796,0.0746521,0.135728,0.0186313,0.043023,0.0225098,0.0587281,0.0349658,0.0367762,0.0299558,0.00969688,0.0712612,0.00966428,0.0179356,0.00274643,0.0026628,0.00590496,0.0115447,8.39805e-05,8.64594e-05,0,9.14341e-05,0,2.88735e-05,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000377254,0.0169607,0,0.0190654,0,0.00692702,0.0275837,0.000518705,0.0174008,0.0236646,0.0184303,0.0469808,0.104427,0.0364843,0.0496947,0.00935737,0.0417651,0.072126,0.0958216,0.0464219,0.0328802,0.0084135,0.0197542,0.00075153,0.0174802,0.0133472,0.00891861,0.0146409,0.00162062,0.00165858,0,0,0,0.00665055,0.000549991,2.67933e-05,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000383145,0,0,0,0,0.0257113,0,0.000812157,0.0673813,0.075511,0.0908373,0.0747903,0.0749679,0.0494524,0.116123,0.209018,0.267472,0.2181,0.322018,0.430609,0.292391,0.348431,0.368658,0.371214,0.250449,0.304238,0.356578,0.362381,0.238257,0.113615,0.0675569,0.0264273,0.0394201,0.0245824,0.0183588,0.00255775,0.00880924,0.0043096,0.00360156,0.00115992,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000218245,0.00729647,0,0,0,0.0110658,0.0834543,0.000327334,0.0335946,0.00218319,0.119651,0.0729523,0.116149,0.125813,0.155439,0.151969,0.325719,0.229316,0.245715,0.328647,0.306078,0.230633,0.111129,0.0704134,0.0155821,0.0233313,0.0129839,0.00201834,0.00727657,0.0110234,0.00421698,0.00107432,7.6396e-05,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.034063,0.0354977,0.000666976,0.0573018,0.0807085,0.0491838,0.0210277,0.120383,0.229315,0.494276,0.511553,0.343008,0.201344,0.112925,0.0471709,0.0474278,0.0635345,0.0516034,0.0135625,0.00446163,0.000896699,0.00511249,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6.19048e-05,0.0434406,0.236003,0.437984,0.472965,0.314424,0.199814,0.153742,0.0688062,0.0633755,0.0240521,0.00568592,0.000982411,0.00457925,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6.52413e-05,0.0102924,0.042076,0.215803,0.430865,0.468564,0.308561,0.220387,0.134315,0.0451349,0.0109481,0.00792431,0.00310147,0.000117587,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00454729,0.010401,0.0625202,0.227848,0.401756,0.453504,0.362214,0.0816809,0.0262687,0.0136078,0.00816533,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0106206,0.0702358,0.156932,0.299202,0.155469,0.0296364,0.0154776,0.00305284,0,0,0,0};
>


==> anc/anc_files/DUNE_GLoBES_Configs/smr/DUNE_dis_smear_numu_nominal.dat <==
energy(#dis_numu)<
@energy =
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0.00117027,0.000428413,0.000245437,0.000389763,0.00016264,0.000138439,0.000121601,0.000389703,9.55677e-05,0.000110497,0,0,2.01951e-05,0,0,5.92039e-05,0,5.68548e-05,5.55986e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0.000635962,0.00440193,0.00305477,0.00128524,0.00122719,0.00103259,0.00069912,0.000456651,0.000608005,0.000389703,9.55677e-05,0.000365771,0.00015663,0.000145516,0.000155476,0.000130044,0,5.30288e-05,0.00017287,5.68548e-05,5.55986e-05,1.68598e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0.00616799,0.00689426,0.00620845,0.0056726,0.00652793,0.00446195,0.00333296,0.0016055,0.00136123,0.000530386,0.00094571,0.000220994,0.000258327,0.000145516,0.000608763,0.000260087,0.000312201,5.92039e-05,0.00017287,0.000130685,5.55986e-05,0,0,0,0,0,0,1.9512e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0.929549,0.549056,0.214989,0.142551,0.0955679,0.0562282,0.0409139,0.0275231,0.0187804,0.0155724,0.0106237,0.00998477,0.00621045,0.00483806,0.00284411,0.00221097,0.00186529,0.000717614,0.000858032,0.000495396,0.000596568,0.000939377,0.000372536,0.000355868,0.000379836,0.000117331,7.88372e-05,0.000127208,8.48643e-05,7.06161e-05,0,8.288e-05,0.000183747,2.88335e-05,6.5471e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00027516,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0.424969,0.532971,0.300095,0.175502,0.145221,0.101613,0.0655716,0.044326,0.0315695,0.0232329,0.019051,0.0143413,0.0101857,0.00906232,0.00673582,0.0053629,0.00314537,0.00312461,0.0017743,0.00197213,0.00151196,0.000914479,0.000937737,0.00064452,0.000345873,0.000242844,0.00033701,0.000261409,0.000141232,0.000101047,0.00013237,0.000146734,9.6573e-05,0.000142378,0.000115091,0,0,0,0,4.80041e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0.070451,0.0170404,0.226211,0.357393,0.247035,0.169688,0.125889,0.0903638,0.0654186,0.0468768,0.0355802,0.0265596,0.018272,0.0163084,0.0102047,0.00902051,0.0065906,0.0049375,0.00468158,0.00308762,0.00234209,0.00243474,0.0016823,0.00118061,0.000898019,0.000780165,0.000339807,0.000203168,0.000280921,0.000656628,0.000178862,0.000190505,9.18737e-05,0,0.000142378,0.000149453,0.000125152,0,0,0,4.80041e-05,0.000169746,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0.0137019,0.166678,0.309182,0.223102,0.158796,0.129888,0.092355,0.0709289,0.0576927,0.0394657,0.0295182,0.0234083,0.0172971,0.01255,0.0106016,0.00874456,0.00598939,0.00498919,0.00338757,0.00380731,0.0023709,0.00192608,0.00184761,0.00124337,0.00120156,0.000826853,0.00054233,0.000515396,0.000645748,0.00038101,0.000183747,0.000125406,3.27355e-05,0.000333269,0.000750911,0,4.25283e-05,4.60987e-05,0,0,0,0,0,0,0,0,0.000239054,0,0.000259387,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0.00213005,0.000830777,0.0164899,0.14119,0.2492,0.207793,0.161936,0.135887,0.0961895,0.0763286,0.0589561,0.0447079,0.0352316,0.0259891,0.0190819,0.015489,0.0139886,0.00966451,0.00694155,0.00504147,0.00390111,0.0035787,0.00268253,0.00271125,0.00202353,0.00124414,0.000699645,0.00110417,0.000345715,0.000536585,0.00046389,0.000394925,0.00015424,0.000284755,0.000333269,0.000162518,3.94362e-05,0.000142442,9.21973e-05,0,0,0.00023714,0,0.000180899,0,0,0.000137309,0,0,0,0,0,0,0,0,9.17758e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0.00386792,0.0157622,0.117156,0.215376,0.194344,0.155761,0.125888,0.0926766,0.0759603,0.0615878,0.0457447,0.0353338,0.0271433,0.0210285,0.0168656,0.013033,0.00983309,0.007213,0.00509028,0.00470808,0.00372229,0.00234778,0.00236329,0.00121968,0.00141165,0.000731571,0.000656628,0.000902424,0.000977271,0.000973598,0.000125406,0.000317491,0.000149453,7.47322e-05,0.000250394,0,9.21973e-05,0.000160782,0,0.000182617,0.00019618,6.02995e-05,6.33658e-05,0,0,0,0,7.74444e-05,0,0.000550319,0.000168408,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000106724,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0.00132227,0.00507687,0.0204376,0.105453,0.199203,0.177572,0.150718,0.133638,0.0983177,0.0817218,0.0596172,0.048945,0.0372723,0.0296086,0.0242066,0.0172709,0.0146786,0.0101576,0.00800301,0.00652099,0.00465332,0.0039307,0.0034543,0.00264595,0.00123319,0.00118904,0.0017654,0.00130661,0.00109354,0.000330482,0.000637105,0.000569511,0.000298907,0.000125152,0.000739299,4.25283e-05,0.000447096,0.000160782,0.000101361,0.000182617,0.00039236,0,0,6.57895e-05,0,0,0.000245955,0,0,0,0,0,0,0,0,9.45069e-05,0,0.000198116,0,0.000337885,9.95528e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0.00117027,0.00230939,0.00559386,0.0235141,0.0913373,0.169597,0.163122,0.13947,0.129121,0.0975681,0.0778507,0.0666624,0.0491196,0.039625,0.0277891,0.0242898,0.0189927,0.0156073,0.0120393,0.00730994,0.0070373,0.00526013,0.00467403,0.00311352,0.00258786,0.00194694,0.00160207,0.0011661,0.00116778,0.000909154,0.000569366,0.00075606,0.000413998,0.000375455,0.000396256,0.000512382,0.000354899,0.000208786,0,0.00047428,0.000254753,0.000605891,6.33658e-05,0,6.86544e-05,7.13736e-05,7.34338e-05,0,0.000270883,0,0,8.78114e-05,0.000179767,0,0,0,0,0,0,0,9.95528e-05,0,0.000103592,0,0,0,0,0,0,0,0,0,0,1.44542e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0.000659825,0.00284637,0.00787098,0.023673,0.0930676,0.160606,0.152077,0.132506,0.114678,0.0950043,0.0778382,0.064767,0.0511175,0.0421029,0.0335814,0.0239338,0.02007,0.0148184,0.0119835,0.00924588,0.00683787,0.00554789,0.00529824,0.00350395,0.00226688,0.00296486,0.00178862,0.00160692,0.00168116,0.00152502,0.000942609,0.000609817,0.000162518,0.000567777,0.000427325,0.000200499,0.000482346,0.000321787,0.000365234,0.000313325,0.000382862,6.33658e-05,0,6.86544e-05,7.13736e-05,0,0,0.000161753,0,8.4204e-05,0,0,0,0,0,0,0,0,0,0,0,0.000346964,0,0,0,0,0,0,0,0,0,0,1.44542e-05,0,0,1.83361e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0.000329912,0.00179134,0.00452013,0.0062096,0.0253533,0.0857244,0.142127,0.139188,0.124533,0.117349,0.0966022,0.0764366,0.0654293,0.0531009,0.0407425,0.0326385,0.0259812,0.0203933,0.0161226,0.0132903,0.00972102,0.00833324,0.00556554,0.00415052,0.00371639,0.00401674,0.00311146,0.00183082,0.00245184,0.00108106,0.000800231,0.000827995,0.000950795,0.000528341,0.000512382,0.000663699,0.000578354,0.000339492,0.000656897,0.000313325,0,6.33658e-05,0,0,0.000239054,0.000319388,7.74444e-05,0,8.21534e-05,8.4204e-05,0,0,0,9.14748e-05,0.000316536,0,0,0,0,0.000432989,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1.35585e-05,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0.000490875,0.0018703,0.00295912,0.0107818,0.0270702,0.0801948,0.130561,0.138379,0.125304,0.107261,0.0980001,0.0788132,0.0649441,0.0540247,0.0414696,0.0348252,0.0246836,0.0230044,0.0179107,0.0134162,0.0108672,0.00847793,0.00646589,0.00440306,0.00491265,0.00320439,0.00298249,0.00269045,0.00181474,0.00130427,0.000747266,0.00111331,0.00130708,0.000412468,0.000447096,4.80041e-05,0.000610598,0.000109047,0.000254753,0,0.000551199,0.000286141,0.000137309,0,0.000245955,0.000259387,0,8.21534e-05,0,0,8.98834e-05,9.17758e-05,9.14748e-05,0.000505549,0,0.000430837,0.00010261,0,0,0.000104044,0,0.000102321,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4.0481e-06,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0.000245437,0.000506133,0.0014468,0.00481649,0.0115486,0.0297608,0.0789999,0.124323,0.128403,0.12135,0.10732,0.092633,0.0776458,0.064481,0.0555952,0.0404905,0.0366407,0.0294175,0.0218127,0.0172438,0.0129372,0.010002,0.00824017,0.00891731,0.0066496,0.0047061,0.00465619,0.00327871,0.00254842,0.00168723,0.00102381,0.000500607,0.0012282,0.000982235,0.000739792,0.00143027,0.000661279,0.000455233,0.000254753,0.000645125,0.000275599,0.00041772,0,7.13736e-05,0.000491909,7.74444e-05,8.08766e-05,8.21534e-05,0.000366232,0,0.000691983,9.17758e-05,9.14748e-05,9.45069e-05,0,0,0,0.000337885,0,0,0.000103592,0,0,0,0,0,0,0,0,0,0,0,0,1.71335e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0.000861761,0.00233903,0.00645405,0.0129424,0.0305766,0.0737067,0.11604,0.124015,0.11747,0.102749,0.093188,0.0790903,0.066438,0.0561164,0.0458511,0.0347797,0.0284274,0.0217331,0.0177934,0.0135405,0.0116359,0.00956495,0.00703012,0.00657253,0.00482822,0.0041687,0.00260609,0.00266258,0.00220909,0.00253861,0.00108234,0.00157967,0.000447096,0.0011087,0.000509237,0.000583327,0.000254753,0.000443162,0.000190097,0.000506492,0.000298601,7.13736e-05,0,0,0.000541767,0.000439467,8.4204e-05,0.00029411,0,0.000307388,0,9.45069e-05,0,0,0,0.000337885,0,0,0.000103592,0,0,0.00035064,0,0,0,0,0.000110346,0,0,1.44542e-05,1.57605e-05,1.71335e-05,0,0,0,0,0,0,0,4.0481e-06,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0.000325281,0.000733529,0.00314894,0.00712609,0.0140344,0.0349031,0.0700846,0.109059,0.116246,0.110747,0.102021,0.0916241,0.0774355,0.0687383,0.0524749,0.0448178,0.0391254,0.0308456,0.0251415,0.0189176,0.0136637,0.0132569,0.00909171,0.00744249,0.00617278,0.00582242,0.00478836,0.00416326,0.00204763,0.00303921,0.0019675,0.00182203,0.000647595,0.0014615,0.00145933,0.000692374,0.000705685,0.000382862,0.000424467,0.000792633,0.000137309,0.000381801,0.000220301,0.000414276,0,0.000164307,8.4204e-05,0.000263434,0.000390933,9.17758e-05,0,0,9.73949e-05,0,0,0,0,0,0,0.000102321,0,0,0,0,0,0,0,0,0.000111025,6.28661e-05,0.000105574,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0.000456651,0.00116702,0.00307553,0.00768978,0.0158995,0.035213,0.0726624,0.104153,0.113427,0.109136,0.100619,0.0877891,0.0776697,0.0657756,0.0566774,0.0446423,0.0372728,0.0282421,0.0229536,0.0195002,0.015639,0.011831,0.00927057,0.00644497,0.00705379,0.00550189,0.00387851,0.00395616,0.0030149,0.00241508,0.00125226,0.00182059,0.0014135,0.000643574,0.00165998,0.000509505,0.000382862,0.000614565,0.000858422,0.000205963,0.000453175,0.000146868,0.000336832,0.000161753,0.000357313,0,0.000381922,8.98834e-05,0.000307388,0.00061276,0.000189014,9.73949e-05,0,0.00010261,0,0,0,0,0,0.000357456,0.000104689,0,0,0,0.000215203,0,0,0,1.44542e-05,1.57605e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000923818,0.00128874,0.00401247,0.0082857,0.0179975,0.0347669,0.0677383,0.098843,0.107099,0.105869,0.0979144,0.0887277,0.0767685,0.0673704,0.0534986,0.0480414,0.0396312,0.0320268,0.0287532,0.0205376,0.0164411,0.0122821,0.0108352,0.0107823,0.00725897,0.00556574,0.00637142,0.00390222,0.00327268,0.00331665,0.00282309,0.00154074,0.000831024,0.00145832,0.000568078,0.000786789,0.0010169,0.000572282,0.000298601,0.00090635,0.00053969,0.000259387,0.000622643,0.000632473,0,0.000381922,0.000480817,9.17758e-05,9.14748e-05,0,0,0,0,0.000337885,0,0,0,0,0,0.000104689,0,0.000105298,0,0.000467995,0,0,0,2.89083e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0.00016264,0.000415318,0.000243202,0.000606377,0.00167175,0.00452515,0.00895608,0.0185698,0.0365475,0.0713268,0.0944247,0.105131,0.104486,0.0965152,0.0861125,0.0736513,0.067062,0.055058,0.0498601,0.0412106,0.0327442,0.0266348,0.0222423,0.0187071,0.0136025,0.0117998,0.00955519,0.00708929,0.00731616,0.00424031,0.00495036,0.00274688,0.00291528,0.00237589,0.00237401,0.00337449,0.00115662,0.000645125,0.000868028,0.000924212,0.000298601,0.000763603,0.000811298,7.74444e-05,0.00070352,0.000632473,0.000366232,0.000175623,8.98834e-05,0,0.00030638,0,9.73949e-05,0,0.000343677,0,0.000333436,0,0,0.000102321,0.000106724,0,0.000103772,0,0,0.000107601,0,0,0,1.44542e-05,1.57605e-05,0,0,0,0,0,8.50629e-05,2.66732e-05,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0.000138439,0.000157907,0.000140683,0.00126095,0.00334275,0.0060911,0.0100516,0.0208537,0.0359856,0.0648296,0.0903331,0.101532,0.100386,0.0926367,0.0864741,0.0781295,0.0656667,0.0554158,0.0492129,0.0405012,0.0336901,0.0265837,0.0234202,0.0167346,0.0131684,0.0133778,0.0103443,0.00833832,0.00566381,0.00587495,0.00446899,0.00268479,0.00191031,0.00300231,0.00204426,0.00141137,0.00155251,0.00122913,0.000944036,0.000734511,0.00090635,0.000392822,0.000232333,0.000513513,0.000439467,0.000648259,0.000882331,0.000390933,0.000275327,9.14748e-05,0,0,0,0.000687353,0.000100881,0,0,0.000346964,0.000102321,0.000357456,0.00035064,0,0,0.000348548,0,0,0,0,4.84119e-05,1.57605e-05,1.71335e-05,0,0,2.20468e-05,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000108337,0.000821609,0.00200791,0.00305316,0.00485857,0.0120986,0.0210488,0.038487,0.0630158,0.0887643,0.0973408,0.097331,0.0921885,0.0822591,0.0752441,0.0636651,0.0580007,0.0499128,0.042101,0.0359568,0.027995,0.0239526,0.017108,0.0152287,0.0113638,0.0110661,0.00727773,0.00793132,0.00556396,0.00421047,0.00330704,0.00364588,0.00209617,0.00207613,0.00141085,0.000868028,0.000924212,0.000343272,0.000595922,0.000958165,0.000619555,0.000432637,0.00118279,0.000282028,0.000469733,0.000390933,9.17758e-05,0.000397855,0.00104411,0.000520998,0,0,0,9.95528e-05,0,0,0.000342708,0,0.000209379,0.000103772,0.000210596,0,0,0,0,0,4.84119e-05,0,0,6.1414e-05,6.64416e-05,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9.55677e-05,0.000365771,0.00144826,0.00282239,0.00678935,0.0114139,0.0222224,0.0375941,0.0586244,0.0835844,0.0976854,0.0947347,0.0915302,0.0862343,0.0757056,0.06773,0.0578985,0.0523235,0.0439893,0.0357488,0.0292534,0.0212863,0.019207,0.0169311,0.0136772,0.0105542,0.00881648,0.008028,0.00465757,0.0035829,0.00388402,0.00253235,0.00248895,0.00266187,0.001378,0.00191421,0.0011944,0.00095279,0.00053969,0.00108794,0.00070352,0.00052162,0.000618843,0,0.00105152,0,9.14748e-05,9.45069e-05,9.73949e-05,0.000331779,0.00010261,0.000201762,0,0,0,0,0,0.000104689,0,0,0,0,0,0,0,4.84119e-05,1.57605e-05,0,0,1.98372e-05,0,0,0,2.66732e-05,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.85333e-05,0.000340365,0.000986543,0.00149102,0.00439469,0.00752616,0.0134314,0.0220878,0.0402767,0.0604467,0.0792373,0.0933989,0.0914905,0.0871023,0.0849152,0.0763066,0.0677725,0.0560879,0.0491771,0.0442191,0.0328149,0.029817,0.0252032,0.0211026,0.0164601,0.0153847,0.0116929,0.00738395,0.00761674,0.00512365,0.00566513,0.00388686,0.00456508,0.00377411,0.00296823,0.00147035,0.00137638,0.00112047,0.00167038,0.0010105,0.000513513,0.000492921,0.000450435,0.000263434,0.000660584,0.000399164,9.14748e-05,0.000411042,0.00019479,0.000663559,0.000205221,0,0.000532542,0.00066061,0,0,0,0.000209379,0,0.000457977,0,0.000360394,0,0,0.000371862,9.68238e-05,6.85477e-05,5.73858e-05,0,1.98372e-05,0,0,0,0,2.81995e-05,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8.50914e-05,0.000234945,0.00105447,0.00162945,0.00373057,0.00614812,0.0146076,0.0249995,0.0398141,0.0635914,0.0809064,0.0882524,0.0882126,0.0897102,0.0800119,0.0730564,0.0642938,0.0605506,0.0454376,0.0414544,0.0342257,0.0331684,0.0213105,0.0219228,0.0197371,0.0149399,0.0130944,0.0100688,0.00808019,0.00627329,0.00729682,0.00468223,0.00496193,0.00154596,0.00239772,0.00220353,0.00214806,0.00100595,0.000724054,0.00143141,0.000603773,0.000787251,0.000175623,0.000691983,0.000307388,0.000365899,0.000378027,0.000520998,0.000198116,0.000343677,0.000403525,9.95528e-05,0.000348478,0.000346964,0,0.000106724,0.000701281,0.000103772,0,0,0.000107601,0.000110346,0.00037299,0,7.73202e-05,0,1.71335e-05,0,0,0,0,0,0,0,1.35585e-05,2.70698e-05,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000234945,0.000603788,0.000892465,0.00213215,0.00478095,0.00777084,0.0140896,0.0231495,0.039429,0.0580773,0.077104,0.0853562,0.0898529,0.0838186,0.0840449,0.0729078,0.0653441,0.0566045,0.0531938,0.0443182,0.0370344,0.0285126,0.0251677,0.0215734,0.0164717,0.0140172,0.0122787,0.0110992,0.0102941,0.00709516,0.00616982,0.00478104,0.00294609,0.00321334,0.00319197,0.00169489,0.0022835,0.00157966,0.00105528,0.000961087,0.00106928,0.000939466,0.00147385,0.000399164,0.00061276,0.000411042,0.000520998,0,0.000307831,0.000201762,0,0.000208088,0,0.00044503,0.000464181,0.000314068,0.000555111,0,0,0.000107601,0.000369586,0,0,1.44542e-05,0,7.45193e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000218274,0.000405842,0.00126746,0.00269055,0.00483534,0.0105306,0.0135554,0.0259458,0.0402657,0.0573692,0.0782605,0.080864,0.0847664,0.0810527,0.0807736,0.0701346,0.0661144,0.0564285,0.0516929,0.0417248,0.0381122,0.0307592,0.0275416,0.0217514,0.0169086,0.0134495,0.0131223,0.00849283,0.00982918,0.00719164,0.00639385,0.00366525,0.00382843,0.00280073,0.00183763,0.00297358,0.00121577,0.00164967,0.0012897,0.000985075,0.00194028,0.0011414,0.000890104,0.00079571,0.000189014,0.000292185,0,0.000548897,0.000201762,9.95528e-05,0,0.000346964,0.000102321,0.000426898,0,0.000347567,0.000105298,0.000208129,0,0.000110346,0,0,2.89083e-05,0.000100069,0,1.83361e-05,0,4.40936e-05,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000135281,0.000773479,0.0013793,0.00229575,0.00588713,0.0103731,0.0163146,0.025667,0.0417126,0.0554198,0.0761049,0.0794391,0.0822802,0.0794207,0.0746035,0.0721039,0.0672787,0.0573729,0.0491971,0.0479623,0.0348168,0.033069,0.0269246,0.0197365,0.0191762,0.0162732,0.0129191,0.0101208,0.00973636,0.00790713,0.00508448,0.00483825,0.00468168,0.00338977,0.0029444,0.00222627,0.00183968,0.00197563,0.0022268,0.00102728,0.00105152,0.000367103,0.000887185,0.000505549,0.000715788,0.000495291,0.000446287,0.000100881,9.95528e-05,0.000416176,0.000450556,0.000102321,0,0.000209379,0.000347567,0,0,0.000107601,0.000590278,0.00037299,0.000111025,0.000125732,0,3.4267e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7.27581e-05,0.000135281,0.0002795,0.00120501,0.0015508,0.0022869,0.0064111,0.0114883,0.0158791,0.0263495,0.0408133,0.0533425,0.0682292,0.0780404,0.0818096,0.0785412,0.0788121,0.0721132,0.0652179,0.0627233,0.0476006,0.0438233,0.0398983,0.0319381,0.0252451,0.0228774,0.0166694,0.0138008,0.0122577,0.01407,0.00848906,0.0077107,0.00582825,0.00433841,0.0044638,0.00392822,0.00331421,0.00186405,0.00255465,0.00160392,0.00111509,0.000930234,0.00110572,0.00177437,0.00123313,0.000423603,0.000960733,0.000789963,0.000776652,0.000497764,0.000312132,0,0.000306964,0.000320173,0.000104689,0.000103772,0.000315894,0,0,0.000110346,0.000484352,0.000482887,1.44542e-05,3.1521e-05,5.73858e-05,6.1414e-05,0,0,0.000154058,0,0,0,4.0481e-06,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6.76404e-05,6.50218e-05,0.000312201,0.000875708,0.00218886,0.00489974,0.00669184,0.0104216,0.0175262,0.0269304,0.039316,0.0571706,0.0669893,0.0769451,0.0776178,0.0784813,0.0765651,0.0733728,0.0653755,0.0586386,0.0524704,0.0448652,0.0377599,0.0345274,0.0268713,0.0233696,0.0195801,0.0146075,0.0133382,0.0113682,0.00953225,0.0098144,0.00858748,0.0055129,0.00518012,0.00429765,0.00424549,0.00219733,0.00233638,0.00134785,0.0011414,0.00168843,0.00165094,0.000600056,0.000618393,0.000861675,0.000651507,0.00141718,0.000731647,0.000452522,0.000103592,0,0.000357456,0.000104689,0.000207544,0,0.00139419,0.000107601,0,0,0.000482887,0.000188598,0.000105574,7.45193e-05,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7.27581e-05,0,6.50218e-05,8.10827e-05,0.000296019,0.000794707,0.00247278,0.0041741,0.00618726,0.011737,0.0194541,0.025575,0.0419782,0.0567726,0.0668261,0.0741269,0.0821014,0.0736038,0.0762018,0.0689112,0.0617496,0.0569234,0.0500545,0.0455253,0.0428976,0.0375065,0.0300195,0.0227192,0.0191131,0.0182194,0.0145785,0.0106759,0.0104462,0.00828888,0.00787508,0.00461478,0.00520365,0.00435074,0.00469852,0.00213856,0.0021995,0.0016807,0.00144076,0.00119356,0.000756055,0.00162637,0.000693407,0.00109779,0.00175507,0.000632094,0.000208088,0.0010047,0.000547351,0.000106724,0.000664709,0.000207544,0.000105298,0.000348548,0.000107601,0.000110346,0.000222724,0.000371862,0.000106229,6.30419e-05,1.71335e-05,1.83361e-05,1.98372e-05,0,2.29983e-05,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6.50218e-05,0,0.000195288,0.000553019,0.000874912,0.00193935,0.00371439,0.00812847,0.011988,0.0170246,0.0294479,0.0380415,0.0517833,0.0642785,0.0690632,0.0753196,0.0766337,0.0727512,0.0705033,0.0634132,0.0540018,0.0481633,0.047609,0.0422358,0.0368614,0.0308041,0.0240031,0.0226702,0.0173007,0.0162955,0.0110612,0.00950397,0.00679763,0.00584455,0.00577281,0.00451637,0.00499844,0.0030648,0.00293689,0.0022828,0.00214731,0.00134456,0.000978084,0.00143158,0.000960733,0.000995184,0.000640529,0.000865977,0.000696957,0.0011083,0.00123277,0.00103509,0.000560019,0.000451339,0.000563275,0.00080116,0.000215203,0.000110346,0,0.000371862,0.000140186,6.85477e-05,1.71335e-05,1.83361e-05,1.98372e-05,0,0,0.000170126,0,0,1.35585e-05,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000236815,0.00034574,0.000488788,0.000844779,0.00296931,0.00473259,0.00754515,0.0117578,0.0190934,0.0295345,0.0393992,0.0526309,0.0642664,0.07146,0.0722168,0.0742662,0.072719,0.0661737,0.0652974,0.0576007,0.051708,0.0481263,0.0396427,0.0320937,0.0279418,0.0247583,0.0197185,0.0168467,0.0131958,0.0144876,0.0110757,0.00824221,0.00750736,0.00486425,0.00480543,0.00576741,0.00214237,0.00351408,0.00116543,0.00177437,0.0011671,0.000876554,0.000728012,0.00133886,0.00074141,0.000199106,0.000801001,0.00065774,0.000751993,0.000320173,0.000314068,0.000451339,0.000773871,0.000556677,0.000360394,0.000479932,0.000111362,0.000111025,0.000101179,0.000121335,0.000108786,0.000141164,1.98372e-05,0.000191778,0,2.53969e-05,2.66732e-05,0,0,8.08214e-06,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6.24402e-05,5.92039e-05,0.00017287,0.000284274,0.000638985,0.00187446,0.00254169,0.0060722,0.00816336,0.0127133,0.018679,0.0288568,0.038245,0.0523073,0.0630086,0.0678783,0.0717754,0.0710239,0.0682628,0.0651498,0.0619558,0.0563195,0.0523207,0.0465448,0.0422357,0.034503,0.0310128,0.0249455,0.0222289,0.0181228,0.0156307,0.012639,0.00999308,0.00857197,0.00697481,0.00672761,0.00492537,0.00334527,0.00234128,0.00291358,0.00318284,0.00281127,0.0024102,0.00198592,0.00144147,0.00209295,0.000865977,0.000764654,0.000310776,0.000992381,0.000677629,0.000209379,0.000207544,0.000210596,0.000452613,0.000107601,0.000110346,0.00074598,0,0.000231961,0.000326978,0.000246677,6.1414e-05,0,0,7.70292e-05,0,2.66732e-05,0,1.76066e-05,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5.76234e-05,0.000164634,0.000311193,0.00106114,0.00158119,0.00323461,0.0060706,0.00833205,0.0149044,0.0197035,0.0330867,0.0374271,0.0503908,0.061802,0.0617158,0.0684871,0.0669193,0.0649949,0.0601622,0.0615796,0.055326,0.0472961,0.0431456,0.0378801,0.0321461,0.0300884,0.0238604,0.0193792,0.0202197,0.0165851,0.0136276,0.0100938,0.00900449,0.0108758,0.00514857,0.00416625,0.0046284,0.00481762,0.00336579,0.00176715,0.0025076,0.00202052,0.0012004,0.00215859,0.000597317,0.00100909,0.000621551,0.000890059,0.000464181,0.000523447,0.000415088,0.000563275,0.000104065,0.000107601,0.000220692,0.000484352,0.000482887,0.000299876,1.57605e-05,0,7.97501e-05,1.98372e-05,0.000117936,2.29983e-05,0,2.66732e-05,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000144397,0.000412145,0.000881237,0.00243455,0.003372,0.00574134,0.00840536,0.0151893,0.0219799,0.0294458,0.0405946,0.0485144,0.0578296,0.0683806,0.068907,0.0669843,0.0700586,0.0608018,0.0539686,0.0574711,0.0423371,0.043574,0.0402276,0.0358371,0.0336331,0.0271248,0.0236144,0.0191116,0.0193066,0.0146742,0.0112447,0.00730268,0.00567917,0.00651913,0.00670435,0.00435434,0.00483378,0.00233873,0.00208399,0.00145602,0.00288294,0.00195683,0.000930753,0.00170605,0.000828735,0.00150399,0.00160599,0.00101535,0.000451339,0.000563275,0.000104065,0.000215203,0.000331038,0.000111362,0.000222051,0.000169095,0.000110323,5.73858e-05,1.83361e-05,1.98372e-05,0,2.29983e-05,0,0.000116011,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5.68548e-05,0.000127797,0.000169408,0.000395499,0.00127786,0.00232826,0.00365904,0.00542923,0.0100283,0.0130663,0.0206827,0.0291866,0.0389469,0.0495056,0.0590298,0.068103,0.0612552,0.0678231,0.0646114,0.063021,0.0619539,0.0575416,0.0488023,0.0391946,0.0406784,0.0363357,0.0273586,0.026923,0.0221161,0.0199162,0.0159478,0.0143579,0.0146419,0.0106126,0.00739302,0.00952645,0.00496911,0.00476987,0.00252775,0.00266836,0.00344194,0.00415011,0.00256212,0.00232927,0.000764654,0.00131548,0.00129934,0.00124853,0.000104689,0.000451339,0.000421192,0.000208129,0.000107601,0.000110346,0.00037299,0.000111025,0.000265918,0.00014735,7.45193e-05,7.97501e-05,0.000172558,0.00016203,0,0,0,0.000122649,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5.76234e-05,0,0,0.000186268,0.0002825,0.000166723,0.0013607,0.00236686,0.00410773,0.00595106,0.0101931,0.0125539,0.0225574,0.0269071,0.0358582,0.0487116,0.0584763,0.060706,0.0619971,0.0673347,0.0645372,0.0604878,0.0591554,0.0585113,0.0517007,0.0468645,0.038629,0.0316372,0.0289205,0.029759,0.0254857,0.0209658,0.0167316,0.012987,0.00973309,0.00944758,0.00760318,0.00659342,0.00498038,0.00486194,0.00377373,0.00443728,0.00257018,0.00269824,0.00196106,0.00236666,0.000517959,0.000854315,0.00110453,0.000560019,0.000902678,0.000915954,0.000208129,0.000322804,0.000369586,0.00074598,0.000815963,0.000449467,0.000100069,5.73858e-05,1.83361e-05,1.98372e-05,0,0,0.00011046,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5.64693e-05,0.000186369,1.71902e-05,0.0011847,0.00195455,0.00242268,0.00455327,0.00684773,0.0104703,0.0153591,0.020506,0.0294798,0.035579,0.0449502,0.0584474,0.0629022,0.064101,0.0686833,0.0611766,0.0608987,0.0562082,0.0567986,0.0502194,0.0471283,0.0406558,0.03735,0.0297023,0.023173,0.0215583,0.0170346,0.0184576,0.0137322,0.0133895,0.00816957,0.00972261,0.00629738,0.0055565,0.00546814,0.00387278,0.00281125,0.00256212,0.0030957,0.00229396,0.000621551,0.00140167,0.00110453,0.00132942,0.000762655,0.00158453,0.002159,0.00104359,0.00132945,0.000222724,0.000593913,0.000391651,0.000168616,0,7.97501e-05,6.64416e-05,2.20468e-05,0.000231088,0,2.66732e-05,5.63989e-05,1.35585e-05,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5.64693e-05,0,0.000149532,0.000563019,0.000922459,0.00232109,0.00277019,0.00485677,0.00714858,0.0103305,0.0157382,0.0226749,0.0307366,0.0418837,0.0442341,0.0560908,0.0628062,0.0631132,0.0668619,0.0621755,0.0631095,0.0643854,0.0517393,0.0509424,0.0472997,0.0394816,0.0377734,0.0316461,0.0262235,0.0270622,0.0176529,0.0173063,0.0150272,0.0139437,0.0104889,0.00908236,0.00887786,0.00514194,0.00423916,0.00380643,0.00380793,0.00496198,0.00218992,0.00238759,0.000854315,0.00149927,0.00132942,0.000866427,0.00324262,0.000728453,0.000322804,0.000369586,0.000818439,0.0010768,0.000555696,0.00013159,7.45193e-05,5.50084e-05,1.98372e-05,0,0,0,0,5.63989e-05,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5.55986e-05,0,0.000129869,0.000230304,0.000117331,0.000661489,0.000864833,0.00109054,0.00339491,0.00510217,0.00600583,0.0116065,0.0187182,0.0232103,0.0335748,0.0450538,0.0486089,0.0527672,0.0555009,0.0644068,0.0659984,0.0674871,0.0540203,0.0572679,0.0525678,0.046458,0.0423957,0.0387692,0.0371863,0.0305753,0.027681,0.0243063,0.0216503,0.0153785,0.011832,0.0112828,0.00892697,0.0130543,0.00963613,0.00443252,0.00425272,0.00431234,0.00409122,0.00316266,0.00342848,0.00225598,0.00185672,0.00308262,0.00142154,0.000210596,0.00222671,0.000575596,0.000849518,0.000818439,0.000333076,0.000555696,0.000115829,0.000108786,0.000153095,0.000172558,2.20468e-05,0.000177057,0,0.000142684,0,8.0962e-06,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0001695,0,0.000117331,0.000242844,0.000419604,0.000908116,0.00146084,0.00309523,0.00524381,0.00811795,0.0114665,0.0178181,0.0219332,0.0321312,0.036029,0.0497861,0.0516453,0.0635068,0.0627152,0.0644476,0.0601485,0.0546424,0.0585264,0.0569366,0.0501767,0.0447989,0.0410225,0.0357444,0.0344209,0.0294403,0.0233679,0.0207561,0.0180556,0.0155265,0.0123247,0.0100404,0.00989897,0.00460079,0.00771548,0.0071163,0.00389212,0.00309496,0.00283814,0.00324836,0.0027478,0.00164349,0.00211667,0.00242691,0.000868871,0.0012212,0.00114201,0.00108007,0.000593913,0.000337495,0.000321472,0.000298077,9.80863e-05,0,0,6.8995e-05,0,0,2.81995e-05,8.0962e-06,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000117331,0,0.000190812,0.000666218,0.00114358,0.00199883,0.00393502,0.00470077,0.00824346,0.012547,0.0160565,0.0245231,0.0325472,0.037472,0.0457642,0.0501711,0.0558008,0.057541,0.059531,0.0604332,0.0594387,0.0617257,0.0500906,0.0517109,0.0504246,0.0420901,0.0369641,0.0314159,0.0275233,0.0209539,0.0189587,0.0169032,0.0164587,0.0122892,0.0128595,0.00804273,0.00950062,0.00600176,0.00629095,0.00577875,0.0032887,0.00502848,0.00245979,0.00112004,0.00111022,0.00133715,0.00132148,0.00075321,0.000590278,0.00130279,0.00103801,0.00049283,0.000163111,0.00012592,6.1414e-05,0,2.20468e-05,4.59967e-05,2.53969e-05,0,0,4.0481e-06,8.08214e-06,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6.0711e-05,6.36041e-05,0.000235081,0.000607096,0.00157141,0.00231945,0.00326912,0.006139,0.00892048,0.0119749,0.0188219,0.0233051,0.030186,0.0421297,0.0431037,0.0487399,0.0577401,0.0554197,0.0589199,0.0573546,0.0594231,0.0558948,0.0491527,0.0472086,0.0435261,0.0386099,0.0360076,0.0374703,0.0253836,0.0268359,0.0227624,0.0211327,0.0179117,0.0137654,0.0107614,0.0112499,0.00903789,0.00755513,0.00584145,0.00470777,0.00406693,0.00303069,0.00332354,0.0032269,0.00140566,0.00243484,0.00230239,0.00180938,0.000668173,0.000555127,0.00057015,0.000374259,0.000274958,3.66723e-05,0,0,0,5.07938e-05,2.66732e-05,0,1.35585e-05,8.08214e-06,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6.36041e-05,0.000392114,0.000303548,0.00082461,0.00178133,0.00247927,0.00381256,0.00622359,0.0100647,0.0138194,0.0169725,0.0242136,0.0315383,0.0377088,0.0423701,0.0531799,0.0586934,0.0594292,0.0558498,0.0589562,0.0577278,0.0567921,0.0558798,0.0547349,0.0429363,0.0364886,0.0350123,0.0309019,0.0249668,0.0236801,0.0220474,0.0188568,0.0167987,0.0150006,0.012794,0.0114991,0.00832156,0.00813541,0.0054691,0.00605169,0.0054956,0.00350138,0.00326315,0.00250048,0.00226306,0.000860811,0.00188118,0.00130279,0.000777178,0.000831019,0.000263179,0.000102801,9.80863e-05,0.00015272,2.20468e-05,7.70292e-05,8.50629e-05,2.66732e-05,2.81995e-05,8.0962e-06,5.41397e-05,0,5.45915e-05,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6.0711e-05,8.25941e-05,0.000130705,7.06161e-05,0.000458771,0.000927781,0.00163456,0.00199643,0.00437268,0.00638342,0.00816506,0.0153894,0.0182736,0.0233823,0.0279438,0.0434063,0.0432305,0.0531671,0.0543285,0.0519151,0.057279,0.0600131,0.056357,0.0528258,0.0560318,0.0434459,0.0445347,0.0372604,0.0369862,0.0309348,0.0283827,0.0237942,0.0188238,0.020509,0.0144659,0.0146459,0.00963833,0.00881454,0.0115475,0.00733873,0.00519246,0.00524487,0.00531767,0.00405707,0.00232161,0.00159732,0.00132881,0.00214042,0.00163688,0.00174295,0.000753699,0.000368753,0.000200439,0.000134759,0.000132883,2.20468e-05,0,0.00011046,2.66732e-05,2.81995e-05,1.35585e-05,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6.36041e-05,6.53523e-05,0.000232932,0.000466887,0.00029813,0.000927002,0.00191132,0.00306841,0.00374999,0.00687797,0.00853853,0.0142299,0.0167036,0.0241903,0.0303987,0.0342684,0.043742,0.0483778,0.0517128,0.0569239,0.0562761,0.0542803,0.0604212,0.0561251,0.0453587,0.0486868,0.0449888,0.0388567,0.039036,0.0337101,0.0305809,0.0324542,0.0249058,0.0161201,0.0140612,0.0146361,0.0127114,0.014403,0.010741,0.00909541,0.00545832,0.00528613,0.00426461,0.00761179,0.00334006,0.00323838,0.00350312,0.00197096,0.0027863,0.00126603,0.000627184,0.000298077,0.000196173,3.96745e-05,2.20468e-05,0.000123026,2.53969e-05,0.000232022,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.10836e-05,7.78144e-05,0.000273385,0.000275621,0.00130304,0.00105225,0.00258872,0.00428894,0.00821116,0.0098608,0.0146247,0.0185149,0.0254986,0.0297325,0.0331066,0.0407119,0.0490102,0.0539039,0.0527954,0.0512758,0.0538609,0.0551687,0.0549293,0.0482929,0.046749,0.0486195,0.0393999,0.0321732,0.0308466,0.0293413,0.0255242,0.0218845,0.0205762,0.0142678,0.0172104,0.0112667,0.0114611,0.0103023,0.0076725,0.00886065,0.00436839,0.00365876,0.004313,0.00287798,0.00457333,0.00148661,0.00137109,0.00139543,0.000516104,0.000464249,0.000122828,0.000232069,2.20468e-05,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7.78144e-05,0,0.000697977,0.000579438,0.00149082,0.00150654,0.00248819,0.00477884,0.00665892,0.0133434,0.0150326,0.0215157,0.0254233,0.0288083,0.0389392,0.0422721,0.0446983,0.0504099,0.0524711,0.0501786,0.0549056,0.0558062,0.049541,0.0502763,0.0507534,0.0433375,0.0355224,0.0399101,0.0307395,0.0277737,0.0291789,0.0197504,0.0207035,0.0140008,0.0171495,0.0129476,0.0101593,0.00934793,0.00625988,0.00613749,0.00803299,0.00448477,0.00366878,0.00568209,0.00286721,0.00118783,0.00164828,0.000474328,8.56674e-05,0.00023925,0.000145791,0.000117936,0.000123026,0,0,0,3.92612e-05,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.10836e-05,0,8.288e-05,0.000146734,0.000318553,0.000942609,0.00121963,0.00218747,0.00361762,0.00473698,0.00650816,0.00907381,0.0147863,0.0171043,0.0266058,0.029537,0.0399437,0.0399718,0.0475405,0.0485602,0.0522126,0.0528921,0.0555841,0.0615501,0.046543,0.0544235,0.0413687,0.0422673,0.0355525,0.0350298,0.0300138,0.0309273,0.0239055,0.0200934,0.0202318,0.0196879,0.0157907,0.0123129,0.0112419,0.0106038,0.00464345,0.00612245,0.00476561,0.0040616,0.0040934,0.00487708,0.00326385,0.00193806,0.000616172,0.000274958,3.66723e-05,0.000125953,2.20468e-05,0.000123026,0,2.66732e-05,0,1.61924e-05,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8.288e-05,0.000275621,2.88335e-05,0.000536775,0.000690546,0.00133751,0.00347176,0.003559,0.00383947,0.00635959,0.0130076,0.0152098,0.0195313,0.0253495,0.0333544,0.040988,0.0422203,0.0487777,0.0499769,0.0511883,0.0583943,0.053225,0.051931,0.0498097,0.0442265,0.0490808,0.0458372,0.0421166,0.0306908,0.0310467,0.0308668,0.0272705,0.0242535,0.0216597,0.0204723,0.0163441,0.0114451,0.0104625,0.0104384,0.00795436,0.0121792,0.00423921,0.0053843,0.00331266,0.00567829,0.00192152,0.000579145,0.000343492,0.000355673,5.95117e-05,2.20468e-05,0.000123026,0,0.000142684,0,4.47235e-05,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000471304,0.000345273,0.00081259,0.00117499,0.00193476,0.00327018,0.00703626,0.00778087,0.0135525,0.0173994,0.0204115,0.0252162,0.0337123,0.0394609,0.0401356,0.0390991,0.051471,0.0498429,0.0583421,0.051443,0.0574259,0.047498,0.0475162,0.0478309,0.0440113,0.0421235,0.0387719,0.0290051,0.0306894,0.0308179,0.022986,0.0186239,0.0142928,0.0134459,0.012352,0.00932814,0.0088018,0.00806932,0.00776797,0.00723223,0.00550635,0.00426841,0.00244969,0.000843081,0.000383745,0.000300664,5.95117e-05,4.40936e-05,0,0.00011046,0.000116011,0,3.52131e-05,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.88335e-05,0.000109642,0.000264544,0.000575339,0.001108,0.00108215,0.00285529,0.00264945,0.00729177,0.00656374,0.0112239,0.0194227,0.0240283,0.0218823,0.0302556,0.0413876,0.0389337,0.0444405,0.0471214,0.0528637,0.0500237,0.0499198,0.0492372,0.0527883,0.0511559,0.042892,0.0424697,0.0381728,0.0368639,0.031482,0.0282499,0.0232617,0.0238808,0.0219249,0.0190906,0.014833,0.0123837,0.00816496,0.00712774,0.00910194,0.00885417,0.00789455,0.00381898,0.00246276,0.000563385,0.000309225,0.000128353,5.95117e-05,6.61404e-05,0.000123026,5.07938e-05,5.33465e-05,2.81995e-05,1.21443e-05,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000500607,0.000210958,0.00108215,0.0015279,0.00314856,0.00442623,0.00576232,0.00679647,0.0130863,0.0154244,0.0186983,0.0234357,0.0287065,0.035615,0.0412186,0.0443073,0.0468468,0.0551763,0.0513988,0.0553167,0.0495761,0.0485032,0.0483346,0.0405511,0.0457942,0.0383672,0.0301753,0.0298775,0.031782,0.023927,0.0267487,0.0190482,0.0179156,0.0146717,0.0128818,0.0102597,0.00891916,0.00693444,0.00670312,0.00578931,0.00418975,0.000937644,0.000349478,0.000214509,3.96745e-05,4.40936e-05,4.59967e-05,5.07938e-05,8.93377e-05,0,1.76066e-05,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000115091,0.000199884,0.000303607,0.000412468,0.00115689,0.00203986,0.0027135,0.00397686,0.00560456,0.00921265,0.0128364,0.0183035,0.0204257,0.0249315,0.0343259,0.0348422,0.0457337,0.043528,0.0508911,0.0519563,0.0476193,0.0514846,0.0521753,0.0448948,0.0486336,0.0483148,0.0434148,0.0421132,0.037074,0.0285053,0.0273505,0.0247689,0.0224363,0.0230655,0.0140128,0.0177038,0.0154829,0.00931198,0.0123573,0.00848492,0.00671097,0.00368108,0.00112677,0.000498516,0.000319,3.96745e-05,4.40936e-05,0.000146024,0,0,9.44496e-05,3.52131e-05,1.61643e-05,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.88335e-05,0,0,0.000162518,0.000303607,0.00092485,0.000493195,0.000770371,0.00191545,0.00162189,0.0048403,0.00752137,0.010343,0.0109955,0.0167325,0.0220017,0.025875,0.0284731,0.0358124,0.0321435,0.0439327,0.040815,0.0515914,0.0540499,0.0513433,0.0544012,0.0540431,0.0503998,0.0472621,0.0466723,0.0382495,0.0408588,0.0320632,0.0283193,0.0243947,0.0247355,0.0205029,0.0215415,0.0168671,0.0144548,0.0161967,0.0106061,0.010241,0.00474475,0.00139071,0.00042916,0.000220914,3.96745e-05,0.000117936,7.70292e-05,5.07938e-05,2.66732e-05,2.81995e-05,1.35585e-05,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000125152,0,0,0.000338795,0.0010584,0.000491533,0.00213164,0.00280228,0.00407272,0.00610442,0.00913036,0.0115909,0.0174983,0.0205922,0.0239394,0.0302807,0.0345417,0.0395968,0.0419692,0.0552354,0.0552285,0.0521853,0.04713,0.0504841,0.048291,0.0471285,0.046874,0.0442766,0.0385335,0.0354506,0.0322839,0.0297192,0.0271849,0.0242749,0.0230842,0.0182249,0.0162567,0.0141122,0.0153047,0.00930867,0.00629551,0.00230309,0.000595332,0.000134759,0.000251907,0.000117936,0.00026905,8.50629e-05,0,0.000122649,8.0962e-06,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.27355e-05,0.000115091,0,0.000171521,0,0.000555398,0.00080391,0.00101604,0.000874991,0.00219328,0.00393395,0.00525548,0.00774563,0.0104924,0.0138377,0.0176036,0.0196492,0.0263304,0.029276,0.0331851,0.0410382,0.0426271,0.048498,0.0442458,0.0534846,0.0498317,0.0520193,0.0512168,0.0502881,0.0409914,0.0423517,0.0378743,0.033619,0.0297784,0.0317382,0.0253901,0.0251317,0.0222521,0.0172576,0.0192585,0.0175991,0.0137657,0.00621611,0.00280343,0.000452279,0.000337337,0.000106116,9.58891e-05,0.00040011,8.50629e-05,5.33465e-05,0,2.57028e-05,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000125152,0,0.000142442,0.000200499,0.000304794,0.000610598,0.00167903,0.00158709,0.00100692,0.00345302,0.00338457,0.00849484,0.00787166,0.0120492,0.0225025,0.0226306,0.0265244,0.0344857,0.0388958,0.0414001,0.0451256,0.0374503,0.0431095,0.0464135,0.0500442,0.0438513,0.0499758,0.0491929,0.0493163,0.0478277,0.0399727,0.0347134,0.0286456,0.032539,0.0251634,0.0221267,0.0200228,0.0191043,0.0201711,0.0121003,0.00734334,0.0023181,0.000882261,0.000484026,0.000145791,8.81873e-05,4.59967e-05,7.61908e-05,0,2.81995e-05,4.0481e-06,8.08214e-06,0,5.45915e-05,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3.73661e-05,0.000132085,0,0.0001544,0.000208786,0.000271107,0.00136832,0.00062665,0.000967688,0.00290486,0.00583141,0.00527888,0.0092879,0.0100409,0.012475,0.0208474,0.0231235,0.0272493,0.0318498,0.0382141,0.0384083,0.0434457,0.0457033,0.0456297,0.0458587,0.0455177,0.046552,0.0481387,0.0451709,0.0425871,0.0398396,0.0431753,0.0333136,0.0346195,0.025374,0.0262992,0.0228359,0.0215372,0.0196197,0.0163687,0.00872936,0.00300832,0.00114607,0.000330931,7.93489e-05,8.81873e-05,0.000177057,5.07938e-05,0.000106693,2.81995e-05,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000339492,0.000109047,0.000998548,0.00062406,0.00186583,0.00259509,0.00381316,0.00725423,0.00613829,0.00854119,0.0124091,0.0182111,0.0221475,0.0287109,0.0352751,0.0325171,0.0445246,0.0429671,0.0484188,0.0439969,0.0505097,0.0453864,0.0558269,0.0477457,0.047507,0.0476146,0.0432396,0.0380447,0.036036,0.0348761,0.0323863,0.0273707,0.024147,0.0202825,0.0192554,0.011119,0.00325099,0.000922513,0.000613259,0.000212232,0.000257919,0.000177057,5.07938e-05,2.66732e-05,5.63989e-05,1.76066e-05,0,1.43953e-05,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000142442,0,4.80041e-05,0.000169746,0.000365234,0.000313325,0.00066619,0.00129249,0.00187141,0.00275277,0.00360047,0.00549951,0.00660137,0.0124617,0.0145559,0.0164429,0.0226223,0.0288176,0.0292917,0.0325934,0.0392063,0.0426445,0.0474436,0.0439378,0.0490533,0.0495816,0.0411659,0.0499719,0.0428216,0.0460942,0.0431014,0.0403731,0.0312123,0.0292858,0.0286619,0.0304685,0.0247477,0.0229633,0.0121041,0.00421541,0.0014553,0.000686604,0.000258836,0.000213825,7.70292e-05,5.07938e-05,0.000178675,0.000122649,6.90121e-05,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5.06804e-05,0.00023714,0.000509505,0.000524526,0.000655794,0.000394737,0.0019529,0.00453518,0.00432104,0.0049676,0.00721744,0.0111262,0.0139889,0.0179641,0.0201586,0.0228542,0.0321128,0.0347418,0.0337194,0.0399952,0.0454101,0.0513322,0.0447935,0.041275,0.0507283,0.0485663,0.0445949,0.0452153,0.0454679,0.0364607,0.0354769,0.0322931,0.03566,0.0302258,0.0237124,0.0142748,0.00522786,0.00154613,0.000821362,0.000244977,7.38423e-05,0.000177057,5.07938e-05,0.000142684,2.81995e-05,4.87716e-05,2.70698e-05,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000547851,0.000313325,0.000826024,0.000975666,0.00231211,0.00424907,0.00644076,0.0117404,0.012711,0.0176173,0.0253337,0.0462011,0.0527773,0.0705957,0.0976982,0.111385,0.140601,0.173953,0.201006,0.227805,0.237908,0.276079,0.300013,0.307224,0.336435,0.356861,0.344483,0.364515,0.371926,0.338723,0.329837,0.305597,0.292878,0.288184,0.198595,0.0802059,0.0254832,0.0093467,0.0036536,0.00218899,0.00144528,0.000601873,0.000964079,0.000537144,0.000228691,9.45503e-05,6.26101e-05,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000239054,0.000146868,0.000518775,0.000323507,0.0013471,0.00210914,0.00343308,0.00612933,0.00787828,0.0140627,0.0186393,0.0243415,0.0328047,0.0507248,0.0664022,0.0721283,0.096365,0.127181,0.141699,0.160256,0.19939,0.212294,0.23363,0.271557,0.306811,0.301123,0.312348,0.320589,0.317131,0.196448,0.0835257,0.0326097,0.0110719,0.00487282,0.00304572,0.00157061,0.00102546,0.00119829,0.000429045,5.13162e-05,6.26101e-05,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8.21534e-05,0,8.78114e-05,0,0.000582716,0.000704235,0.00142214,0.00218139,0.00264948,0.00263695,0.00478635,0.00778424,0.0136384,0.0176916,0.0249994,0.0353807,0.0470416,0.0613998,0.0701151,0.0977834,0.117713,0.138944,0.175576,0.212795,0.364245,0.56281,0.49046,0.287671,0.129962,0.0497658,0.0186218,0.0105053,0.00613542,0.00381912,0.00135351,0.000343049,2.87906e-05,0.000227901,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00010261,0,0,0,0,0,0,0,0.000103772,0.000210596,0.000660742,0.00176438,0.00188118,0.00566196,0.00508438,0.0210696,0.123782,0.357598,0.515574,0.469932,0.298595,0.146861,0.0577278,0.0232495,0.0105509,0.00269976,0.000605277,5.75813e-05,0.000136479,0,0.000534836,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7.22708e-05,0.00260254,0.030033,0.143233,0.343147,0.488175,0.452994,0.303086,0.150716,0.0687135,0.0080588,0.00068084,0.000293627,0.00034662,6.17249e-05,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000332344,0.00471191,0.0385015,0.145753,0.32602,0.456183,0.431601,0.301374,0.0406276,0.00107559,0.000288598,0.000146014,6.17249e-05,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000649604,0.0084032,0.0468363,0.158525,0.329141,0.435481,0.13224,0.0014425,0.000302993,0.000118718,0.000268462,0.000159684,0,0};
>


==> anc/anc_files/DUNE_GLoBES_Configs/smr/DUNE_dis_smear_nut_nominal.dat <==
energy(#dis_nut)<
@energy =
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00663879,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00177091,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0159674,0.00783428,0,0,0,0,0,0,0.00195822,0,0,0,0,0,0,0,0.00740204,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00479639,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000143738,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0207975,0,0,0,0,0,0,0,0,0.00704277,0.0068407,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00143204,0,0,0,0,0,0,0,0,0,0,0,0.000507864,0.000497615,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0290795,0,0,0.0412667,0.00242029,0.0319347,0.00783428,0.0180316,0,0.0132776,0.0140855,0.0088831,0,0,0.0144546,0.0189864,0.00661178,0.00852601,0,0,0.00865914,0.00961204,0,0.00916637,0.0129726,0.00197012,0.00564889,0,0.00204713,0.00377089,0.00778368,0.00814511,0.0038723,0.0136337,0.00676446,0.0064386,0,0,0.00573051,0.00290609,0.00146324,0,0,0.00283905,0.0148262,0,0,0.00420987,0.00426024,0.000943329,0.002151,0.00110659,0.000631865,0.0011496,0.000632868,0.000621911,0.000155091,0.000160234,0.000247799,0.000239137,0.000208857,0,0.000803272,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0188808,0.0446996,0.0105411,0.0565993,0.0429521,0.0263347,0.0438495,0.0159587,0,0.033194,0.023231,0.0246069,0.0317556,0.0131175,0.0144546,0.0246551,0.00394811,0.0216574,0.0119368,0.0145681,0.0153274,0.0170141,0.00442047,0.00210753,0.00888635,0.00591035,0.0201452,0.014488,0.0109508,0.00754177,0.00357925,0.0118906,0.0103571,0,0.00831975,0.00444109,0.00479639,0.00139217,0,0.0111865,0.00292648,0.00466119,0,0.0156829,0.0027716,0.0074079,0,0.00251385,0.00588249,0.00412236,0.00252129,0.00403846,0.00359516,0.00259784,0.00345536,0.00119697,0.00186854,0.00177026,0.000729615,0.000515937,0.000333572,0,0.00023983,0,0.00534241,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0625,0.0374056,0.0484587,0.053733,0.0729573,0.0103673,0.00233905,0.0298444,0.0216219,0.010603,0.00210273,0.0177662,0.0196634,0.0301514,0,0,0.0303952,0.0104863,0.0111572,0.0168626,0.0186137,0.0236441,0.0148057,0.0162252,0.0239021,0,0.00376593,0.00912724,0.0129979,0.0100859,0.017357,0.0181629,0.00842098,0.013015,0.0135289,0.0178354,0.0110248,0.00556867,0.0171915,0.00922589,0.00146324,0.00139168,0.013304,0.00759351,0.0013858,0.00415448,0.0112652,0.0147044,0.00507136,0.00461998,0.00429529,0.00457009,0.00446683,0.00459839,0.00150592,0.00239395,0.000829636,0.0019305,0.000977414,0.000717411,0.000395929,0,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0436192,0.0415949,0.0948696,0.0096001,0.0672712,0.0638694,0.0156686,0.00694287,0.0576583,0.0152597,0.0295392,0.03349,0.042377,0.0281932,0.0310671,0.0157766,0.0191457,0.0190123,0.0216421,0.0176641,0.012641,0.0310461,0.0310494,0.00421506,0.0307453,0.0164492,0.0327586,0.00684543,0.0178073,0.0201718,0.017357,0.0181629,0.0154892,0.014786,0.00987504,0.0153208,0.0158212,0.006055,0.0108633,0,0.0122171,0.025117,0.0105606,0.00141952,0.0115705,0.00602307,0.0040477,0.00546679,0.0115604,0.00541473,0.00555929,0.00548273,0.00247671,0.00244852,0.0018986,0.00197436,0.000829636,0.00300385,0.00161592,0.000478274,0.000374145,0.000110896,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0668411,0.0758958,0.0558526,0.0508668,0.0348457,0.0606531,0.0470057,0.0339902,0.0331329,0.0484537,0.0161883,0.0355324,0.0120922,0.0216345,0.0259976,0.0309839,0.0237835,0.0229329,0.0358103,0.0199585,0.0193092,0.0192241,0.0244187,0.0260266,0.0335022,0.00591035,0.0157215,0.0274913,0.0198545,0.044773,0.0209362,0.00814511,0.0207143,0.0224882,0.00155529,0.00791896,0.0234817,0.0148943,0.0223243,0.00922589,0.0141915,0.0237253,0.0146758,0.0109284,0.0074131,0.0106613,0.00856675,0.00798064,0.010499,0.0066033,0.00419768,0.00393803,0.00359516,0.00254568,0.00301883,0.00332681,0.002644,0.00117761,0.000799543,0.000856715,0.000667143,0.000482323,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0464438,0.0478043,0.105411,0.0316666,0.0429521,0.0630367,0.0383543,0.0180316,0.0360365,0.0344837,0.0443593,0.0307341,0.0294951,0.0406266,0.044768,0.0328735,0.0191457,0.0321437,0.0119368,0.022253,0.0259774,0.0332561,0.0214364,0.0133814,0.0307453,0.0257061,0.0245689,0.028976,0.0300901,0.0164009,0.0131526,0.0175087,0.0213906,0.013015,0.00777643,0.0213133,0.00286408,0.0195572,0.0102656,0.0106789,0.0220189,0.0134974,0.0211211,0.0137675,0.0115705,0.00276965,0.0157843,0.00125692,0.00785369,0.0065514,0.00855519,0.00576331,0.00359516,0.00349379,0.00477193,0.00275175,0.00368291,0.0043417,0.00202679,0.00124831,0.000480071,0,0.00023983,0,0.00159506,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0290795,0.0343009,0.0695408,0.0469992,0.0162127,0.042302,0.0250248,0.0367873,0.0547547,0.0617313,0.0443593,0.0307341,0.0249741,0.0386684,0.0310671,0.055639,0.0541787,0.0144069,0.0044629,0.0122737,0.0213001,0.016242,0.0132614,0.0296067,0.021859,0.0164492,0.020803,0.0136909,0.0513749,0.0201718,0.0113629,0.0137633,0.016842,0.0231069,0.0327357,0.0113968,0.0205488,0.00932568,0.00744144,0.0126396,0.0156548,0.0116196,0.0238646,0.00425857,0.0101847,0.00415448,0.00991599,0.00125692,0.0108552,0.00646187,0.00523109,0.00682658,0.00408174,0.00304581,0.00165143,0.00379324,0.00233382,0.00396525,0.00165625,0.000894379,0.000271214,0.000371427,0.000803272,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0581589,0.0582031,0.0558526,0.0508668,0.037266,0.0414693,0.0493448,0.0540947,0.0144146,0.043797,0.0485648,0.021851,0.0219239,0.0340679,0.0310671,0.0410918,0.035033,0.0236177,0.0216421,0.0376226,0.0213001,0.018452,0.0140335,0.0204403,0.0300316,0.0303346,0.0220282,0.0351339,0.0321372,0.0246013,0.0149422,0.0118906,0.016842,0.0154046,0.0218487,0.0064386,0.0220496,0.0176787,0.0159961,0.0238261,0.0122171,0.0134974,0.00596614,0.018522,0.0148262,0.0101776,0.00674617,0.0130083,0.00790667,0.00665521,0.00551048,0.00418219,0.00549075,0.00419541,0.00306268,0.00233963,0.003838,0.00273167,0.00191348,0.000239137,0.000854216,0.00081501,0.00023983,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00868215,0.0686018,0.0527054,0.0441329,0.0510585,0.036702,0.0336762,0.0298444,0.0381883,0.0371582,0.0203937,0.0588104,0.0393268,0.0425849,0.0107892,0.0493102,0.0323693,0.0518409,0.0507581,0.0453074,0.0206046,0.0214341,0.0222085,0.0450956,0.0157295,0.0296463,0.0163793,0.0564673,0.00409426,0.0164009,0.0191466,0.0256538,0.00774461,0.0165569,0.00831975,0.0123601,0.00766046,0.01211,0.0131719,0.033052,0.0107539,0.00417503,0.013304,0.0104326,0.0120546,0.0074079,0.0040477,0.0201711,0.00973352,0.00904661,0.00958188,0.00379429,0.00490964,0.00399392,0.00579049,0.00384756,0.00160509,0.00225096,0.00194105,0.000768232,0.000791858,0.000482323,0.00047966,0.000609637,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0334205,0.0623924,0.0347704,0.0412667,0.0510585,0.0263347,0.0830209,0.0437301,0.0475475,0.0570746,0.0373166,0.03349,0.0174029,0.034752,0.0404523,0.0246551,0.0125339,0.025578,0.0358103,0.0376226,0.0279683,0.0266261,0.0192261,0.0189678,0.0198158,0.0276762,0.0182622,0.0167698,0.0109508,0.0264867,0.0149422,0.0219084,0.0103571,0.0272674,0.0166395,0.0173183,0.0244134,0.018165,0.0240353,0.013585,0.0127283,0.00605287,0.013304,0.0146911,0.0134404,0.00602307,0.0135571,0.0117514,0.00993812,0.0113271,0.00747298,0.00740154,0.00368968,0.0059423,0.00408823,0.00442262,0.00352782,0.00380502,0.00281995,0.000515937,0.00024943,0.000371427,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0726987,0.0717065,0.0316232,0.0768008,0.0429521,0.0606531,0.0415105,0.0437301,0.0381883,0.0285373,0.0337447,0.0314476,0.0348058,0.0321097,0.0137008,0.0227655,0.0211198,0.0236177,0.0418323,0.0245474,0.0452866,0.0192241,0.0206642,0.0274991,0.0109295,0.0230477,0.020803,0.0136909,0.0219016,0.0100859,0.0317599,0.0193814,0.0298116,0.0165569,0.0129856,0.0257544,0.026846,0.014408,0.00684375,0.0140926,0.0176292,0.0107141,0.0105606,0.00901303,0.0115705,0.019454,0.0126145,0.00125692,0.0110525,0.00923995,0.0118238,0.00370077,0.00480814,0.00724123,0.00267698,0.00390187,0.00279909,0.00493435,0.00189128,0.00125966,0.000960141,0.000221791,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0436192,0.0374056,0.0105411,0.0384004,0.0510585,0.0479021,0.0438495,0.0416572,0.0381883,0.0484537,0.0295392,0.0246069,0.0272346,0.0360261,0.034629,0.0436415,0.0277316,0.0367491,0.00669435,0.0445059,0.023291,0.0192241,0.0436448,0.0317142,0.00204315,0.0316164,0.0176045,0.028976,0.0191393,0.0258281,0.0227259,0.0181629,0.0122933,0.0242592,0.0129856,0.0168011,0.0138889,0.0209493,0.0142852,0.0140926,0.017118,0,0.015155,0.0166065,0.0134404,0.0120461,0.00674617,0.0151434,0.010393,0.00988614,0.00714478,0.00620142,0.0100153,0.00349379,0.00360087,0.00265059,0.00196946,0.00455791,0.00200459,0.000741917,0.000458287,0.00107554,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0436192,0.0446996,0.0769347,0.00286627,0.050213,0.031102,0.0618571,0.0437301,0.0165664,0.0391403,0.0281711,0.021851,0.0166132,0.0471854,0.0476796,0.0328735,0.0389811,0.0399849,0.0537691,0.0199585,0.0272728,0.0236441,0.0154716,0.0584771,0.0170589,0.0191075,0.0144963,0.0244124,0.0356147,0.0119713,0.0424977,0.0200357,0.0252629,0.0200987,0.032267,0.0371512,0.00572816,0.00744717,0.0263439,0.0160533,0.00929062,0.00835006,0.00870961,0.0171024,0.0074131,0.0175855,0.014435,0.0050277,0.00795964,0.00730139,0.00943548,0.00740154,0.00835952,0.0038446,0.00467026,0.00629582,0.00362873,0.00503861,0.00268444,0.000843558,0.000813642,0.000110896,0.00023983,0.00265152,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.101778,0.0343009,0,0.0249327,0.0453724,0.0526694,0.0461886,0.0347144,0.0381883,0.0218985,0.0253338,0.03349,0.0446375,0.0275091,0.0353828,0.0392023,0.037007,0.0202878,0.0343584,0.0145681,0.0406093,0,0.0140335,0.0183327,0.0677182,0.0467837,0.0131807,0.0442611,0.0226167,0.00377089,0.0275555,0.0281808,0.0252629,0.0224882,0.0129856,0.032193,0.0105245,0.0162865,0.0125743,0.0106789,0.0161659,0.0256032,0.013304,0.0104326,0.0101847,0.0208389,0.0171335,0.0134474,0.0141454,0.0105842,0.00630659,0.00990219,0.00562905,0.00619596,0.00515762,0.00197436,0.00472181,0.00310811,0.00301799,0.00123516,0.000938357,0.000443583,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0625,0.0509091,0.0305238,0.053733,0.0696915,0.0526694,0.028181,0.0388602,0.050451,0.0199164,0.059813,0.0745342,0.0824934,0.0255509,0.0606266,0.0272048,0.0211198,0.0236177,0.0634744,0.0276433,0.012641,0.0258541,0.0354699,0.0204403,0.0122589,0.0171374,0.0245689,0.0519037,0.0287581,0.0201718,0.0149422,0.0200357,0.0271991,0.0224882,0.0129856,0.0158379,0.0138889,0.0200435,0.00915238,0.0252792,0.00636413,0.00417503,0.0155683,0.00759351,0.0120546,0.0055393,0.0157843,0.0121905,0.0123185,0.0107847,0.00855519,0.00903976,0.00505492,0.00794285,0.00496128,0.00379324,0.00295418,0.00611196,0.00178436,0.001384,0.000520644,0.000110896,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0959205,0.0207975,0.0695408,0.0796671,0.0324255,0.00798368,0.0383543,0.045803,0.0475475,0.0258627,0.041522,0.03349,0.0294951,0.0517859,0.0519953,0.034763,0.0132236,0.0275383,0.0044629,0.0660675,0.0366275,0.0258541,0.0398904,0.0317142,0.0259453,0.0164492,0.0112978,0.0198487,0.0109508,0.0391167,0.0245155,0.0118906,0.0271991,0.014786,0.0270579,0.00939933,0.045031,0.0209493,0.0183048,0.02092,0.0205556,0.027481,0.0270872,0.0351285,0.0203694,0.019454,0.0180114,0.0121905,0.0165331,0.0128199,0.00939338,0.00860165,0.0066092,0.00529284,0.00408823,0.00337366,0.00290745,0.00380502,0.00201097,0.00133499,0.000480071,0.000593219,0.000803272,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0145397,0.0623924,0.0242294,0.0576006,0,0.0582694,0.0360152,0.047876,0.0360365,0.0743164,0.036582,0.0532986,0.0219239,0.0471854,0.0498374,0.0322134,0.0449032,0.0144069,0.029116,0.0276433,0.0499639,0.0613202,0.036242,0.0380368,0.0163452,0.0309282,0.0283349,0.0236152,0.0102357,0.0309163,0.0251407,0.0212542,0.0142294,0.0266487,0.0135289,0.0331562,0.00766046,0.0209493,0.0354963,0.0252792,0.0176292,0.0200365,0.0128248,0.00567809,0.0175978,0.032885,0.0203033,0.0189142,0.0129251,0.00879424,0.00771028,0.00888912,0.00748087,0.00464338,0.00832895,0.007283,0.00414818,0.00363709,0.00257853,0.000994211,0.000480071,0.00081501,0.00023983,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0770397,0.0446996,0.0379176,0.0384004,0.0243191,0.0399184,0.0751867,0.0367873,0.0403402,0.0504358,0.0386847,0.0273628,0.0522087,0.0386684,0.0519953,0.0385422,0.0455929,0.0248932,0.0455157,0.043013,0.0279683,0.0354661,0.0502755,0.0282354,0.0287022,0.0171374,0.0371823,0.0274913,0.0191393,0.00754177,0.0484917,0.015636,0.0252629,0.0200987,0.00311057,0.0123601,0.0114563,0.0209493,0.0223243,0.0130774,0.0234821,0.0144029,0.0257155,0.0137675,0.0134404,0.0208389,0.0293414,0.00841973,0.0132283,0.0087352,0.0115865,0.00811332,0.00762615,0.0082415,0.00549947,0.00441515,0.00295418,0.00267569,0.00328059,0.00139897,0.000667143,0,0.0010431,0.000609637,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0290795,0.0103987,0.0105411,0.0096001,0.0348457,0.049453,0.0258419,0.050673,0.0467957,0.029827,0.0710613,0.0246069,0.0272346,0.0229086,0.0281555,0.0202159,0.0171717,0.0360643,0.0418323,0.0268418,0.0213001,0.018452,0.0340318,0.0133814,0.026659,0.0323047,0.0220282,0.0419793,0.0328524,0.029599,0.0305095,0.0231269,0.0122933,0.0154046,0.0145409,0.0336734,0.0138889,0.0270044,0.0291681,0.00486675,0.0190924,0.0116196,0.0174192,0.0118521,0.0153103,0.0175855,0.0180114,0.0159613,0.0125231,0.0151075,0.00943548,0.00942767,0.00763313,0.00694258,0.00598683,0.00634267,0.00757508,0.00294788,0.00258593,0.00200339,0.000938357,0.000371427,0.00023983,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0334205,0.0343009,0.0453115,0.0192002,0.03158,0.0479021,0.0438495,0.0735745,0.0662657,0.0590567,0.0506675,0.0540121,0.0643009,0.0189922,0.0166125,0.034763,0.0436188,0.0498806,0.0119368,0.0606771,0.0432957,0.0332561,0.0532579,0.0317142,0.0259453,0.0592926,0.0472549,0.0167698,0.0226167,0.0328017,0.0167318,0.0244353,0.030395,0.0284196,0.0135289,0.0252373,0.0201173,0.00932568,0.0274571,0.0301459,0.0200445,0.0344394,0.013304,0.0332131,0.0129563,0.0222237,0.0248224,0.0231241,0.0146003,0.012768,0.0106507,0.0136099,0.00845404,0.00703974,0.00705623,0.00436831,0.00378382,0.00251546,0.0028539,0.00112036,0.000770074,0.000221791,0.0010431,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0290795,0.0207975,0.0168355,0.0192002,0.0243191,0.018351,0.0391714,0.0283961,0.042492,0.0258627,0.0344793,0.0362459,0.051419,0.0216345,0.0238398,0.0246551,0.0105599,0.0314589,0.0455157,0.0276433,0.0426002,0.0362382,0.0406625,0.0296067,0.0287022,0.050724,0.0289926,0.0396975,0.0397089,0.0283722,0.0305095,0.0237811,0.0271991,0.0195651,0.0202934,0.0356709,0.0153209,0.0195572,0.0142852,0.0189594,0.0136803,0.0335339,0.0174192,0.0194456,0.0320064,0.0305991,0.0117366,0.0159613,0.0179964,0.0123671,0.0101828,0.00932034,0.0111775,0.00549433,0.00603766,0.00827018,0.00710981,0.00450193,0.0026135,0.0023292,0.00100071,0.000593219,0.00023983,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0103987,0.0136883,0.0220665,0.0486382,0.0159674,0.0415105,0.0298444,0.0288292,0.0265552,0.018291,0.0512562,0.0219239,0.0425849,0.0418563,0.0183263,0.0455929,0.0452752,0.0350308,0.0459988,0.0259774,0.0288361,0.0288392,0.0239191,0.0259453,0.0276762,0.033326,0.0175669,0.0465655,0.0182863,0.0269303,0.0388528,0.0310714,0.014786,0.0197501,0.0410752,0.0105245,0.0190708,0.0200157,0.033052,0.0239933,0.0130112,0.0100813,0.0166065,0.00554319,0.0217399,0.00991599,0.0134474,0.0157147,0.0122704,0.0132629,0.0100961,0.00903516,0.0124891,0.00808178,0.00551096,0.00414818,0.00535907,0.00294603,0.0013595,0.000791858,0.00144697,0,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0103987,0.00314721,0.0412667,0.0129469,0.023951,0.0258419,0.0437301,0.0403402,0.0418149,0.0274365,0.0362459,0.0476877,0.0281932,0.0252438,0.0195558,0.0356278,0.0353795,0.026105,0.0245474,0.0239865,0.0362382,0.0376801,0.0112739,0.0341179,0.0191075,0.00941481,0.0266942,0.0129979,0.0227159,0.0418725,0.0118906,0.030395,0.0450615,0.0259712,0.0217594,0.016753,0.0414792,0.0412268,0.0305838,0.0313095,0.0228198,0.0233854,0.0118521,0.0175978,0.0101776,0.0293414,0.0206102,0.0192624,0.0157537,0.0140657,0.00740154,0.00947099,0.0088388,0.00481577,0.00551096,0.00378382,0.00380502,0.00311011,0.00167396,0.000583002,0.000110896,0,0.000609637,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0135034,0.0242294,0.0192002,0.0405318,0.0159674,0.0470057,0.0270473,0.0187183,0.0152597,0.0253338,0.0246069,0.0499482,0.0445431,0.0281555,0.0227655,0.0204302,0.0367491,0.0358103,0.00917773,0.0526503,0.0302741,0.036242,0.0204403,0.0150158,0.00788046,0.0491379,0.0114091,0.0424712,0.0599471,0.0275555,0.0219084,0.0375562,0.0189464,0.0218487,0.00296073,0.0359385,0.0251258,0.0291681,0.024264,0.0107539,0.00835006,0.0233854,0.0242,0.0338763,0.0055393,0.0234731,0.0201711,0.0161696,0.0140533,0.012662,0.00778944,0.00830877,0.00789069,0.00622702,0.00941284,0.00425654,0.0043417,0.00227996,0.00176425,0.000978931,0.000371427,0.00023983,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0103987,0.0316232,0.0096001,0.0105267,0,0.00783428,0.0229015,0.0280774,0.0265552,0.0274365,0.0088831,0.0241844,0.0340679,0.0310671,0.0373127,0.0250679,0.0236177,0.0335789,0.0168626,0.0432957,0.0532523,0.0428727,0.0267629,0.0259453,0.0580108,0.0220282,0.0305702,0.0356147,0.0246013,0.0155674,0.0175087,0.021974,0.0218696,0.0114303,0.0143576,0.055124,0.0195572,0.0274571,0.0189594,0.0185812,0.0223336,0.00870961,0.0146911,0.0153103,0.0268619,0.0333891,0.0164004,0.0165331,0.0151523,0.0142963,0.013222,0.00806198,0.00839082,0.00871465,0.0064513,0.00565236,0.0043417,0.00368406,0.00167577,0.00110365,0.00081501,0.00047966,0.00204188,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0103987,0.0136883,0,0.00810636,0,0.0125124,0.0110887,0.0360365,0.00862092,0.0253338,0.0068407,0.0227136,0.0170339,0.0201743,0.00755827,0.0191457,0.0248932,0.0410528,0.0260403,0.0306547,0.0480602,0.0354699,0.038773,0.0150158,0.0342748,0.020803,0.0198487,0.0211865,0.018945,0.020311,0.0281808,0.0271991,0.042672,0.0359209,0.0227937,0.043599,0.0297887,0.0314767,0.0267322,0.0239933,0.0162808,0.0165267,0.00759351,0.0301365,0.0249934,0.0176048,0.0424774,0.017905,0.016697,0.014436,0.00950739,0.0078152,0.00963758,0.00739808,0.00733731,0.0072649,0.00321237,0.00296822,0.00276027,0.00156493,0.000443583,0.00023983,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0210821,0.0220665,0.0162127,0.023951,0.00783428,0.0347144,0.0216219,0.0132776,0.0281711,0.0177662,0.00452101,0.0170339,0.0166125,0.0303238,0.0382915,0.0387094,0.029116,0.00458886,0.0420003,0.01105,0.0318215,0.0225478,0.0327885,0.014479,0.0194874,0.0244124,0.0246639,0.0517467,0.0593154,0.0307077,0.0226504,0.034351,0.010887,0.0272348,0.0090925,0.0167728,0.0142852,0.0281853,0.0244342,0.0372227,0.0178984,0.0171024,0.0301365,0.0162006,0.00721752,0.0164004,0.0198762,0.0191332,0.010888,0.00692011,0.0109308,0.00733839,0.00544864,0.00649814,0.00471437,0.00390928,0.00412989,0.000943391,0.00139664,0.000964646,0.00160654,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0096001,0.0243191,0,0,0.00694287,0.0165664,0.0152597,0.0112482,0.0382883,0.042377,0.0235927,0.0238398,0.0221054,0.037007,0.0426301,0.0163997,0.0575811,0.0186137,0.0236441,0.0421006,0.0324504,0.0327885,0.0296463,0.0220282,0.0236152,0.0150451,0.0138568,0.0209362,0.0513976,0.0252629,0.0290383,0.0249593,0.0272348,0.0201173,0.0158002,0.0125743,0.0106789,0.0107539,0.0269948,0.0536953,0.021361,0.00554319,0.0213226,0.00269847,0.0302869,0.015669,0.0130652,0.0142475,0.00845791,0.00820726,0.0107943,0.00481577,0.00565898,0.00705563,0.00589575,0.00340768,0.00168712,0.00168964,0.000593219,0.000803272,0.000609637,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0103987,0,0.0192002,0.00810636,0,0.0156686,0.0138857,0.0216219,0.00198212,0.0161883,0.0314476,0.0219239,0.0301514,0.00431567,0.0183263,0.0303952,0.0124466,0.0141682,0.0353282,0.0166228,0.0214341,0.00740283,0.034558,0.0335022,0.023736,0.01892,0.0221305,0.0348995,0.0182863,0.0155674,0.0300535,0.0310714,0.00885456,0.0228606,0.0158379,0.0368703,0.0270044,0.00513281,0.00581219,0.017118,0.0130112,0.0312025,0.0294504,0.0301365,0.0440301,0.00944464,0.00672371,0.0167304,0.015249,0.0111186,0.0091835,0.00694353,0.00908528,0.00773993,0.00769512,0.00482273,0.0048224,0.00328697,0.00187543,0.000583002,0.00107554,0.000803272,0.00121927,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00242029,0,0,0.0138857,0.0144146,0.0199164,0.00704277,0.0273628,0.0151424,0.0216345,0.0209282,0.0246551,0.0303952,0.0307741,0.00669435,0.00458886,0.0193092,0.0310461,0.0214364,0.0112739,0.00612945,0.0171374,0.0365245,0.00912724,0.0232336,0.0138568,0.0185214,0.00561817,0.0291352,0.013015,0.0286131,0.0361169,0.0359385,0.0176787,0.0348986,0.012132,0.0234821,0.027481,0.0279798,0.00851714,0.0361638,0.0236085,0.0302193,0.00879847,0.0153127,0.0131618,0.0130323,0.0133155,0.0105457,0.00793568,0.005936,0.00806039,0.00285327,0.00503861,0.00410973,0.00178876,0.00129371,0.000332687,0.0010431,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00901578,0.00935915,0.0199164,0.00210273,0.0068407,0.0120922,0.00851697,0.00431567,0.0354231,0.0191457,0.00852601,0.0171792,0.0199585,0.0319501,0.011822,0.018454,0.0204403,0.0246159,0.0289581,0.0308756,0.0236152,0.0315204,0.0372313,0.00357925,0.0388528,0.0356201,0.00947321,0.0249593,0.0158379,0.0215494,0.0214357,0.0240353,0.0233185,0.0141915,0.0232391,0.0233854,0.0166065,0.0124722,0.0222237,0.0171335,0.0189142,0.0131753,0.0164966,0.0155182,0.0103334,0.00883913,0.00794285,0.00788544,0.00738416,0.00747417,0.00637645,0.00370422,0.0019149,0.000729501,0.000665374,0.000803272,0.00182891,0.00534241,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0103987,0,0,0.00242029,0.018351,0,0,0,0,0.00210273,0.0198086,0.0196634,0.00587467,0.0209282,0.0290943,0.0237835,0.0104863,0.0171792,0.00229443,0.0166228,0.011822,0.018454,0.0437243,0.0307453,0.0191075,0.0283349,0.0297731,0.0246639,0.0277135,0.00957331,0.0307077,0.0142294,0.00947321,0.0353776,0.0158379,0.0138889,0.0209493,0.0102656,0.0204124,0.028383,0.0321422,0.0206419,0.0256196,0.0263967,0.0175855,0.041078,0.0176573,0.017958,0.0144542,0.016964,0.0104771,0.0101029,0.00928677,0.00501211,0.00717437,0.00663709,0.00712934,0.00438407,0.00114486,0.00191729,0.000665374,0.00023983,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00798368,0.00783428,0.0138857,0,0.010603,0.023231,0.0020424,0.0120922,0.0104752,0.033225,0.00188957,0.0132236,0.0236177,0.0343584,0.00688329,0.0193092,0.0318182,0.0140335,0.034558,0.0423886,0.0171374,0.0245689,0.0320549,0.0150451,0.0100859,0.034714,0.0256538,0.0291352,0.014786,0.0421421,0.0207962,0.0249137,0.020463,0.030879,0.0218655,0.0327727,0.0134974,0.0192702,0.0180261,0.016212,0.0162006,0.0139637,0.0382675,0.0140394,0.0117728,0.014813,0.00874539,0.00976155,0.010735,0.0101259,0.00607856,0.00969963,0.00675289,0.0035751,0.00263232,0.00166786,0.000925906,0.000803272,0,0,0.00416879}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00798368,0,0,0,0.00862092,0,0.0020424,0.0022605,0,0.00938516,0.0119975,0.0284212,0.00852601,0.0044629,0.0114722,0.00398182,0.0192241,0.0192261,0.0274991,0.0279884,0.00788046,0.0321008,0.014488,0.00818852,0.00942722,0.034714,0.0181629,0.00968076,0.0367406,0.0317237,0.0187987,0.016753,0.0176787,0.0165938,0.0325444,0.0362104,0.00417503,0.00685868,0.0194456,0.0268808,0.0175855,0.0234731,0.0332398,0.0209979,0.021317,0.0124247,0.0142783,0.0137488,0.00889096,0.0082203,0.00535549,0.00461346,0.00691313,0.00373382,0.00168712,0.00139664,0.000704114,0.000803272,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0105411,0,0,0,0,0,0,0.00663879,0,0,0.0022605,0.0150757,0.011543,0.0145472,0.0171717,0.0196971,0.0194107,0.0199585,0.00796363,0.0214341,0.0162438,0.00421506,0.0102157,0.0217659,0.0182622,0.0122062,0.0259959,0.0176276,0.0269303,0.0451252,0.016842,0.021336,0.00777643,0.0123601,0.0201173,0.0190708,0.0165938,0.0223731,0.0278719,0.0190641,0.0238646,0.0294504,0.0148262,0.0171017,0.0239445,0.0109336,0.0146989,0.0188289,0.0173831,0.0120583,0.00985608,0.0114366,0.00695456,0.00675479,0.00429583,0.00653668,0.00414367,0.00145933,0.0013125,0.00204019,0.00047966,0,0.00159506,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00704277,0,0,0.00655875,0.0187703,0.0119975,0.00394811,0.017052,0.00970533,0.00229443,0.00398182,0.00740204,0.00884094,0.00843013,0.0040863,0.0164492,0.0163793,0.0122062,0.0178073,0.0353458,0.00599406,0.0137633,0.0291352,0.0325801,0.0197501,0.0222765,0.00859224,0.0102315,0.00915238,0.0175063,0.0313095,0.0265087,0.0141966,0.0132716,0.0106688,0.014332,0.014435,0.0328007,0.0220136,0.0158433,0.0139614,0.014048,0.01088,0.0103842,0.00739808,0.00816155,0.00321019,0.0107741,0.0035825,0.00148564,0.00133429,0.0010368,0.0010431,0,0,0.00416879}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0096001,0,0,0,0,0,0,0.00704277,0,0,0.0131175,0.00938516,0.0145472,0.0132236,0.0163672,0.0119368,0.0253489,0.00398182,0.0318182,0.0140335,0.0324504,0.0198158,0.0125089,0.0201452,0.0136909,0.0170922,0.0182863,0.017357,0.0244353,0.00968076,0.00177091,0.0181948,0.0222765,0.0297101,0.0153807,0.0108633,0.0140926,0.0205556,0.0130112,0.0279798,0.0199415,0.016212,0.0361384,0.0171335,0.0147044,0.0236359,0.0151523,0.0172367,0.0144221,0.00708881,0.0103392,0.00851831,0.00561213,0.00809454,0.00820269,0.00342784,0.00225387,0.00139664,0.000593219,0,0,0.00159506,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0140855,0.0020424,0,0,0.00722732,0.0227655,0.0105599,0,0.0171792,0.00229443,0.00199091,0.00961204,0.00221024,0.0183327,0.0177727,0.0257061,0.020803,0.014488,0.0205696,0.0246013,0.00599406,0.00187272,0.0252629,0.0248778,0.0181948,0.0123601,0.0138889,0.0237337,0.030879,0.045184,0.0205556,0.0148891,0.0100813,0.0280309,0.0273649,0.0236085,0.0279922,0.0189142,0.0187089,0.0134142,0.0143451,0.0159097,0.00957249,0.00809218,0.00816947,0.0081147,0.00773018,0.00540736,0.00489549,0.00185093,0.00150257,0.0011477,0,0.00121927,0,0.00416879}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00704277,0.0068407,0.00757119,0.00655875,0.0144546,0.0063288,0.0132236,0.00852601,0,0.0145681,0.00865914,0.00442,0.00221024,0.015489,0.00888635,0.0085687,0.0163793,0.00912724,0.0239487,0.0182863,0.0251407,0.0300535,0.00774461,0.0242592,0.0249593,0.00444109,0.0138889,0.0209493,0.0280548,0.0184518,0.0254565,0.0148891,0.026608,0.0199415,0.0301365,0.0148158,0.0320399,0.00923756,0.0205814,0.020968,0.0159727,0.0117275,0.00859235,0.00753987,0.00656188,0.0106641,0.00814127,0.011527,0.00352737,0.00259465,0.000583002,0.00144697,0.00184637,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00655875,0,0,0.00858584,0.0150917,0.026105,0.0153697,0.00666823,0.011822,0.00221024,0.00210753,0.0259453,0.0105388,0.0126134,0.0221305,0.026711,0.0119713,0.0155674,0.0144175,0.0245866,0.00885456,0.0114303,0.0113968,0.0186853,0.0107178,0.0125743,0.0374112,0.0151436,0.0148891,0.0279798,0.033709,0.0175978,0.0101776,0.00856675,0.0147044,0.016935,0.0175366,0.0182213,0.0144221,0.0115119,0.0110337,0.00666355,0.00592308,0.00928109,0.00492665,0.0044614,0.00303707,0.00143722,0.00122518,0,0.00204188,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00661178,0,0.00970533,0,0,0.00442,0.00442047,0.00705884,0.00888635,0.0125089,0.0163793,0.014488,0.0157602,0.00754177,0.00178962,0.0100178,0.0421049,0.0189464,0.0317237,0.0143576,0.0244134,0.0339652,0.0263439,0.0238261,0.0234821,0.0283865,0.00411521,0.030374,0.0120546,0.0055393,0.0130858,0.0172182,0.0199749,0.0161475,0.00995218,0.0143285,0.00995758,0.011586,0.00846747,0.0104,0.00752091,0.0048224,0.00468904,0.00236867,0.00264978,0.000221791,0.00095932,0.000609637,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00704277,0,0,0,0,0.00188957,0.00197406,0.00852601,0.00223145,0.00229443,0.01065,0.00740204,0.0118233,0.00916637,0.0129726,0.00197012,0.0308756,0.00228181,0.00409426,0.02526,0.00178962,0.026308,0.00193615,0.0136337,0.0135289,0.0222765,0.0201173,0.0162865,0.0240353,0.00922589,0.0234821,0.00883622,0.0330534,0.012348,0.0157279,0.0157169,0.0288701,0.0302869,0.0202854,0.0163928,0.0148063,0.0126834,0.00698731,0.0103914,0.00987872,0.00961516,0.00783109,0.00836292,0.00505116,0.00264547,0.00143722,0.000925906,0.00128293,0.000609637,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00655875,0,0.00377913,0,0.0058809,0.0044629,0.00997926,0.00398182,0.00961204,0.00442047,0.0133814,0.0040863,0.0085687,0.00818964,0.0167698,0.00614139,0.00377089,0.0473273,0.00814511,0.00580845,0.00947321,0.0239473,0.0198329,0.016753,0.0293692,0.0303635,0.0184518,0.00782738,0.025117,0.0174192,0.0299463,0.0148262,0.0101776,0.0230018,0.0138865,0.0203841,0.0150485,0.0128371,0.016204,0.0121437,0.014191,0.00899868,0.0068091,0.00881582,0.00691313,0.00455991,0.00248166,0.000832432,0.000665374,0.00023983,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0153697,0.00666823,0.00221,0,0,0.0198158,0.00394023,0.00630668,0.00684543,0.00204713,0.0119713,0.00957331,0.0100178,0.0265227,0.0325801,0.0249593,0.0455873,0.00766046,0.0135022,0.0257462,0.0063198,0.0141915,0.0176724,0.0178984,0.0194456,0.0166961,0.0148158,0.0112652,0.0424774,0.0228248,0.0156947,0.0113004,0.012647,0.0137488,0.0102349,0.0111953,0.00707321,0.00783109,0.00873167,0.00512109,0.00216539,0.00152136,0.0010368,0.00047966,0.000609637,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00223145,0,0.0173183,0,0.00961306,0.00210753,0.00888635,0.00197012,0.00376593,0.00992437,0.0157602,0.00188544,0.0113629,0.0307077,0.00774461,0.021336,0.0249593,0.0143576,0.0105245,0.02422,0.0183048,0.0126396,0.0190924,0.0153753,0.0275664,0.0227805,0.025495,0.0175855,0.0112652,0.0273339,0.0181024,0.0161923,0.0146245,0.0184605,0.0151578,0.0148333,0.00807479,0.00795176,0.0113664,0.00733785,0.00499298,0.00225387,0.000916573,0.00136949,0.00152276,0.000609637,0.00693748,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00655875,0,0,0,0,0,0.00229443,0.01065,0.00442,0.00221024,0.00210753,0.0040863,0.0085687,0.0100726,0.00456362,0.0129979,0.00820043,0.00357925,0.00374545,0.0103571,0.00708365,0.0171828,0.0143576,0.0133886,0.014408,0.0148829,0.0126396,0.0161659,0.0269948,0.0100813,0.0137675,0.0101847,0.0301154,0.0189541,0.0176573,0.0122583,0.0147585,0.0185074,0.0116339,0.0131607,0.0131314,0.012454,0.00847997,0.00928854,0.00809843,0.00495903,0.00287145,0.00114721,0.00081501,0.00160654,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00656571,0,0.00229443,0.00199091,0.00221,0.00740283,0.00705884,0.0040863,0.023736,0.00818964,0.00228181,0,0.00565633,0.017357,0,0.0142294,0.014786,0.0135289,0.0064386,0.0373705,0.0153807,0.00744144,0.0189594,0.00877945,0.0242115,0.0174192,0.012348,0.0194677,0.0347536,0.0166622,0.0125692,0.0171323,0.0181309,0.0169152,0.0163478,0.0133199,0.0128399,0.0146068,0.00998043,0.00902509,0.0074498,0.00467525,0.00227838,0.00148079,0.000593219,0.0020862,0.00121927,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0019603,0.00223145,0,0,0,0,0.0063226,0.00888635,0.00394023,0,0.00228181,0.00409426,0.0208304,0,0.0162902,0.00193615,0.00531274,0.0135289,0.0163551,0.0119566,0.0274907,0.00513281,0.00777284,0.0288942,0.0181586,0.00733788,0.0199415,0.0060273,0.0129472,0.0112652,0.00923756,0.0211952,0.0209089,0.0147154,0.0173972,0.0121437,0.00983907,0.0121192,0.00956831,0.00492364,0.00884363,0.00442005,0.00302391,0.00120957,0.000704114,0.0020862,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00398182,0,0.00221024,0.00916637,0.00204315,0.00197012,0,0,0.00204713,0,0,0,0.00193615,0.021336,0.0260459,0.0158379,0.0138889,0.0102315,0.00744144,0.033052,0.0156548,0.0102279,0.0178984,0.0104326,0.016212,0.014332,0.0194254,0.0206102,0.0139408,0.0186356,0.0166291,0.0137467,0.0121945,0.0109365,0.00846747,0.00889209,0.00861399,0.00873167,0.00490825,0.00301076,0.00166786,0.00196803,0.00176259,0.00121927,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00768483,0,0.00221,0.00740283,0,0,0,0.00188296,0,0,0.00188544,0.00357925,0.00627238,0.00842098,0.00177091,0.0208367,0.0128772,0.0090925,0.0200435,0.00513281,0.0106789,0.00636413,0.0228198,0.0293515,0.0137675,0.0380337,0.0222237,0.0230018,0.00841973,0.0181024,0.0162513,0.017474,0.014997,0.0138433,0.0162293,0.00861298,0.0106567,0.00907927,0.00777027,0.00478653,0.00249301,0.00118779,0.0011477,0.0010431,0.00204188,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00704277,0,0,0,0,0,0,0,0,0.00768483,0.00398182,0,0,0,0,0,0.00188296,0.00228181,0.00685654,0.00188544,0.00778368,0.0188171,0.00648483,0.00177091,0.00831975,0.0113968,0.0124568,0.0167728,0.0131719,0.0175063,0,0.0288727,0.00733788,0.0227805,0.016212,0.00276965,0.0306906,0.024381,0.014244,0.0169423,0.0145336,0.01481,0.0171986,0.0167295,0.0139161,0.0118068,0.00617182,0.00691313,0.00404313,0.00375448,0.001752,0.00081501,0.00023983,0,0.00534241,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0105388,0,0.00456362,0.00204713,0.0119713,0,0.00374545,0.00580845,0.0171755,0.00676446,0.0064386,0.00959277,0.0148943,0.00513281,0.00486675,0.0205556,0.0181586,0.00685868,0.00617399,0.0087989,0.0175855,0.00674617,0.00798064,0.0132283,0.0197723,0.0171458,0.00874539,0.0132552,0.0128849,0.00808178,0.00930421,0.006482,0.00579149,0.00542707,0.00430808,0.00244093,0.00107554,0.00152276,0.00204188,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0022605,0,0,0,0,0,0,0,0,0,0.00221024,0,0,0,0.00188296,0.00764256,0,0.00820043,0.00599406,0,0,0.00593139,0.00466586,0,0.00143204,0.00696083,0.0131719,0.00777284,0.00731621,0.0302644,0.00411521,0.00901303,0.0120546,0.0236085,0.0157843,0.0134474,0.015616,0.0190294,0.0155115,0.0131215,0.0125865,0.011228,0.0099734,0.0111849,0.011258,0.00884363,0.00495062,0.00290731,0.00166786,0.00144697,0.000803272,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00197012,0,0,0,0,0.00599406,0,0.00193615,0.00354183,0.00466586,0.00939933,0.00143204,0.01211,0.00513281,0.0126396,0.00636413,0.00744455,0.00411521,0.0109284,0.016212,0.00692413,0.00269847,0.00377077,0.0162755,0.0153009,0.0134935,0.0154282,0.0116134,0.00983907,0.011581,0.0112317,0.0115682,0.00648071,0.00562409,0.00266998,0.00250328,0.00107554,0.0010431,0.00265152,0.00159506,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0085687,0,0,0,0.00188544,0,0.00187272,0,0,0.00831975,0.00296073,0,0.006055,0.00855468,0.00290609,0.0127283,0.00466119,0.00870961,0.012348,0.0166961,0.0115624,0.0117366,0.0109336,0.0118636,0.0130133,0.0154627,0.0145087,0.0159926,0.0131835,0.0105554,0.00931167,0.0109404,0.00621622,0.00583692,0.00264547,0.00139664,0.000332687,0.000803272,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00659858,0,0,0.00204713,0,0,0,0.0038723,0.00177091,0,0.00148036,0.00143204,0.00696083,0,0.00145305,0.0141915,0.0055667,0.013304,0.00901303,0.0074131,0.00602307,0.0130858,0.0231241,0.0141984,0.0148552,0.013549,0.0117777,0.0098123,0.00753987,0.0128976,0.00831703,0.00819545,0.00691313,0.00535307,0.00340055,0.00152136,0.00218982,0.00184637,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00630668,0,0,0,0,0,0.00193615,0.0136337,0.00155529,0.00296073,0.00622842,0.00139217,0.00171094,0.00145305,0.00438973,0.00605287,0.00274347,0.0118521,0.0060273,0.0148158,0.0103873,0.0109336,0.011765,0.0103247,0.0155182,0.0150974,0.0145767,0.0150276,0.0141633,0.00837134,0.00689309,0.00535907,0.00652417,0.00276981,0.000978931,0.0027443,0.00047966,0.00121927,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00187272,0,0,0,0.00148036,0.00479639,0.0135022,0.011461,0,0.00292648,0.00466119,0.0183776,0.012348,0.00831479,0,0.0040477,0.0121905,0.0131899,0.0121218,0.0125156,0.0153347,0.0157459,0.0157292,0.0101259,0.0125373,0.00731163,0.00648071,0.00555952,0.00279613,0.00139664,0.00081501,0.00128293,0,0.00159506,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00630668,0.00764256,0,0.00188544,0,0.00187272,0.00193615,0.00177091,0,0,0.00479639,0.00466284,0.00573051,0.0063198,0.00146324,0.00883622,0.00733788,0.00283905,0.00464151,0.0139147,0.00539694,0.0134474,0.0105374,0.0139118,0.0152809,0.0149468,0.0126303,0.0120861,0.0125557,0.0124755,0.0103742,0.0100212,0.00625621,0.00311059,0.00227264,0.000665374,0,0.00265152,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00764256,0.00204713,0,0,0,0.00193615,0.00177091,0,0,0.00479639,0,0.0148829,0.00145305,0.0127283,0.00744455,0.00459441,0.00617399,0.0027716,0.0180692,0.00721752,0.00672371,0.0114617,0.0150485,0.014946,0.0147026,0.0132114,0.0116831,0.0105116,0.0113872,0.00679218,0.0069691,0.00604236,0.00295813,0.00229443,0.00107554,0.00023983,0,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00204315,0,0,0,0,0.00377089,0.00178962,0,0.00842098,0.00177091,0.0150842,0.0178354,0.0186853,0.0116237,0.00513281,0.0238261,0.0234821,0.0162808,0.0261288,0.0512391,0.0477343,0.032885,0.0523432,0.0537897,0.0695066,0.100465,0.0986568,0.12137,0.11564,0.0976226,0.0950777,0.0842192,0.0749998,0.0769015,0.0508266,0.0258054,0.0156996,0.0102678,0.00938792,0.00591267,0.00693748,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00466284,0.00171094,0.00290609,0.00636413,0.00605287,0.00733788,0.00475446,0.0027716,0.0101776,0.0157843,0.0109336,0.0383348,0.0571707,0.0893878,0.091771,0.113694,0.0981227,0.100635,0.0801694,0.0903592,0.0799054,0.0555334,0.0287653,0.0172368,0.0132673,0.00817725,0.0103931,0,0}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0060273,0.00138483,0.00134923,0,0.0119166,0.0409926,0.0758254,0.109348,0.145434,0.162301,0.176916,0.179024,0.168205,0.151936,0.121239,0.0647819,0.0357485,0.029844,0.0161147,0.0118253,0.01547,0.00416879}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00193856,0.00765477,0.0332636,0.0555324,0.0853656,0.132715,0.144551,0.153875,0.153154,0.122073,0.0634588,0.0415627,0.0275767,0.0155627,0.0130446,0.0192174,0.0181315}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000607599,0.0030756,0.0116203,0.0255305,0.0465641,0.0779458,0.110029,0.117098,0.115913,0.0721802,0.0450727,0.0269166,0.0205992,0.0112157,0.0176223,0.00416879}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.000481426,0.000145278,0.00244852,0.00710706,0.0239096,0.0458074,0.0665039,0.107906,0.0747426,0.0477413,0.0311307,0.0228529,0.0128316,0.0186601,0.00416879}:
{0,97,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.00112023,0.00212984,0.00632691,0.021973,0.0850899,0.0804724,0.0508622,0.0340299,0.0235609,0.0167024,0.0170651,0.0125064};
>


==> anc/anc_files/DUNE_GLoBES_Configs/smr/Smear_nominal.inc <==

$version="3.2.13"


/*numu dis*/
energy(#dis_nue)<>
include "./smr/DUNE_dis_smear_nue_nominal.dat"
energy(#dis_numu)<>
include "./smr/DUNE_dis_smear_numu_nominal.dat"
energy(#dis_nut)<>
include "./smr/DUNE_dis_smear_nut_nominal.dat"
energy(#dis_anue)<>
include "./smr/DUNE_dis_smear_anue_nominal.dat"
energy(#dis_anumu)<>
include "./smr/DUNE_dis_smear_anumu_nominal.dat"
energy(#dis_anut)<>
include "./smr/DUNE_dis_smear_anut_nominal.dat"
energy(#dis_NC)<>
include "./smr/DUNE_dis_smear_NC_nominal.dat"

/*nue app*/
energy(#app_nue)<>
include "./smr/DUNE_app_smear_nue_nominal.dat"
energy(#app_numu)<>
include "./smr/DUNE_app_smear_numu_nominal.dat"
energy(#app_nut)<>
include "./smr/DUNE_app_smear_nut_nominal.dat"
energy(#app_anue)<>
include "./smr/DUNE_app_smear_anue_nominal.dat"
energy(#app_anumu)<>
include "./smr/DUNE_app_smear_anumu_nominal.dat"
energy(#app_anut)<>
include "./smr/DUNE_app_smear_anut_nominal.dat"
energy(#app_NC)<>
include "./smr/DUNE_app_smear_NC_nominal.dat"



==> anc/anc_files/DUNE_GLoBES_Configs/syst_list.inc <==
sys(#err_nue_sig)<
  @error = ERR_NUE_SIG
>

sys(#err_nue_sigbar)<
  @error = ERR_NUE_SIGBAR
>

sys(#err_numu_sig)<
  @error = ERR_NUMU_SIG
>

sys(#err_numu_sigbar)<
  @error = ERR_NUMU_SIGBAR
>

sys(#err_numu_bg)<
  @error = ERR_NUMU_BG
>

sys(#err_nue_bg)<
  @error = ERR_NUE_BG
>

sys(#err_nutau_bg)<
  @error = ERR_NUTAU_BG
>

sys(#err_nue_bgbar)<
  @error = ERR_NUE_BGBAR
>

sys(#err_nc_bgdis)<
  @error = ERR_NC_BGDIS
>


==> anc/anc_files/DUNE_GLoBES_Configs/xsec/GENIE_2_8_4.inc <==

$version="3.2.13"

/* Cross sections */
cross(#CC)<
        @cross_file = "./xsec/xsec_cc.dat"
>

cross(#NC)<
        @cross_file = "./xsec/xsec_nc.dat"
>




==> anc/anc_files/DUNE_GLoBES_Configs/xsec/xsec_cc.dat <==
-1 0.168866 0 0 0.0516049 0 0
-0.996 0.169038 0 0 0.0516575 0 0
-0.992 0.169208 0 0 0.0517096 0 0
-0.988 0.169377 0 0 0.0517612 0 0
-0.984 0.169544 0 0 0.0518123 0 0
-0.98 0.16971 0 0 0.051863 0 0
-0.976 0.169875 0 0 0.0519132 0 0
-0.972 0.170037 0 0 0.0519629 0 0
-0.968 0.170199 0 0 0.0520122 0 0
-0.964 0.170358 0 0 0.0520611 0 0
-0.96 0.170517 0 0 0.0521095 0 0
-0.956 0.174055 0.00361057 0 0.0526974 0.000871999 0
-0.952 0.180174 0.00997817 0 0.0536972 0.00240985 0
-0.948 0.186238 0.0162875 0 0.0546878 0.00393363 0
-0.944 0.192245 0.0225389 0 0.0556694 0.00544344 0
-0.94 0.198198 0.0287331 0 0.056642 0.0069394 0
-0.936 0.204096 0.0348705 0 0.0576057 0.00842165 0
-0.932 0.20994 0.0409516 0 0.0585605 0.00989031 0
-0.928 0.21573 0.0469769 0 0.0595066 0.0113455 0
-0.924 0.221467 0.0529469 0 0.060444 0.0127873 0
-0.92 0.227152 0.0588623 0 0.0613728 0.014216 0
-0.916 0.232785 0.0647234 0 0.0622931 0.0156315 0
-0.912 0.238366 0.0705308 0 0.0632049 0.0170341 0
-0.908 0.243895 0.076285 0 0.0641084 0.0184238 0
-0.904 0.249374 0.0819864 0 0.0650036 0.0198007 0
-0.9 0.254803 0.0876355 0 0.0658906 0.0211651 0
-0.896 0.260182 0.0932328 0 0.0667695 0.0225169 0
-0.892 0.265512 0.0987788 0 0.0676403 0.0238563 0
-0.888 0.270793 0.104274 0 0.0685031 0.0251835 0
-0.884 0.276025 0.109719 0 0.069358 0.0264985 0
-0.88 0.28121 0.115114 0 0.0702051 0.0278014 0
-0.876 0.286347 0.120459 0 0.0710444 0.0290924 0
-0.872 0.291436 0.125756 0 0.0718761 0.0303715 0
-0.868 0.29648 0.131003 0 0.0727 0.031639 0
-0.864 0.301476 0.136203 0 0.0735165 0.0328947 0
-0.86 0.306428 0.141355 0 0.0743254 0.034139 0
-0.856 0.311333 0.14646 0 0.075127 0.0353719 0
-0.852 0.316194 0.151518 0 0.0759212 0.0365935 0
-0.848 0.32101 0.15653 0 0.0767081 0.0378039 0
-0.844 0.325782 0.161495 0 0.0774878 0.0390032 0
-0.84 0.330511 0.166416 0 0.0782603 0.0401914 0
-0.836 0.335196 0.171291 0 0.0790258 0.0413688 0
-0.832 0.339838 0.176121 0 0.0797842 0.0425354 0
-0.828 0.344437 0.180907 0 0.0805357 0.0436913 0
-0.824 0.348994 0.185649 0 0.0812803 0.0448366 0
-0.82 0.35351 0.190348 0 0.0820181 0.0459714 0
-0.816 0.357984 0.195004 0 0.0827491 0.0470958 0
-0.812 0.362417 0.199617 0 0.0834734 0.0482099 0
-0.808 0.366809 0.204187 0 0.0841911 0.0493138 0
-0.804 0.371161 0.208716 0 0.0849022 0.0504075 0
-0.8 0.375474 0.213203 0 0.0856067 0.0514913 0
-0.796 0.379746 0.217649 0 0.0863048 0.0525651 0
-0.792 0.38398 0.222055 0 0.0869966 0.053629 0
-0.788 0.388175 0.22642 0 0.0876819 0.0546832 0
-0.784 0.392331 0.230745 0 0.088361 0.0557278 0
-0.78 0.396449 0.23503 0 0.0890339 0.0567627 0
-0.776 0.40053 0.239276 0 0.0897006 0.0577882 0
-0.772 0.404573 0.243483 0 0.0903611 0.0588042 0
-0.768 0.408579 0.247652 0 0.0910157 0.059811 0
-0.764 0.412548 0.251782 0 0.0916642 0.0608085 0
-0.76 0.416481 0.255874 0 0.0923068 0.0617969 0
-0.756 0.420377 0.259929 0 0.0929434 0.0627762 0
-0.752 0.424238 0.263947 0 0.0935743 0.0637465 0
-0.748 0.428064 0.267928 0 0.0941993 0.0647079 0
-0.744 0.431855 0.271872 0 0.0948187 0.0656606 0
-0.74 0.43561 0.275781 0 0.0954323 0.0666045 0
-0.736 0.439332 0.279653 0 0.0960404 0.0675397 0
-0.732 0.443019 0.28349 0 0.0966428 0.0684664 0
-0.728 0.446672 0.287292 0 0.0972398 0.0693845 0
-0.724 0.450292 0.291058 0 0.0978312 0.0702943 0
-0.72 0.453879 0.294791 0 0.0984172 0.0711957 0
-0.716 0.457433 0.298489 0 0.0989979 0.0720888 0
-0.712 0.460954 0.302153 0 0.0995732 0.0729738 0
-0.708 0.464443 0.305784 0 0.100143 0.0738506 0
-0.704 0.4679 0.309381 0 0.100708 0.0747194 0
-0.7 0.471326 0.312945 0 0.101268 0.0755802 0
-0.696 0.47472 0.316477 0 0.101822 0.0764332 0
-0.692 0.478083 0.319976 0 0.102372 0.0772783 0
-0.688 0.481415 0.323444 0 0.102916 0.0781157 0
-0.684 0.484716 0.326879 0 0.103456 0.0789454 0
-0.68 0.487987 0.330283 0 0.10399 0.0797675 0
-0.676 0.492243 0.335145 0 0.104572 0.0806584 0
-0.672 0.498319 0.342692 0 0.105245 0.0816809 0
-0.668 0.50434 0.350169 0 0.105912 0.0826941 0
-0.664 0.510305 0.357578 0 0.106573 0.083698 0
-0.66 0.516216 0.364918 0 0.107228 0.0846927 0
-0.656 0.522072 0.372192 0 0.107876 0.0856782 0
-0.652 0.527875 0.379399 0 0.108519 0.0866548 0
-0.648 0.533624 0.386539 0 0.109156 0.0876223 0
-0.644 0.539321 0.393615 0 0.109787 0.088581 0
-0.64 0.544966 0.400625 0 0.110412 0.089531 0
-0.636 0.550559 0.407571 0 0.111032 0.0904722 0
-0.632 0.5561 0.414454 0 0.111645 0.0914047 0
-0.628 0.561591 0.421273 0 0.112254 0.0923288 0
-0.624 0.567031 0.42803 0 0.112856 0.0932443 0
-0.62 0.572422 0.434725 0 0.113453 0.0941515 0
-0.616 0.577763 0.441358 0 0.114045 0.0950503 0
-0.612 0.583055 0.447931 0 0.114631 0.095941 0
-0.608 0.588299 0.454443 0 0.115212 0.0968234 0
-0.604 0.593494 0.460896 0 0.115787 0.0976977 0
-0.6 0.598642 0.46729 0 0.116358 0.0985641 0
-0.596 0.603743 0.473624 0 0.116923 0.0994225 0
-0.592 0.608797 0.479901 0 0.117483 0.100273 0
-0.588 0.613805 0.486121 0 0.118037 0.101116 0
-0.584 0.618766 0.492283 0 0.118587 0.101951 0
-0.58 0.623683 0.498389 0 0.119131 0.102778 0
-0.576 0.628554 0.504439 0 0.119671 0.103598 0
-0.572 0.63338 0.510433 0 0.120206 0.10441 0
-0.568 0.638162 0.516372 0 0.120735 0.105215 0
-0.564 0.642901 0.522257 0 0.12126 0.106012 0
-0.56 0.647596 0.528088 0 0.12178 0.106802 0
-0.556 0.652248 0.533866 0 0.122295 0.107585 0
-0.552 0.656857 0.53959 0 0.122806 0.108361 0
-0.548 0.661424 0.545263 0 0.123312 0.109129 0
-0.544 0.665949 0.550883 0 0.123813 0.109891 0
-0.54 0.670433 0.556451 0 0.12431 0.110646 0
-0.536 0.674875 0.561969 0 0.124802 0.111393 0
-0.532 0.679277 0.567436 0 0.125289 0.112134 0
-0.528 0.683639 0.572852 0 0.125772 0.112868 0
-0.524 0.68796 0.578219 0 0.126251 0.113595 0
-0.52 0.692242 0.583537 0 0.126725 0.114316 0
-0.516 0.696485 0.588807 0 0.127195 0.11503 0
-0.512 0.700688 0.594027 0 0.127661 0.115737 0
-0.508 0.704865 0.599168 0 0.128144 0.116433 0
-0.504 0.709162 0.60379 0 0.128937 0.117047 0
-0.5 0.713419 0.60837 0 0.129722 0.117655 0
-0.496 0.717638 0.612908 0 0.1305 0.118258 0
-0.492 0.721818 0.617404 0 0.131271 0.118855 0
-0.488 0.725959 0.621859 0 0.132034 0.119447 0
-0.484 0.730063 0.626274 0 0.132791 0.120033 0
-0.48 0.734129 0.630648 0 0.133541 0.120614 0
-0.476 0.738158 0.634981 0 0.134284 0.12119 0
-0.472 0.74215 0.639275 0 0.13502 0.12176 0
-0.468 0.746105 0.64353 0 0.135749 0.122325 0
-0.464 0.750024 0.647746 0 0.136472 0.122885 0
-0.46 0.753907 0.651922 0 0.137188 0.12344 0
-0.456 0.757754 0.656061 0 0.137898 0.12399 0
-0.452 0.761566 0.660162 0 0.138601 0.124534 0
-0.448 0.765344 0.664225 0 0.139297 0.125074 0
-0.444 0.769086 0.668251 0 0.139987 0.125609 0
-0.44 0.772794 0.67224 0 0.140671 0.126139 0
-0.436 0.776469 0.676192 0 0.141349 0.126664 0
-0.432 0.780109 0.680109 0 0.14202 0.127184 0
-0.428 0.783716 0.683989 0 0.142685 0.127699 0
-0.424 0.78729 0.687833 0 0.143344 0.12821 0
-0.42 0.790832 0.691643 0 0.143997 0.128716 0
-0.416 0.794341 0.695417 0 0.144644 0.129217 0
-0.412 0.797817 0.699157 0 0.145285 0.129714 0
-0.408 0.801262 0.702863 0 0.145921 0.130206 0
-0.404 0.804676 0.706535 0 0.14655 0.130694 0
-0.4 0.808057 0.710173 0 0.147174 0.131177 0
-0.396 0.811408 0.713777 0 0.147792 0.131656 0
-0.392 0.814729 0.717349 0 0.148404 0.13213 0
-0.388 0.818018 0.720888 0 0.149011 0.1326 0
-0.384 0.82163 0.724884 0 0.149954 0.133523 0
-0.38 0.825353 0.729043 0 0.151029 0.134623 0
-0.376 0.829042 0.733164 0 0.152094 0.135714 0
-0.372 0.832697 0.737248 0 0.15315 0.136794 0
-0.368 0.836318 0.741294 0 0.154196 0.137865 0
-0.364 0.839906 0.745303 0 0.155232 0.138925 0
-0.36 0.843462 0.749275 0 0.156258 0.139976 0
-0.356 0.846984 0.753211 0 0.157276 0.141018 0
-0.352 0.850475 0.75711 0 0.158284 0.14205 0
-0.348 0.853933 0.760974 0 0.159282 0.143072 0
-0.344 0.85736 0.764803 0 0.160272 0.144085 0
-0.34 0.860755 0.768596 0 0.161252 0.145089 0
-0.336 0.864119 0.772355 0 0.162224 0.146083 0
-0.332 0.867452 0.776079 0 0.163186 0.147069 0
-0.328 0.870755 0.779769 0 0.16414 0.148045 0
-0.324 0.874028 0.783426 0 0.165085 0.149013 0
-0.32 0.87727 0.787048 0 0.166021 0.149971 0
-0.316 0.880483 0.790638 0 0.166949 0.150921 0
-0.312 0.883666 0.794194 0 0.167868 0.151862 0
-0.308 0.88682 0.797718 0 0.168779 0.152795 0
-0.304 0.889945 0.80121 0 0.169681 0.153718 0
-0.3 0.893042 0.80467 0 0.170575 0.154634 0
-0.296 0.89611 0.808098 0 0.171461 0.155541 0
-0.292 0.899147 0.811499 0 0.172343 0.156444 0
-0.288 0.901856 0.815321 0 0.173508 0.157745 0
-0.284 0.904541 0.819107 0 0.174663 0.159034 0
-0.28 0.907201 0.822858 0 0.175807 0.160312 0
-0.276 0.909837 0.826576 0 0.176941 0.161577 0
-0.272 0.912448 0.830259 0 0.178064 0.162831 0
-0.268 0.915036 0.833908 0 0.179177 0.164074 0
-0.264 0.9176 0.837524 0 0.18028 0.165305 0
-0.26 0.92014 0.841106 0 0.181373 0.166524 0
-0.256 0.922657 0.844656 0 0.182455 0.167733 0
-0.252 0.925151 0.848174 0 0.183528 0.16893 0
-0.248 0.927623 0.851659 0 0.184591 0.170117 0
-0.244 0.930071 0.855112 0 0.185644 0.171293 0
-0.24 0.932497 0.858533 0 0.186688 0.172457 0
-0.236 0.934901 0.861923 0 0.187722 0.173612 0
-0.232 0.937283 0.865282 0 0.188746 0.174755 0
-0.228 0.939643 0.86861 0 0.189761 0.175888 0
-0.224 0.941981 0.871908 0 0.190767 0.177011 0
-0.22 0.944298 0.875176 0 0.191764 0.178123 0
-0.216 0.946593 0.878413 0 0.192751 0.179226 0
-0.212 0.948306 0.881208 0 0.193835 0.180428 0
-0.208 0.949584 0.883669 0 0.194989 0.181702 0
-0.204 0.950849 0.886108 0 0.196132 0.182964 0
-0.2 0.952103 0.888524 0 0.197265 0.184215 0
-0.196 0.953346 0.890918 0 0.198387 0.185454 0
-0.192 0.954577 0.89329 0 0.199499 0.186682 0
-0.188 0.955797 0.89564 0 0.200601 0.187899 0
-0.184 0.957006 0.897969 0 0.201693 0.189104 0
-0.18 0.958204 0.900277 0 0.202775 0.190299 0
-0.176 0.95939 0.902563 0 0.203846 0.191482 0
-0.172 0.960566 0.904828 0 0.204908 0.192655 0
-0.168 0.961731 0.907073 0 0.205961 0.193817 0
-0.164 0.962885 0.909297 0 0.207003 0.194968 0
-0.16 0.964029 0.9115 0 0.208036 0.196109 0
-0.156 0.965162 0.913684 0 0.20906 0.197239 0
-0.152 0.966285 0.915847 0 0.210074 0.198359 0
-0.148 0.967325 0.917892 0 0.211094 0.199479 0
-0.144 0.967607 0.918915 0 0.212254 0.200699 0
-0.14 0.967887 0.919928 0 0.213404 0.201909 0
-0.136 0.968164 0.920932 0 0.214543 0.203107 0
-0.132 0.968439 0.921927 0 0.215672 0.204294 0
-0.128 0.968711 0.922913 0 0.216791 0.20547 0
-0.124 0.968981 0.923889 0 0.217899 0.206636 0
-0.12 0.969249 0.924857 0 0.218997 0.207791 0
-0.116 0.969513 0.925816 0 0.220085 0.208935 0
-0.112 0.969776 0.926766 0 0.221163 0.210069 0
-0.108 0.970036 0.927707 0 0.222231 0.211192 0
-0.104 0.970294 0.92864 0 0.22329 0.212305 0
-0.1 0.970549 0.929564 0 0.224338 0.213408 0
-0.096 0.970802 0.93048 0 0.225377 0.2145 0
-0.092 0.971053 0.931387 0 0.226407 0.215583 0
-0.088 0.970842 0.931636 0 0.227554 0.216769 0
-0.084 0.970507 0.931702 0 0.228726 0.217975 0
-0.08 0.970175 0.931768 0 0.229887 0.21917 0
-0.076 0.969846 0.931833 0 0.231038 0.220354 0
-0.072 0.96952 0.931897 0 0.232178 0.221527 0
-0.068 0.969197 0.931961 0 0.233308 0.22269 0
-0.064 0.968877 0.932024 0 0.234427 0.223842 0
-0.06 0.96856 0.932087 0 0.235536 0.224983 0
-0.056 0.968246 0.932149 0 0.236635 0.226114 0
-0.052 0.967934 0.932211 0 0.237724 0.227234 0
-0.048 0.967626 0.932272 0 0.238802 0.228344 0
-0.044 0.96732 0.932332 0 0.239871 0.229444 0
-0.04 0.966979 0.932325 0 0.240951 0.230557 0
-0.036 0.96641 0.931918 0 0.242146 0.231793 0
-0.032 0.965846 0.931515 0 0.24333 0.233017 0
-0.028 0.965287 0.931115 0 0.244503 0.234231 0
-0.024 0.964734 0.93072 0 0.245666 0.235433 0
-0.02 0.964185 0.930327 0 0.246818 0.236624 0
-0.016 0.963642 0.929939 0 0.247959 0.237805 0
-0.012 0.963103 0.929554 0 0.249089 0.238974 0
-0.008 0.96257 0.929172 0 0.25021 0.240133 0
-0.004 0.962041 0.928794 0 0.25132 0.241281 0
0 0.961518 0.92842 0 0.25242 0.242419 0
0.004 0.960999 0.928049 0 0.25351 0.243546 0
0.008 0.960344 0.927513 0 0.254674 0.244771 0
0.012 0.959666 0.926946 0 0.255846 0.246008 0
0.016 0.958993 0.926384 0 0.257008 0.247234 0
0.02 0.958327 0.925828 0 0.258159 0.248449 0
0.024 0.957667 0.925276 0 0.259299 0.249652 0
0.028 0.957013 0.92473 0 0.260428 0.250844 0
0.032 0.956365 0.924188 0 0.261548 0.252025 0
0.036 0.955723 0.923652 0 0.262657 0.253196 0
0.04 0.955087 0.92312 0 0.263756 0.254356 0
0.044 0.954456 0.922594 0 0.264845 0.255505 0
0.048 0.95367 0.921972 0 0.265945 0.256682 0
0.052 0.952772 0.921282 0 0.267053 0.257878 0
0.056 0.951882 0.920598 0 0.26815 0.259063 0
0.06 0.951 0.919921 0 0.269237 0.260237 0
0.064 0.950126 0.91925 0 0.270313 0.2614 0
0.068 0.94926 0.918584 0 0.271381 0.262552 0
0.072 0.948402 0.917925 0 0.272438 0.263694 0
0.076 0.947552 0.917272 0 0.273485 0.264825 0
0.08 0.94671 0.916625 0 0.274523 0.265947 0
0.084 0.945801 0.915945 0 0.275548 0.267058 0
0.088 0.944617 0.915118 0 0.27655 0.26816 0
0.092 0.943444 0.914299 0 0.277542 0.269252 0
0.096 0.942282 0.913488 0 0.278525 0.270334 0
0.1 0.941131 0.912684 0 0.279499 0.271407 0
0.104 0.939989 0.911888 0 0.280464 0.272469 0
0.108 0.938859 0.911099 0 0.281421 0.273522 0
0.112 0.937739 0.910317 0 0.282368 0.274565 0
0.116 0.936629 0.909542 0 0.283307 0.275598 0
0.12 0.935351 0.908648 0 0.284218 0.276606 0
0.124 0.933959 0.907673 0 0.285107 0.277593 0
0.128 0.932579 0.906708 0 0.285988 0.278571 0
0.132 0.931213 0.905751 0 0.286861 0.27954 0
0.136 0.929859 0.904803 0 0.287726 0.2805 0
0.14 0.928517 0.903864 0 0.288583 0.281451 0
0.144 0.927188 0.902933 0 0.289432 0.282394 0
0.148 0.925871 0.902011 0 0.290274 0.283327 0
0.152 0.924426 0.900967 0 0.291086 0.284232 0
0.156 0.922901 0.899844 0 0.291877 0.285115 0
0.16 0.92139 0.898732 0 0.292661 0.28599 0
0.164 0.919892 0.897631 0 0.293438 0.286857 0
0.168 0.918409 0.896539 0 0.294208 0.287716 0
0.172 0.916939 0.895457 0 0.29497 0.288567 0
0.176 0.915482 0.894386 0 0.295726 0.28941 0
0.18 0.914013 0.893289 0 0.296468 0.29024 0
0.184 0.91242 0.892019 0 0.297173 0.291028 0
0.188 0.910842 0.89076 0 0.297872 0.29181 0
0.192 0.909278 0.889513 0 0.298564 0.292584 0
0.196 0.907728 0.888278 0 0.29925 0.293352 0
0.2 0.906193 0.887053 0 0.29993 0.294112 0
0.204 0.904671 0.88584 0 0.300603 0.294865 0
0.208 0.903142 0.8846 0 0.301263 0.295603 0
0.212 0.90154 0.883216 0 0.301889 0.2963 0
0.216 0.899953 0.881844 0 0.302509 0.29699 0
0.22 0.89838 0.880484 0 0.303123 0.297673 0
0.224 0.896821 0.879138 0 0.303732 0.298351 0
0.228 0.895277 0.877803 0 0.304335 0.299022 0
0.232 0.893747 0.876481 0 0.304933 0.299687 0
0.236 0.892176 0.875073 0 0.305499 0.300315 0
0.24 0.89059 0.873626 0 0.306047 0.30092 0
0.244 0.889018 0.872192 0 0.30659 0.301519 0
0.248 0.887461 0.870771 0 0.307128 0.302114 0
0.252 0.885918 0.869364 0 0.30766 0.302702 0
0.256 0.884389 0.867969 0 0.308188 0.303286 0
0.26 0.882841 0.866537 0 0.30869 0.303838 0
0.264 0.881272 0.865063 0 0.309163 0.304358 0
0.268 0.879717 0.863603 0 0.309633 0.304873 0
0.272 0.878176 0.862156 0 0.310098 0.305383 0
0.276 0.87665 0.860723 0 0.310558 0.305889 0
0.28 0.875137 0.859303 0 0.311015 0.30639 0
0.284 0.873605 0.857855 0 0.311436 0.30685 0
0.288 0.872069 0.856399 0 0.311835 0.307285 0
0.292 0.870546 0.854956 0 0.31223 0.307716 0
0.296 0.869038 0.853527 0 0.312622 0.308143 0
0.3 0.867543 0.85211 0 0.313011 0.308566 0
0.304 0.866057 0.850702 0 0.313391 0.308979 0
0.308 0.864536 0.849269 0 0.313726 0.309338 0
0.312 0.863029 0.847849 0 0.314058 0.309694 0
0.316 0.861536 0.846442 0 0.314387 0.310047 0
0.32 0.860057 0.845048 0 0.314713 0.310397 0
0.324 0.858591 0.843666 0 0.315036 0.310743 0
0.328 0.857092 0.842265 0 0.315323 0.311045 0
0.332 0.855596 0.840869 0 0.3156 0.311337 0
0.336 0.854115 0.839486 0 0.315874 0.311626 0
0.34 0.852646 0.838116 0 0.316146 0.311912 0
0.344 0.851192 0.836758 0 0.316416 0.312195 0
0.348 0.849708 0.835383 0 0.316654 0.312443 0
0.352 0.848227 0.834013 0 0.316883 0.31268 0
0.356 0.84676 0.832656 0 0.317111 0.312915 0
0.36 0.845306 0.831311 0 0.317336 0.313148 0
0.364 0.843865 0.829978 0 0.317559 0.313378 0
0.368 0.842521 0.828622 0 0.317749 0.313573 0
0.372 0.841189 0.827279 0 0.317937 0.313766 0
0.376 0.83987 0.825948 0 0.318123 0.313958 0
0.38 0.838562 0.824629 0 0.318308 0.314147 0
0.384 0.837247 0.823309 0 0.318481 0.314324 0
0.388 0.835916 0.821979 0 0.318635 0.314484 0
0.392 0.834598 0.820661 0 0.318788 0.314642 0
0.396 0.833291 0.819356 0 0.318939 0.314799 0
0.4 0.831996 0.818062 0 0.31909 0.314954 0
0.404 0.830671 0.816817 0 0.319211 0.315087 0
0.408 0.829358 0.815583 0 0.319331 0.315219 0
0.412 0.828057 0.814361 0 0.31945 0.315349 0
0.416 0.826767 0.813149 0 0.319568 0.315478 0
0.42 0.825462 0.812002 0 0.319663 0.315592 0
0.424 0.824158 0.810882 0 0.319749 0.3157 0
0.428 0.822867 0.809774 0 0.319835 0.315806 0
0.432 0.821587 0.808675 0 0.319919 0.315912 0
0.436 0.820348 0.807563 3.6289e-12 0.319982 0.316005 3.6289e-12
0.44 0.819135 0.806449 9.08318e-12 0.320034 0.316091 9.08318e-12
0.444 0.817932 0.805345 1.44875e-11 0.320085 0.316176 1.44875e-11
0.448 0.816741 0.804252 1.98422e-11 0.320136 0.31626 1.98422e-11
0.452 0.815543 0.803144 2.5939e-11 0.320161 0.316331 2.5939e-11
0.456 0.814348 0.802036 3.22773e-11 0.320177 0.316397 3.22773e-11
0.46 0.813165 0.800939 3.85574e-11 0.320193 0.316462 3.85574e-11
0.464 0.811992 0.799852 4.47799e-11 0.320209 0.316526 4.47799e-11
0.468 0.810784 0.798745 5.09455e-11 0.32019 0.316574 5.09455e-11
0.472 0.809583 0.797645 5.70545e-11 0.32017 0.316621 5.70545e-11
0.476 0.808393 0.796555 6.31074e-11 0.320149 0.316668 6.31074e-11
0.48 0.807202 0.795492 6.91049e-11 0.320119 0.316709 6.91049e-11
0.484 0.805989 0.794488 7.50474e-11 0.32006 0.31674 7.50474e-11
0.488 0.804786 0.793492 8.09354e-11 0.320002 0.31677 8.09354e-11
0.492 0.803595 0.792506 8.67695e-11 0.319945 0.316799 8.67695e-11
0.496 0.802391 0.791502 9.255e-11 0.319863 0.316818 9.255e-11
0.5 0.80119 0.790495 9.82775e-11 0.319772 0.316833 9.82775e-11
0.504 0.8 0.789497 1.03953e-10 0.319682 0.316847 1.03953e-10
0.508 0.798812 0.788504 9.79877e-11 0.319586 0.316857 9.79877e-11
0.512 0.797614 0.787508 6.18622e-11 0.319472 0.316858 6.18622e-11
0.516 0.796426 0.78652 2.60685e-11 0.319359 0.316858 2.60685e-11
0.52 0.79525 0.785542 -9.39761e-12 0.319248 0.316859 -9.39761e-12
0.524 0.794073 0.784582 -3.19861e-11 0.319122 0.316848 -3.19861e-11
0.528 0.792907 0.783631 -5.36475e-11 0.318997 0.316836 -5.36475e-11
0.532 0.791751 0.782689 -7.51104e-11 0.318874 0.316824 -7.51104e-11
0.536 0.790615 0.781783 0.000723555 0.318747 0.316805 0.000145305
0.54 0.789492 0.780895 0.00172908 0.318619 0.316782 0.000347235
0.544 0.788379 0.780016 0.00272539 0.318493 0.31676 0.000547314
0.548 0.787296 0.779155 0.00414231 0.318369 0.316732 0.000855947
0.552 0.786238 0.77831 0.00586151 0.318249 0.316701 0.00124273
0.556 0.78519 0.777473 0.00756495 0.318129 0.316669 0.00162597
0.56 0.784181 0.776666 0.00925278 0.318018 0.316634 0.0020057
0.564 0.78321 0.775887 0.0109251 0.317914 0.316595 0.00238194
0.568 0.782247 0.775116 0.0125821 0.317811 0.316556 0.00275474
0.572 0.781343 0.77438 0.014224 0.317722 0.316513 0.00312411
0.576 0.780487 0.773675 0.0158507 0.317645 0.316468 0.0034901
0.58 0.779639 0.772976 0.0174626 0.317568 0.316422 0.00385273
0.584 0.778867 0.772312 0.0192975 0.317513 0.316373 0.00429185
0.588 0.778135 0.77167 0.0212314 0.317468 0.316321 0.00476584
0.592 0.777411 0.771033 0.0231477 0.317424 0.31627 0.00523549
0.596 0.776772 0.770431 0.0254934 0.317407 0.316214 0.00583933
0.6 0.776152 0.76984 0.027891 0.317394 0.316157 0.00646039
0.604 0.775546 0.769259 0.0302192 0.317384 0.3161 0.00708747
0.608 0.775008 0.76872 0.0321671 0.317395 0.316042 0.00779745
0.612 0.774475 0.768186 0.0340971 0.317406 0.315984 0.00850092
0.616 0.773967 0.767667 0.0358668 0.317424 0.315925 0.00920165
0.62 0.773491 0.767167 0.0374409 0.317452 0.315865 0.00990063
0.624 0.77302 0.766671 0.0390006 0.317479 0.315805 0.0105932
0.628 0.772573 0.766178 0.0403367 0.317514 0.315742 0.0112814
0.632 0.772134 0.765689 0.0416183 0.317551 0.315677 0.0119637
0.636 0.771706 0.7652 0.0428369 0.317589 0.315612 0.0126401
0.64 0.771296 0.764701 0.0439147 0.317632 0.315543 0.0133111
0.644 0.77089 0.764208 0.0449826 0.317675 0.315474 0.013976
0.648 0.77048 0.763691 0.0460474 0.317716 0.315402 0.0146994
0.652 0.770071 0.763172 0.0471041 0.317756 0.315329 0.0154331
0.656 0.769654 0.76264 0.0482491 0.317792 0.315255 0.0162389
0.66 0.769218 0.762081 0.0495583 0.317823 0.315178 0.017178
0.664 0.768786 0.761527 0.0508554 0.317853 0.315102 0.0181085
0.668 0.768302 0.760932 0.0522526 0.317867 0.315022 0.0191063
0.672 0.767821 0.760341 0.0536396 0.317881 0.314943 0.0200966
0.676 0.767293 0.759737 0.0551044 0.31788 0.314865 0.0211221
0.68 0.766742 0.75913 0.0566047 0.31787 0.314787 0.0221622
0.684 0.766158 0.758514 0.0581385 0.31785 0.314709 0.0232144
0.688 0.765517 0.75788 0.0597395 0.317811 0.314629 0.0242942
0.692 0.764868 0.757247 0.0613413 0.317769 0.31455 0.0253708
0.696 0.764138 0.756592 0.0630293 0.3177 0.314468 0.0264807
0.7 0.763415 0.755943 0.0647018 0.317631 0.314387 0.0275804
0.704 0.762617 0.755273 0.0664573 0.317537 0.314304 0.0287083
0.708 0.761822 0.754608 0.0682027 0.317442 0.314221 0.0298281
0.712 0.760977 0.75393 0.0700055 0.317328 0.314136 0.0309628
0.716 0.760125 0.753254 0.0718104 0.317211 0.314051 0.0320934
0.72 0.759241 0.752571 0.073651 0.317079 0.313965 0.0332305
0.724 0.758347 0.751889 0.0754977 0.316942 0.313878 0.0343647
0.728 0.757434 0.751204 0.0773607 0.316794 0.313789 0.035501
0.732 0.756514 0.750521 0.0792259 0.316641 0.3137 0.0366342
0.736 0.755584 0.749838 0.081094 0.316481 0.31361 0.0377666
0.74 0.754651 0.749158 0.0829579 0.316316 0.313518 0.0388949
0.744 0.753716 0.748481 0.0848197 0.316145 0.313425 0.0400204
0.748 0.752785 0.747809 0.0866738 0.315971 0.31333 0.0411405
0.752 0.751861 0.747144 0.0885227 0.315792 0.313234 0.0422564
0.756 0.750945 0.746485 0.0903606 0.315613 0.313137 0.0433653
0.76 0.750047 0.745834 0.0921901 0.315431 0.313038 0.0444687
0.764 0.74916 0.74519 0.0940057 0.315249 0.312938 0.0455635
0.768 0.748304 0.744555 0.0958087 0.315067 0.312836 0.046651
0.772 0.74746 0.743926 0.0975958 0.314887 0.312734 0.047729
0.776 0.746664 0.743308 0.0993649 0.314709 0.31263 0.0487971
0.78 0.745886 0.742697 0.101117 0.314533 0.312526 0.049855
0.784 0.745159 0.742097 0.102849 0.314362 0.312421 0.0509011
0.788 0.744464 0.741506 0.104564 0.314195 0.312315 0.0519366
0.792 0.743814 0.740924 0.106265 0.314034 0.312209 0.052961
0.796 0.743209 0.740352 0.107953 0.313878 0.312103 0.0539745
0.8 0.742632 0.73979 0.109627 0.313726 0.311997 0.0549779
0.804 0.74211 0.739241 0.111296 0.313581 0.311891 0.0559702
0.808 0.741608 0.7387 0.112952 0.313438 0.311786 0.0569529
0.812 0.74115 0.738172 0.114603 0.313301 0.311681 0.0579252
0.816 0.740718 0.737656 0.116246 0.313167 0.311576 0.058888
0.82 0.740312 0.73715 0.117881 0.313036 0.311473 0.0598413
0.824 0.739942 0.736659 0.119515 0.31291 0.31137 0.0607851
0.828 0.739587 0.736179 0.121141 0.312786 0.311269 0.0617201
0.832 0.73926 0.735714 0.122765 0.312665 0.311169 0.0626461
0.836 0.738952 0.735262 0.124388 0.312547 0.311071 0.0635635
0.84 0.738658 0.734821 0.126005 0.312431 0.310975 0.0644725
0.844 0.738385 0.7344 0.127628 0.312317 0.310881 0.0653735
0.848 0.738122 0.733992 0.129247 0.312205 0.310789 0.0662666
0.852 0.737868 0.733596 0.130863 0.312095 0.3107 0.067152
0.856 0.737625 0.73322 0.132485 0.311985 0.310613 0.0680306
0.86 0.737385 0.732854 0.134102 0.311877 0.310529 0.0689021
0.864 0.73715 0.732501 0.135716 0.31177 0.310447 0.0697667
0.868 0.736913 0.732163 0.137334 0.311662 0.310367 0.0706259
0.872 0.736674 0.731836 0.138948 0.311555 0.310289 0.0714788
0.876 0.736433 0.731519 0.140558 0.311448 0.310212 0.0723255
0.88 0.736178 0.731216 0.142172 0.311339 0.310138 0.0731683
0.884 0.735915 0.730922 0.143783 0.31123 0.310065 0.0740056
0.888 0.735641 0.730636 0.145391 0.311121 0.309993 0.0748379
0.892 0.735349 0.730361 0.147 0.311009 0.309923 0.0756666
0.896 0.735043 0.730093 0.148609 0.310897 0.309854 0.0764918
0.9 0.734726 0.729833 0.150215 0.310784 0.309786 0.0773128
0.904 0.734398 0.729579 0.151818 0.310672 0.309719 0.0781301
0.908 0.734055 0.729333 0.153425 0.31056 0.309653 0.0789463
0.912 0.733705 0.729092 0.155029 0.310449 0.309588 0.079759
0.916 0.733348 0.728855 0.156631 0.310338 0.309523 0.0805682
0.92 0.732984 0.728622 0.158233 0.31023 0.309458 0.0813738
0.924 0.732612 0.728393 0.159879 0.310123 0.309394 0.0821769
0.928 0.732236 0.728166 0.161522 0.310019 0.30933 0.0829756
0.932 0.731858 0.72794 0.163161 0.309917 0.309265 0.0837699
0.936 0.731479 0.727716 0.164797 0.309818 0.3092 0.0845595
0.94 0.731098 0.727492 0.16643 0.309723 0.309135 0.0853443
0.944 0.730719 0.727266 0.16806 0.309631 0.309068 0.0861238
0.948 0.730342 0.727041 0.169686 0.309545 0.309 0.0868975
0.952 0.729969 0.726814 0.171306 0.309462 0.308932 0.0876649
0.956 0.729602 0.726587 0.172923 0.309385 0.308864 0.0884257
0.96 0.72924 0.726359 0.174544 0.309313 0.308795 0.0891795
0.964 0.728889 0.72613 0.17617 0.309248 0.308726 0.0899258
0.968 0.728548 0.725899 0.17779 0.309189 0.308656 0.0906641
0.972 0.728218 0.725669 0.179404 0.309138 0.308588 0.0913942
0.976 0.727902 0.725437 0.181006 0.309094 0.308519 0.0921165
0.98 0.727602 0.725205 0.182595 0.309058 0.308452 0.0928315
0.984 0.727318 0.724971 0.184175 0.30903 0.308385 0.0935399
0.988 0.727053 0.724737 0.185746 0.309011 0.308319 0.0942425
0.992 0.726809 0.724502 0.187311 0.309002 0.308255 0.0949399
0.996 0.726585 0.724266 0.18887 0.309003 0.308192 0.0956332
1 0.72638 0.724029 0.190424 0.309012 0.308131 0.0963231
1.004 0.726191 0.723791 0.191975 0.309029 0.308072 0.0970102
1.008 0.726019 0.723552 0.193523 0.309053 0.308015 0.0976953
1.012 0.725862 0.723312 0.195069 0.309083 0.307961 0.0983792
1.016 0.725718 0.723072 0.196613 0.30912 0.30791 0.0990628
1.02 0.725588 0.722831 0.198156 0.309162 0.307861 0.0997468
1.024 0.725469 0.722589 0.199701 0.309209 0.307816 0.100432
1.028 0.72536 0.722346 0.20125 0.309259 0.307774 0.10112
1.032 0.725261 0.722103 0.202826 0.309313 0.307736 0.101813
1.036 0.725169 0.721858 0.204437 0.30937 0.307703 0.102512
1.04 0.725083 0.721614 0.206055 0.309428 0.307673 0.103216
1.044 0.725002 0.721369 0.207679 0.309488 0.307647 0.103922
1.048 0.724924 0.721125 0.209308 0.309548 0.307625 0.104632
1.052 0.724848 0.72088 0.210943 0.309607 0.307606 0.105343
1.056 0.724773 0.720636 0.212583 0.309665 0.30759 0.106057
1.06 0.724696 0.720392 0.214228 0.309721 0.307576 0.106772
1.064 0.724617 0.720149 0.215878 0.309774 0.307565 0.107487
1.068 0.724534 0.719908 0.217533 0.309824 0.307557 0.108203
1.072 0.724444 0.719668 0.219193 0.309869 0.30755 0.108919
1.076 0.724348 0.71943 0.220856 0.309908 0.307544 0.109634
1.08 0.724242 0.719195 0.222523 0.309941 0.30754 0.110348
1.084 0.724125 0.718962 0.224206 0.309966 0.307537 0.111062
1.088 0.723995 0.718732 0.22591 0.309983 0.307534 0.111776
1.092 0.723852 0.718507 0.22762 0.309992 0.307532 0.112487
1.096 0.723695 0.718285 0.229334 0.309991 0.307529 0.113196
1.1 0.723526 0.718068 0.231053 0.309983 0.307527 0.113901
1.104 0.723346 0.717856 0.232776 0.309966 0.307523 0.114602
1.108 0.723154 0.717649 0.2345 0.309941 0.307518 0.115299
1.112 0.722951 0.717448 0.236226 0.309908 0.307512 0.115991
1.116 0.722739 0.717253 0.237951 0.309869 0.307504 0.11668
1.12 0.722519 0.717064 0.239673 0.309824 0.307494 0.117363
1.124 0.722291 0.716881 0.24139 0.309772 0.307481 0.118041
1.128 0.722056 0.716706 0.243103 0.309715 0.307466 0.118714
1.132 0.721815 0.716538 0.244809 0.309653 0.307446 0.119381
1.136 0.72157 0.716378 0.246506 0.309587 0.307424 0.120043
1.14 0.72132 0.716224 0.248192 0.309516 0.307398 0.120698
1.144 0.721068 0.716076 0.249868 0.309442 0.30737 0.121347
1.148 0.720813 0.715935 0.25153 0.309365 0.30734 0.121988
1.152 0.720557 0.715799 0.253177 0.309285 0.307308 0.122623
1.156 0.720301 0.715668 0.254808 0.309203 0.307274 0.12325
1.16 0.720046 0.715543 0.25642 0.30912 0.307239 0.123869
1.164 0.719792 0.715422 0.258014 0.309036 0.307202 0.124481
1.168 0.71954 0.715305 0.259591 0.308951 0.307166 0.125085
1.172 0.719292 0.715193 0.261154 0.308866 0.307128 0.125683
1.176 0.719048 0.715083 0.262704 0.308782 0.307091 0.126275
1.18 0.71881 0.714977 0.264245 0.308698 0.307055 0.126863
1.184 0.718578 0.714873 0.265779 0.308617 0.307019 0.127447
1.188 0.718353 0.714772 0.267308 0.308538 0.306984 0.128028
1.192 0.718136 0.714674 0.268835 0.308461 0.306952 0.128607
1.196 0.717927 0.714577 0.270362 0.308388 0.306921 0.129184
1.2 0.717727 0.714482 0.271892 0.308317 0.306893 0.129762
1.204 0.717534 0.714389 0.273428 0.30825 0.306868 0.13034
1.208 0.717348 0.714296 0.274972 0.308186 0.306847 0.13092
1.212 0.717168 0.714204 0.276527 0.308125 0.306829 0.131503
1.216 0.716995 0.714113 0.278095 0.308066 0.306816 0.132089
1.22 0.716829 0.714023 0.27968 0.308012 0.306809 0.132679
1.224 0.716668 0.713932 0.281285 0.30796 0.306806 0.133275
1.228 0.716514 0.71384 0.282909 0.307912 0.30681 0.133878
1.232 0.716365 0.713749 0.284553 0.307868 0.306818 0.134486
1.236 0.716222 0.713657 0.286214 0.307827 0.306831 0.135099
1.24 0.716085 0.713566 0.287892 0.307789 0.306849 0.135718
1.244 0.715953 0.713474 0.289582 0.307756 0.306871 0.136341
1.248 0.715827 0.713382 0.291286 0.307726 0.306897 0.136968
1.252 0.715706 0.713289 0.293001 0.3077 0.306926 0.1376
1.256 0.715589 0.713196 0.294723 0.307679 0.306957 0.138234
1.26 0.715478 0.713102 0.296455 0.307661 0.306992 0.138871
1.264 0.715372 0.713008 0.29819 0.307648 0.307028 0.139511
1.268 0.715269 0.712913 0.299929 0.307639 0.307065 0.140153
1.272 0.715172 0.712818 0.30167 0.307635 0.307103 0.140796
1.276 0.715079 0.712721 0.30341 0.307636 0.307142 0.141441
1.28 0.714989 0.712623 0.305148 0.307641 0.307181 0.142085
1.284 0.714904 0.712525 0.30688 0.307651 0.30722 0.14273
1.288 0.714821 0.712425 0.308607 0.307665 0.307257 0.143374
1.292 0.714742 0.712324 0.310326 0.307685 0.307293 0.144017
1.296 0.714664 0.712222 0.312038 0.307709 0.307327 0.144659
1.3 0.714589 0.712118 0.313743 0.307737 0.307358 0.145301
1.304 0.714516 0.712013 0.315442 0.307769 0.307386 0.145941
1.308 0.714445 0.711906 0.317134 0.307806 0.307411 0.146581
1.312 0.714375 0.711797 0.318822 0.307846 0.307431 0.147221
1.316 0.714306 0.711687 0.320504 0.307889 0.307447 0.14786
1.32 0.714237 0.711575 0.322182 0.307934 0.307457 0.148498
1.324 0.714169 0.711462 0.323855 0.307982 0.307463 0.149136
1.328 0.714102 0.711348 0.325524 0.308033 0.307465 0.149773
1.332 0.714034 0.711232 0.327191 0.308085 0.307462 0.15041
1.336 0.713965 0.711117 0.328854 0.308138 0.307456 0.151047
1.34 0.713896 0.711 0.330514 0.308193 0.307446 0.151684
1.344 0.713825 0.710884 0.332173 0.308248 0.307434 0.15232
1.348 0.713754 0.710767 0.33383 0.308304 0.307419 0.152956
1.352 0.71368 0.710651 0.335486 0.308359 0.307402 0.153591
1.356 0.713605 0.710536 0.33714 0.308414 0.307383 0.154227
1.36 0.713528 0.710421 0.338792 0.308469 0.307363 0.154861
1.364 0.713448 0.710307 0.340441 0.308522 0.307343 0.155494
1.368 0.713366 0.710195 0.342087 0.308574 0.307322 0.156126
1.372 0.71328 0.710084 0.343728 0.308623 0.307301 0.156756
1.376 0.713192 0.709976 0.345364 0.308671 0.30728 0.157383
1.38 0.7131 0.70987 0.346994 0.308716 0.307261 0.158006
1.384 0.713004 0.709766 0.348616 0.308757 0.307243 0.158627
1.388 0.712904 0.709666 0.350231 0.308795 0.307228 0.159243
1.392 0.7128 0.70957 0.351838 0.308829 0.307215 0.159855
1.396 0.712691 0.709478 0.353434 0.308858 0.307205 0.160462
1.4 0.712578 0.709389 0.35502 0.308884 0.307199 0.161063
1.404 0.712461 0.709306 0.356595 0.308906 0.307197 0.161659
1.408 0.712341 0.709228 0.358158 0.308925 0.3072 0.162248
1.412 0.712217 0.709156 0.359708 0.308941 0.307208 0.16283
1.416 0.71209 0.709089 0.361243 0.308954 0.307222 0.163404
1.42 0.71196 0.709027 0.362767 0.308966 0.307241 0.163972
1.424 0.711829 0.708971 0.364279 0.308976 0.307265 0.164534
1.428 0.711696 0.708919 0.365783 0.308984 0.307294 0.165092
1.432 0.711562 0.708872 0.36728 0.308993 0.307329 0.165646
1.436 0.711427 0.70883 0.368773 0.309 0.307368 0.166197
1.44 0.711292 0.708791 0.370263 0.309009 0.307412 0.166748
1.444 0.711157 0.708756 0.371754 0.309018 0.307461 0.167298
1.448 0.711023 0.708724 0.373245 0.309028 0.307514 0.16785
1.452 0.71089 0.708695 0.374741 0.30904 0.307571 0.168405
1.456 0.710758 0.708669 0.376244 0.309054 0.307632 0.168963
1.46 0.710629 0.708644 0.377754 0.309071 0.307697 0.169525
1.464 0.710503 0.708621 0.379275 0.309092 0.307767 0.170094
1.468 0.71038 0.708599 0.380809 0.309116 0.307839 0.17067
1.472 0.710261 0.708578 0.382357 0.309145 0.307915 0.171255
1.476 0.710146 0.708557 0.383922 0.309178 0.307994 0.171849
1.48 0.710034 0.708536 0.385507 0.309217 0.308076 0.172455
1.484 0.709927 0.708515 0.387109 0.309261 0.308161 0.17307
1.488 0.709824 0.708493 0.388725 0.309311 0.308248 0.173694
1.492 0.709726 0.708469 0.390352 0.309368 0.308337 0.174325
1.496 0.709632 0.708444 0.391987 0.309431 0.308429 0.174963
1.5 0.709542 0.708416 0.393628 0.309501 0.308523 0.175604
1.504 0.709456 0.708386 0.39527 0.309577 0.308619 0.176248
1.508 0.709373 0.708353 0.396911 0.309657 0.308717 0.176894
1.512 0.709292 0.708318 0.398547 0.309743 0.308816 0.17754
1.516 0.709213 0.70828 0.400176 0.309832 0.308916 0.178184
1.52 0.709136 0.70824 0.401794 0.309925 0.309017 0.178825
1.524 0.70906 0.708197 0.403398 0.310021 0.309118 0.179461
1.528 0.708984 0.708151 0.404984 0.31012 0.309221 0.180091
1.532 0.708909 0.708103 0.406549 0.310221 0.309323 0.180713
1.536 0.708833 0.708052 0.40809 0.310323 0.309425 0.181326
1.54 0.708756 0.707998 0.409602 0.310425 0.309526 0.181928
1.544 0.708679 0.707942 0.411084 0.310529 0.309627 0.182517
1.548 0.708602 0.707883 0.412536 0.310632 0.309726 0.183095
1.552 0.708523 0.707822 0.413962 0.310735 0.309824 0.183662
1.556 0.708444 0.707758 0.415362 0.310838 0.30992 0.184219
1.56 0.708364 0.707692 0.41674 0.310938 0.310014 0.184767
1.564 0.708283 0.707623 0.418098 0.311038 0.310106 0.185308
1.568 0.708201 0.707552 0.419439 0.311134 0.310195 0.185842
1.572 0.708118 0.707478 0.420765 0.311228 0.31028 0.18637
1.576 0.708033 0.707401 0.422078 0.311319 0.310362 0.186894
1.58 0.707947 0.707322 0.423381 0.311406 0.31044 0.187414
1.584 0.70786 0.70724 0.424677 0.311489 0.310513 0.187933
1.588 0.707771 0.707156 0.425968 0.311567 0.310582 0.18845
1.592 0.707681 0.707069 0.427257 0.311639 0.310645 0.188967
1.596 0.707589 0.70698 0.428547 0.311706 0.310703 0.189485
1.6 0.707496 0.706888 0.429841 0.311767 0.310754 0.190005
1.604 0.707401 0.706794 0.43114 0.311823 0.3108 0.190529
1.608 0.707305 0.706698 0.432448 0.311874 0.31084 0.191057
1.612 0.707208 0.706599 0.433765 0.31192 0.310875 0.19159
1.616 0.70711 0.706498 0.435089 0.311962 0.310906 0.192127
1.62 0.707011 0.706396 0.436421 0.312001 0.310933 0.192668
1.624 0.706911 0.706292 0.437759 0.312035 0.310956 0.193213
1.628 0.70681 0.706187 0.439103 0.312067 0.310976 0.193761
1.632 0.706707 0.706082 0.440453 0.312096 0.310993 0.194313
1.636 0.706604 0.705976 0.441808 0.312122 0.311009 0.194869
1.64 0.7065 0.705869 0.443167 0.312146 0.311023 0.195428
1.644 0.706395 0.705764 0.444529 0.312168 0.311036 0.19599
1.648 0.706289 0.705658 0.445895 0.312189 0.311048 0.196554
1.652 0.706183 0.705554 0.447262 0.312209 0.311061 0.197122
1.656 0.706075 0.705451 0.448632 0.312228 0.311075 0.197692
1.66 0.705967 0.70535 0.450002 0.312247 0.31109 0.198264
1.664 0.705859 0.705252 0.451372 0.312266 0.311107 0.198838
1.668 0.705751 0.705156 0.452742 0.312286 0.311127 0.199414
1.672 0.705643 0.705062 0.45411 0.312308 0.311151 0.199993
1.676 0.705536 0.704973 0.455475 0.312332 0.311178 0.200572
1.68 0.705431 0.704887 0.456838 0.312358 0.31121 0.201152
1.684 0.705328 0.704805 0.458196 0.312388 0.311247 0.201733
1.688 0.705227 0.704727 0.45955 0.312421 0.311289 0.202313
1.692 0.70513 0.704654 0.460898 0.312459 0.311338 0.202893
1.696 0.705035 0.704583 0.462239 0.312501 0.311393 0.203472
1.7 0.704945 0.704516 0.463572 0.312549 0.311454 0.20405
1.704 0.704858 0.704452 0.464897 0.312602 0.31152 0.204626
1.708 0.704774 0.704389 0.466212 0.312659 0.311591 0.205199
1.712 0.704694 0.704328 0.467516 0.312721 0.311666 0.205769
1.716 0.704616 0.704269 0.468808 0.312786 0.311745 0.206336
1.72 0.704542 0.70421 0.470086 0.312855 0.311827 0.206898
1.724 0.70447 0.70415 0.47135 0.312928 0.311912 0.207456
1.728 0.704401 0.704091 0.472597 0.313005 0.311999 0.208007
1.732 0.704334 0.70403 0.473826 0.313084 0.312088 0.208553
1.736 0.704269 0.703968 0.475038 0.313165 0.312178 0.209091
1.74 0.704205 0.703903 0.476233 0.313249 0.312269 0.209623
1.744 0.704142 0.703835 0.477413 0.313335 0.31236 0.210149
1.748 0.704079 0.703765 0.478579 0.313422 0.312451 0.210669
1.752 0.704016 0.703692 0.479733 0.31351 0.312541 0.211184
1.756 0.703952 0.703615 0.480876 0.313598 0.312631 0.211693
1.76 0.703887 0.703536 0.48201 0.313687 0.312719 0.212197
1.764 0.70382 0.703454 0.483138 0.313775 0.312805 0.212697
1.768 0.703751 0.703369 0.484261 0.313863 0.312889 0.213193
1.772 0.703679 0.703281 0.485382 0.313949 0.312971 0.213685
1.776 0.703603 0.70319 0.486503 0.314034 0.31305 0.214175
1.78 0.703524 0.703097 0.487627 0.314117 0.313126 0.214662
1.784 0.703439 0.703 0.488756 0.314198 0.313198 0.215148
1.788 0.70335 0.702901 0.489893 0.314275 0.313267 0.215633
1.792 0.703255 0.7028 0.491041 0.314349 0.313332 0.216117
1.796 0.703154 0.702698 0.492201 0.314419 0.313394 0.216601
1.8 0.703047 0.702596 0.493374 0.314486 0.313453 0.217087
1.804 0.702934 0.702495 0.494559 0.314548 0.313511 0.217572
1.808 0.702817 0.702396 0.495754 0.314608 0.313566 0.218059
1.812 0.702696 0.702298 0.496956 0.314664 0.313621 0.218547
1.816 0.702572 0.702203 0.498162 0.314718 0.313674 0.219035
1.82 0.702445 0.702111 0.499371 0.31477 0.313727 0.219524
1.824 0.702316 0.702023 0.500579 0.314819 0.31378 0.220013
1.828 0.702185 0.70194 0.501783 0.314866 0.313834 0.220503
1.832 0.702053 0.701861 0.502979 0.314913 0.313888 0.220993
1.836 0.701921 0.701787 0.504166 0.314958 0.313943 0.221483
1.84 0.70179 0.70172 0.50534 0.315002 0.313999 0.221973
1.844 0.70166 0.701659 0.506498 0.315046 0.314058 0.222463
1.848 0.701532 0.701605 0.507636 0.31509 0.314119 0.222952
1.852 0.701407 0.701558 0.508751 0.315135 0.314183 0.22344
1.856 0.701286 0.701521 0.509839 0.315179 0.31425 0.223928
1.86 0.701169 0.701492 0.510899 0.315226 0.314321 0.224414
1.864 0.701057 0.701473 0.511929 0.315273 0.314396 0.224899
1.868 0.700952 0.701464 0.512931 0.315323 0.314475 0.225383
1.872 0.700855 0.701466 0.51391 0.315376 0.31456 0.225866
1.876 0.700766 0.70148 0.514867 0.315431 0.314651 0.226347
1.88 0.700687 0.701506 0.515805 0.31549 0.314748 0.226827
1.884 0.700619 0.701544 0.516727 0.315554 0.31485 0.227305
1.888 0.700563 0.701592 0.517637 0.315621 0.314958 0.227782
1.892 0.70052 0.701649 0.518536 0.315694 0.315071 0.228257
1.896 0.70049 0.701713 0.519428 0.315773 0.315187 0.228732
1.9 0.700475 0.701783 0.520316 0.315857 0.315308 0.229204
1.904 0.700473 0.701857 0.521203 0.315947 0.315431 0.229675
1.908 0.700484 0.701935 0.522092 0.316042 0.315557 0.230145
1.912 0.700507 0.702015 0.522986 0.316142 0.315685 0.230613
1.916 0.700541 0.702094 0.523889 0.316246 0.315815 0.231079
1.92 0.700584 0.702173 0.524804 0.316355 0.315945 0.231543
1.924 0.700637 0.702248 0.525732 0.316467 0.316076 0.232006
1.928 0.700697 0.702319 0.526674 0.316583 0.316205 0.232466
1.932 0.700764 0.702384 0.527628 0.316701 0.316334 0.232923
1.936 0.700836 0.702441 0.528591 0.316822 0.316461 0.233378
1.94 0.700911 0.702489 0.529562 0.316944 0.316586 0.233831
1.944 0.70099 0.702527 0.530539 0.317068 0.316709 0.234281
1.948 0.701069 0.702553 0.531519 0.317193 0.316828 0.234728
1.952 0.701148 0.702566 0.532502 0.317318 0.316943 0.235173
1.956 0.701225 0.702564 0.533485 0.317443 0.317054 0.235615
1.96 0.701299 0.702546 0.534465 0.317568 0.31716 0.236054
1.964 0.701369 0.702511 0.535441 0.317691 0.31726 0.236489
1.968 0.701432 0.702456 0.536411 0.317813 0.317355 0.236922
1.972 0.701489 0.70238 0.537373 0.317932 0.317442 0.237352
1.976 0.701536 0.702284 0.538324 0.318048 0.317524 0.23778
1.98 0.701572 0.702169 0.539264 0.318161 0.317598 0.238204
1.984 0.701597 0.702036 0.540191 0.31827 0.317667 0.238627
1.988 0.701608 0.701887 0.541102 0.318375 0.31773 0.239047
1.992 0.701605 0.701725 0.541999 0.318475 0.317789 0.239465
1.996 0.701588 0.70155 0.542883 0.31857 0.317843 0.239882
2 0.701555 0.701364 0.543754 0.318659 0.317892 0.240298
2.004 0.701516 0.701175 0.544616 0.318745 0.31794 0.240712
2.008 0.701477 0.700988 0.54547 0.318831 0.317988 0.241122
2.012 0.701439 0.700802 0.546316 0.318916 0.318035 0.241528
2.016 0.701401 0.700618 0.547155 0.319 0.318081 0.24193
2.02 0.701364 0.700436 0.547985 0.319083 0.318127 0.242329
2.024 0.701326 0.700256 0.548808 0.319165 0.318173 0.242724
2.028 0.701289 0.700077 0.549624 0.319247 0.318219 0.243115
2.032 0.701253 0.6999 0.550432 0.319328 0.318263 0.243503
2.036 0.701217 0.699724 0.551233 0.319409 0.318308 0.243887
2.04 0.701181 0.69955 0.552026 0.319488 0.318352 0.244268
2.044 0.701145 0.699378 0.552812 0.319567 0.318396 0.244645
2.048 0.70111 0.699207 0.553591 0.319645 0.318439 0.245019
2.052 0.701075 0.699038 0.554363 0.319722 0.318482 0.245389
2.056 0.70104 0.69887 0.555127 0.319799 0.318524 0.245756
2.06 0.701006 0.698704 0.555885 0.319875 0.318566 0.24612
2.064 0.700972 0.698539 0.556636 0.31995 0.318608 0.24648
2.068 0.700938 0.698376 0.557379 0.320025 0.318649 0.246837
2.072 0.700905 0.698214 0.558116 0.320099 0.31869 0.24719
2.076 0.700872 0.698054 0.558847 0.320172 0.318731 0.247541
2.08 0.700839 0.697896 0.55957 0.320244 0.318771 0.247888
2.084 0.700807 0.697738 0.560287 0.320316 0.318811 0.248232
2.088 0.700774 0.697583 0.560997 0.320388 0.31885 0.248573
2.092 0.700743 0.697428 0.561701 0.320458 0.318889 0.248911
2.096 0.700711 0.697275 0.562398 0.320528 0.318928 0.249245
2.1 0.70068 0.697124 0.563089 0.320597 0.318966 0.249577
2.104 0.700649 0.696974 0.563774 0.320666 0.319004 0.249906
2.108 0.700618 0.696825 0.564452 0.320734 0.319042 0.250231
2.112 0.700588 0.696678 0.565125 0.320801 0.319079 0.250554
2.116 0.700558 0.696532 0.56579 0.320868 0.319116 0.250873
2.12 0.700528 0.696387 0.56645 0.320934 0.319153 0.25119
2.124 0.700498 0.696243 0.567104 0.321 0.319189 0.251504
2.128 0.700469 0.696101 0.567752 0.321065 0.319225 0.251814
2.132 0.70044 0.695961 0.568394 0.321129 0.319261 0.252123
2.136 0.700411 0.695821 0.56903 0.321193 0.319296 0.252428
2.14 0.700382 0.695683 0.56966 0.321256 0.319331 0.25273
2.144 0.700354 0.695546 0.570284 0.321319 0.319366 0.25303
2.148 0.700326 0.69541 0.570903 0.321381 0.3194 0.253327
2.152 0.700298 0.695276 0.571516 0.321442 0.319434 0.253621
2.156 0.700271 0.695143 0.572123 0.321503 0.319468 0.253912
2.16 0.700244 0.695011 0.572725 0.321563 0.319502 0.254201
2.164 0.700217 0.69488 0.573322 0.321623 0.319535 0.254487
2.168 0.70019 0.69475 0.573912 0.321682 0.319568 0.254771
2.172 0.700163 0.694622 0.574498 0.321741 0.3196 0.255052
2.176 0.700137 0.694495 0.575078 0.321799 0.319632 0.25533
2.18 0.700111 0.694369 0.575653 0.321857 0.319664 0.255606
2.184 0.700085 0.694244 0.576222 0.321914 0.319696 0.255879
2.188 0.70006 0.69412 0.576786 0.321971 0.319727 0.25615
2.192 0.700034 0.693998 0.577345 0.322027 0.319758 0.256418
2.196 0.700009 0.693876 0.577899 0.322082 0.319789 0.256684
2.2 0.699985 0.693756 0.578448 0.322137 0.319819 0.256947
2.204 0.69996 0.693636 0.578992 0.322192 0.31985 0.257208
2.208 0.699936 0.693518 0.579531 0.322246 0.31988 0.257467
2.212 0.699911 0.693401 0.580065 0.322299 0.319909 0.257723
2.216 0.699887 0.693285 0.580594 0.322352 0.319939 0.257977
2.22 0.699864 0.69317 0.581118 0.322405 0.319968 0.258228
2.224 0.69984 0.693056 0.581637 0.322457 0.319997 0.258478
2.228 0.699817 0.692943 0.582152 0.322509 0.320025 0.258725
2.232 0.699794 0.692832 0.582661 0.32256 0.320053 0.258969
2.236 0.699771 0.692721 0.583167 0.32261 0.320082 0.259212
2.24 0.699748 0.692611 0.583667 0.322661 0.320109 0.259452
2.244 0.699726 0.692502 0.584163 0.32271 0.320137 0.25969
2.248 0.699704 0.692395 0.584655 0.32276 0.320164 0.259926
2.252 0.699682 0.692288 0.585142 0.322808 0.320191 0.260159
2.256 0.69966 0.692182 0.585624 0.322857 0.320218 0.260391
2.26 0.699638 0.692077 0.586102 0.322905 0.320245 0.26062
2.264 0.699617 0.691973 0.586576 0.322952 0.320271 0.260848
2.268 0.699595 0.69187 0.587045 0.322999 0.320297 0.261073
2.272 0.699574 0.691768 0.58751 0.323046 0.320323 0.261296
2.276 0.699553 0.691667 0.587971 0.323092 0.320348 0.261517
2.28 0.699533 0.691567 0.588427 0.323138 0.320374 0.261736
2.284 0.699512 0.691468 0.58888 0.323183 0.320399 0.261953
2.288 0.699492 0.69137 0.589328 0.323228 0.320424 0.262168
2.292 0.699472 0.691272 0.589772 0.323273 0.320448 0.262381
2.296 0.699452 0.691176 0.590212 0.323317 0.320473 0.262593
2.3 0.699432 0.69108 0.590648 0.32336 0.320497 0.262802
2.304 0.699413 0.690985 0.59108 0.323404 0.320521 0.263009
2.308 0.699393 0.690892 0.591508 0.323447 0.320545 0.263214
2.312 0.699374 0.690799 0.591932 0.323489 0.320568 0.263418
2.316 0.699355 0.690706 0.592352 0.323531 0.320592 0.26362
2.32 0.699336 0.690615 0.592768 0.323573 0.320615 0.263819
2.324 0.699318 0.690525 0.593181 0.323614 0.320638 0.264017
2.328 0.699299 0.690435 0.59359 0.323655 0.32066 0.264214
2.332 0.699281 0.690346 0.593995 0.323696 0.320683 0.264408
2.336 0.699263 0.690258 0.594396 0.323736 0.320705 0.2646
2.34 0.699245 0.690171 0.594794 0.323776 0.320727 0.264791
2.344 0.699227 0.690085 0.595188 0.323816 0.320749 0.26498
2.348 0.699209 0.689999 0.595578 0.323855 0.320771 0.265168
2.352 0.699192 0.689914 0.595965 0.323894 0.320792 0.265353
2.356 0.699174 0.68983 0.596348 0.323932 0.320814 0.265537
2.36 0.699157 0.689747 0.596728 0.32397 0.320835 0.265719
2.364 0.69914 0.689664 0.597104 0.324008 0.320856 0.2659
2.368 0.699123 0.689583 0.597477 0.324045 0.320876 0.266079
2.372 0.699106 0.689502 0.597846 0.324082 0.320897 0.266256
2.376 0.69909 0.689421 0.598212 0.324119 0.320917 0.266432
2.38 0.699073 0.689342 0.598575 0.324155 0.320937 0.266606
2.384 0.699057 0.689263 0.598934 0.324191 0.320957 0.266778
2.388 0.699041 0.689185 0.59929 0.324227 0.320977 0.266949
2.392 0.699025 0.689108 0.599643 0.324262 0.320997 0.267118
2.396 0.699009 0.689031 0.599992 0.324297 0.321016 0.267286
2.4 0.698994 0.688955 0.600338 0.324332 0.321035 0.267452
2.404 0.698978 0.68888 0.600682 0.324366 0.321054 0.267617
2.408 0.698963 0.688805 0.601021 0.324401 0.321073 0.26778
2.412 0.698947 0.688731 0.601358 0.324434 0.321092 0.267942
2.416 0.698932 0.688658 0.601692 0.324468 0.321111 0.268102
2.42 0.698917 0.688586 0.602023 0.324501 0.321129 0.268261
2.424 0.698903 0.688514 0.602351 0.324534 0.321147 0.268418
2.428 0.698888 0.688443 0.602675 0.324566 0.321165 0.268574
2.432 0.698873 0.688372 0.602997 0.324599 0.321183 0.268728
2.436 0.698859 0.688302 0.603316 0.324631 0.321201 0.268881
2.44 0.698845 0.688233 0.603631 0.324662 0.321218 0.269032
2.444 0.69883 0.688164 0.603944 0.324694 0.321236 0.269183
2.448 0.698816 0.688096 0.604254 0.324725 0.321253 0.269331
2.452 0.698802 0.688029 0.604562 0.324756 0.32127 0.269479
2.456 0.698789 0.687962 0.604866 0.324786 0.321287 0.269625
2.46 0.698775 0.687896 0.605168 0.324816 0.321304 0.26977
2.464 0.698761 0.68783 0.605467 0.324846 0.32132 0.269913
2.468 0.698748 0.687765 0.605763 0.324876 0.321337 0.270055
2.472 0.698735 0.687701 0.606056 0.324905 0.321353 0.270196
2.476 0.698722 0.687637 0.606347 0.324934 0.321369 0.270336
2.48 0.698709 0.687574 0.606635 0.324963 0.321385 0.270474
2.484 0.698696 0.687512 0.60692 0.324992 0.321401 0.270611
2.488 0.698683 0.68745 0.607203 0.32502 0.321417 0.270746
2.492 0.69867 0.687388 0.607483 0.325048 0.321432 0.270881
2.496 0.698658 0.687327 0.607761 0.325076 0.321448 0.271014
2.5 0.698645 0.687267 0.608036 0.325104 0.321463 0.271146
2.504 0.698633 0.687207 0.608308 0.325131 0.321478 0.271277
2.508 0.698621 0.687148 0.608579 0.325158 0.321493 0.271406
2.512 0.698608 0.687089 0.608846 0.325185 0.321508 0.271535
2.516 0.698596 0.687031 0.609111 0.325212 0.321523 0.271662
2.52 0.698585 0.686974 0.609374 0.325238 0.321537 0.271788
2.524 0.698573 0.686916 0.609634 0.325264 0.321552 0.271913
2.528 0.698561 0.68686 0.609892 0.32529 0.321566 0.272037
2.532 0.69855 0.686804 0.610148 0.325316 0.32158 0.272159
2.536 0.698538 0.686748 0.610401 0.325341 0.321594 0.272281
2.54 0.698527 0.686693 0.610652 0.325366 0.321608 0.272401
2.544 0.698516 0.686639 0.6109 0.325391 0.321622 0.272521
2.548 0.698504 0.686585 0.611147 0.325416 0.321636 0.272639
2.552 0.698493 0.686531 0.611391 0.32544 0.321649 0.272756
2.556 0.698482 0.686478 0.611632 0.325464 0.321663 0.272872
2.56 0.698472 0.686426 0.611872 0.325488 0.321676 0.272987
2.564 0.698461 0.686374 0.612109 0.325512 0.321689 0.273101
2.568 0.69845 0.686322 0.612345 0.325536 0.321702 0.273214
2.572 0.69844 0.686271 0.612578 0.325559 0.321715 0.273326
2.576 0.698429 0.68622 0.612809 0.325582 0.321728 0.273436
2.58 0.698419 0.68617 0.613037 0.325605 0.321741 0.273546
2.584 0.698409 0.68612 0.613264 0.325628 0.321753 0.273655
2.588 0.698398 0.686071 0.613489 0.325651 0.321766 0.273763
2.592 0.698388 0.686022 0.613711 0.325673 0.321778 0.27387
2.596 0.698378 0.685974 0.613932 0.325695 0.32179 0.273975
2.6 0.698368 0.685926 0.61415 0.325717 0.321802 0.27408
2.604 0.698359 0.685879 0.614367 0.325739 0.321814 0.274184
2.608 0.698349 0.685832 0.614581 0.32576 0.321826 0.274287
2.612 0.698339 0.685785 0.614794 0.325781 0.321838 0.274389
2.616 0.69833 0.685739 0.615004 0.325803 0.32185 0.27449
2.62 0.69832 0.685693 0.615213 0.325823 0.321861 0.27459
2.624 0.698311 0.685648 0.61542 0.325844 0.321873 0.27469
2.628 0.698302 0.685603 0.615625 0.325865 0.321884 0.274788
2.632 0.698292 0.685558 0.615828 0.325885 0.321896 0.274885
2.636 0.698283 0.685514 0.616029 0.325905 0.321907 0.274982
2.64 0.698274 0.68547 0.616228 0.325925 0.321918 0.275077
2.644 0.698265 0.685427 0.616426 0.325945 0.321929 0.275172
2.648 0.698257 0.685384 0.616621 0.325965 0.32194 0.275266
2.652 0.698248 0.685342 0.616815 0.325984 0.32195 0.275359
2.656 0.698239 0.6853 0.617007 0.326003 0.321961 0.275451
2.66 0.69823 0.685258 0.617197 0.326022 0.321972 0.275543
2.664 0.698222 0.685216 0.617386 0.326041 0.321982 0.275633
2.668 0.698213 0.685175 0.617573 0.32606 0.321993 0.275723
2.672 0.698205 0.685135 0.617758 0.326079 0.322003 0.275812
2.676 0.698197 0.685095 0.617941 0.326097 0.322013 0.2759
2.68 0.698189 0.685055 0.618123 0.326115 0.322023 0.275987
2.684 0.69818 0.685015 0.618303 0.326133 0.322033 0.276073
2.688 0.698172 0.684976 0.618482 0.326151 0.322043 0.276159
2.692 0.698164 0.684937 0.618658 0.326169 0.322053 0.276244
2.696 0.698156 0.684899 0.618834 0.326186 0.322063 0.276328
2.7 0.698149 0.684861 0.619007 0.326204 0.322072 0.276411
2.704 0.698141 0.684823 0.619179 0.326221 0.322082 0.276494
2.708 0.698133 0.684786 0.619349 0.326238 0.322091 0.276575
2.712 0.698125 0.684749 0.619518 0.326255 0.322101 0.276656
2.716 0.698118 0.684712 0.619686 0.326272 0.32211 0.276737
2.72 0.69811 0.684676 0.619851 0.326289 0.322119 0.276816
2.724 0.698103 0.68464 0.620016 0.326305 0.322128 0.276895
2.728 0.698096 0.684604 0.620178 0.326321 0.322137 0.276973
2.732 0.698088 0.684569 0.62034 0.326337 0.322146 0.27705
2.736 0.698081 0.684534 0.620499 0.326353 0.322155 0.277127
2.74 0.698074 0.684499 0.620658 0.326369 0.322164 0.277203
2.744 0.698067 0.684465 0.620814 0.326385 0.322173 0.277278
2.748 0.69806 0.68443 0.62097 0.326401 0.322181 0.277353
2.752 0.698053 0.684397 0.621124 0.326416 0.32219 0.277427
2.756 0.698046 0.684363 0.621276 0.326431 0.322198 0.2775
2.76 0.698039 0.68433 0.621427 0.326447 0.322207 0.277572
2.764 0.698032 0.684297 0.621577 0.326462 0.322215 0.277644
2.768 0.698025 0.684265 0.621726 0.326476 0.322223 0.277716
2.772 0.698019 0.684232 0.621873 0.326491 0.322231 0.277786
2.776 0.698012 0.684201 0.622018 0.326506 0.322239 0.277856
2.78 0.698006 0.684169 0.622163 0.32652 0.322247 0.277925
2.784 0.697999 0.684137 0.622306 0.326535 0.322255 0.277994
2.788 0.697993 0.684106 0.622448 0.326549 0.322263 0.278062
2.792 0.697986 0.684076 0.622588 0.326563 0.322271 0.278129
2.796 0.69798 0.684045 0.622727 0.326577 0.322279 0.278196
2.8 0.697974 0.684015 0.622865 0.326591 0.322286 0.278262
2.804 0.697968 0.683985 0.623002 0.326604 0.322294 0.278328
2.808 0.697962 0.683955 0.623137 0.326618 0.322302 0.278393
2.812 0.697956 0.683926 0.623271 0.326631 0.322309 0.278457
2.816 0.69795 0.683897 0.623404 0.326645 0.322316 0.278521
2.82 0.697944 0.683868 0.623536 0.326658 0.322324 0.278584
2.824 0.697938 0.683839 0.623666 0.326671 0.322331 0.278647
2.828 0.697932 0.683811 0.623795 0.326684 0.322338 0.278709
2.832 0.697926 0.683783 0.623923 0.326697 0.322345 0.27877
2.836 0.69792 0.683755 0.62405 0.32671 0.322352 0.278831
2.84 0.697915 0.683727 0.624176 0.326722 0.322359 0.278891
2.844 0.697909 0.6837 0.624301 0.326735 0.322366 0.278951
2.848 0.697903 0.683673 0.624424 0.326747 0.322373 0.27901
2.852 0.697898 0.683646 0.624546 0.326759 0.32238 0.279069
2.856 0.697892 0.68362 0.624668 0.326771 0.322387 0.279127
2.86 0.697887 0.683593 0.624788 0.326783 0.322393 0.279185
2.864 0.697881 0.683567 0.624907 0.326795 0.3224 0.279242
2.868 0.697876 0.683541 0.625024 0.326807 0.322406 0.279299
2.872 0.697871 0.683516 0.625141 0.326819 0.322413 0.279355
2.876 0.697866 0.68349 0.625257 0.326831 0.322419 0.27941
2.88 0.69786 0.683465 0.625372 0.326842 0.322426 0.279465
2.884 0.697855 0.68344 0.625485 0.326853 0.322432 0.27952
2.888 0.69785 0.683416 0.625598 0.326865 0.322438 0.279574
2.892 0.697845 0.683391 0.625709 0.326876 0.322444 0.279627
2.896 0.69784 0.683367 0.62582 0.326887 0.322451 0.27968
2.9 0.697835 0.683343 0.625929 0.326898 0.322457 0.279733
2.904 0.69783 0.683319 0.626038 0.326909 0.322463 0.279785
2.908 0.697825 0.683295 0.626145 0.32692 0.322469 0.279837
2.912 0.697821 0.683272 0.626252 0.32693 0.322475 0.279888
2.916 0.697816 0.683249 0.626358 0.326941 0.32248 0.279938
2.92 0.697811 0.683226 0.626462 0.326951 0.322486 0.279989
2.924 0.697806 0.683203 0.626566 0.326962 0.322492 0.280038
2.928 0.697802 0.683181 0.626668 0.326972 0.322498 0.280088
2.932 0.697797 0.683158 0.62677 0.326982 0.322503 0.280136
2.936 0.697793 0.683136 0.626871 0.326992 0.322509 0.280185
2.94 0.697788 0.683114 0.626971 0.327002 0.322515 0.280233
2.944 0.697784 0.683093 0.62707 0.327012 0.32252 0.28028
2.948 0.697779 0.683071 0.627168 0.327022 0.322525 0.280327
2.952 0.697775 0.68305 0.627265 0.327032 0.322531 0.280374
2.956 0.69777 0.683029 0.627361 0.327041 0.322536 0.28042
2.96 0.697766 0.683008 0.627457 0.327051 0.322542 0.280466
2.964 0.697762 0.682987 0.627551 0.327061 0.322547 0.280511
2.968 0.697758 0.682967 0.627645 0.32707 0.322552 0.280556
2.972 0.697753 0.682946 0.627738 0.327079 0.322557 0.280601
2.976 0.697749 0.682926 0.627829 0.327088 0.322562 0.280645
2.98 0.697745 0.682906 0.627921 0.327098 0.322567 0.280688
2.984 0.697741 0.682886 0.628011 0.327107 0.322572 0.280732
2.988 0.697737 0.682867 0.6281 0.327116 0.322577 0.280775
2.992 0.697733 0.682847 0.628189 0.327124 0.322582 0.280817
2.996 0.697729 0.682828 0.628277 0.327133 0.322587 0.280859
3 0.697725 0.682809 0.628364 0.327142 0.322592 0.280901


==> anc/anc_files/DUNE_GLoBES_Configs/xsec/xsec_nc.dat <==
-1 0.068467 0.0680189 0.0694114 0.0457273 0.0460543 0.0461743
-0.996 0.0685367 0.0680881 0.069482 0.0457739 0.0461011 0.0462213
-0.992 0.0686058 0.0681567 0.069552 0.0458201 0.0461475 0.0462678
-0.988 0.0686743 0.0682246 0.0696214 0.0458658 0.0461935 0.0463139
-0.984 0.0687421 0.068292 0.0696901 0.0459111 0.0462391 0.0463596
-0.98 0.0688093 0.0683587 0.0697582 0.045956 0.0462843 0.0464049
-0.976 0.068876 0.0684248 0.0698256 0.0460005 0.046329 0.0464498
-0.972 0.0689419 0.0684903 0.0698925 0.0460446 0.0463734 0.0464942
-0.968 0.0690073 0.0685552 0.0699587 0.0460882 0.0464173 0.0465383
-0.964 0.0690721 0.0686195 0.0700243 0.0461315 0.0464608 0.0465819
-0.96 0.0691363 0.0686832 0.0700893 0.0461744 0.0465039 0.0466252
-0.956 0.0705479 0.0700727 0.0714751 0.0467525 0.0470741 0.0471965
-0.952 0.0729882 0.0724745 0.0738691 0.0477393 0.0480466 0.0481711
-0.948 0.0754061 0.0748543 0.0762413 0.0487171 0.0490102 0.0491368
-0.944 0.0778018 0.0772123 0.0785917 0.0496859 0.0499649 0.0500936
-0.94 0.0801756 0.0795487 0.0809205 0.0506458 0.0509109 0.0510416
-0.936 0.0825277 0.0818637 0.0832281 0.0515969 0.0518482 0.0519809
-0.932 0.0848581 0.0841574 0.0855144 0.0525393 0.0527769 0.0529117
-0.928 0.0871672 0.0864301 0.0877798 0.0534731 0.0536971 0.0538339
-0.924 0.0894551 0.0886819 0.0900244 0.0543982 0.0546089 0.0547476
-0.92 0.0917221 0.0909131 0.0922484 0.055315 0.0555123 0.0556529
-0.916 0.0939683 0.0931239 0.0944521 0.0562233 0.0564074 0.05655
-0.912 0.0961939 0.0953144 0.0966355 0.0571232 0.0572944 0.0574388
-0.908 0.098399 0.0974848 0.098799 0.058015 0.0581732 0.0583195
-0.904 0.100584 0.0996353 0.100943 0.0588985 0.0590439 0.0591921
-0.9 0.102749 0.101766 0.103066 0.059774 0.0599067 0.0600568
-0.896 0.104894 0.103877 0.105171 0.0606414 0.0607615 0.0609134
-0.892 0.107019 0.105969 0.107256 0.0615009 0.0616085 0.0617623
-0.888 0.109125 0.108042 0.109322 0.0623524 0.0624477 0.0626033
-0.884 0.111212 0.110096 0.111369 0.0631962 0.0632793 0.0634367
-0.88 0.113279 0.112131 0.113398 0.0640323 0.0641032 0.0642624
-0.876 0.115328 0.114147 0.115407 0.0648607 0.0649196 0.0650805
-0.872 0.117358 0.116145 0.117399 0.0656815 0.0657285 0.0658911
-0.868 0.119369 0.118124 0.119372 0.0664947 0.0665299 0.0666943
-0.864 0.121362 0.120085 0.121327 0.0673005 0.0673241 0.0674901
-0.86 0.123336 0.122029 0.123264 0.0680989 0.0681109 0.0682787
-0.856 0.125292 0.123954 0.125183 0.06889 0.0688905 0.06906
-0.852 0.127231 0.125862 0.127085 0.0696739 0.069663 0.0698341
-0.848 0.129151 0.127752 0.128969 0.0704505 0.0704284 0.0706012
-0.844 0.131054 0.129625 0.130836 0.0712201 0.0711868 0.0713612
-0.84 0.13294 0.131481 0.132686 0.0719826 0.0719382 0.0721142
-0.836 0.134808 0.13332 0.134519 0.0727381 0.0726827 0.0728604
-0.832 0.136659 0.135142 0.136335 0.0734866 0.0734204 0.0735997
-0.828 0.138494 0.136947 0.138134 0.0742283 0.0741514 0.0743322
-0.824 0.140311 0.138736 0.139917 0.0749632 0.0748756 0.075058
-0.82 0.142112 0.140508 0.141684 0.0756914 0.0755933 0.0757771
-0.816 0.143896 0.142264 0.143434 0.0764129 0.0763043 0.0764897
-0.812 0.145664 0.144004 0.145169 0.0771278 0.0770088 0.0771957
-0.808 0.147415 0.145728 0.146887 0.0778361 0.0777068 0.0778953
-0.804 0.149151 0.147437 0.14859 0.0785379 0.0783985 0.0785884
-0.8 0.150871 0.149129 0.150277 0.0792333 0.0790838 0.0792752
-0.796 0.152574 0.150806 0.151949 0.0799223 0.0797628 0.0799557
-0.792 0.154263 0.152468 0.153605 0.080605 0.0804356 0.08063
-0.788 0.155935 0.154114 0.155246 0.0812815 0.0811023 0.081298
-0.784 0.157593 0.155746 0.156872 0.0819517 0.0817628 0.08196
-0.78 0.159235 0.157362 0.158483 0.0826158 0.0824172 0.0826158
-0.776 0.160862 0.158963 0.16008 0.0832738 0.0830657 0.0832657
-0.772 0.162475 0.16055 0.161662 0.0839258 0.0837082 0.0839096
-0.768 0.164072 0.162123 0.163229 0.0845718 0.0843449 0.0845476
-0.764 0.165655 0.163681 0.164782 0.0852119 0.0849756 0.0851798
-0.76 0.167223 0.165224 0.16632 0.0858461 0.0856007 0.0858061
-0.756 0.168777 0.166754 0.167845 0.0864745 0.0862199 0.0864267
-0.752 0.170317 0.168269 0.169356 0.0870971 0.0868335 0.0870417
-0.748 0.171843 0.169771 0.170852 0.087714 0.0874415 0.0876509
-0.744 0.173354 0.171258 0.172335 0.0883253 0.0880439 0.0882546
-0.74 0.174852 0.172733 0.173805 0.088931 0.0886408 0.0888528
-0.736 0.176336 0.174193 0.175261 0.0895311 0.0892322 0.0894455
-0.732 0.177807 0.17564 0.176703 0.0901257 0.0898182 0.0900327
-0.728 0.179264 0.177074 0.178133 0.0907148 0.0903988 0.0906146
-0.724 0.180707 0.178495 0.179549 0.0912986 0.0909741 0.0911911
-0.72 0.182137 0.179903 0.180952 0.091877 0.0915441 0.0917624
-0.716 0.183555 0.181298 0.182342 0.0924501 0.0921089 0.0923284
-0.712 0.184959 0.18268 0.18372 0.0930179 0.0926685 0.0928892
-0.708 0.18635 0.184049 0.185085 0.0935806 0.093223 0.0934449
-0.704 0.187729 0.185406 0.186438 0.0941381 0.0937724 0.0939954
-0.7 0.189095 0.186751 0.187778 0.0946904 0.0943167 0.094541
-0.696 0.190448 0.188083 0.189106 0.0952378 0.0948561 0.0950815
-0.692 0.191789 0.189403 0.190421 0.09578 0.0953905 0.0956171
-0.688 0.193118 0.190711 0.191725 0.0963174 0.0959201 0.0961477
-0.684 0.194435 0.192006 0.193016 0.0968497 0.0964447 0.0966736
-0.68 0.195739 0.19329 0.194296 0.0973773 0.0969646 0.0971945
-0.676 0.19737 0.194899 0.195895 0.0979103 0.0974955 0.0977267
-0.672 0.199604 0.197109 0.198083 0.0984573 0.0980505 0.0982832
-0.668 0.201818 0.199299 0.200251 0.0989993 0.0986005 0.0988346
-0.664 0.204011 0.201468 0.2024 0.0995364 0.0991454 0.099381
-0.66 0.206185 0.203618 0.204529 0.100068 0.0996853 0.0999223
-0.656 0.208338 0.205748 0.206638 0.100596 0.10022 0.100459
-0.652 0.210472 0.207858 0.208728 0.101118 0.10075 0.10099
-0.648 0.212586 0.20995 0.210798 0.101636 0.101276 0.101517
-0.644 0.214681 0.212022 0.21285 0.102149 0.101796 0.102039
-0.64 0.216756 0.214075 0.214883 0.102657 0.102311 0.102556
-0.636 0.218813 0.216109 0.216898 0.10316 0.102822 0.103068
-0.632 0.22085 0.218124 0.218893 0.103659 0.103329 0.103575
-0.628 0.222869 0.220121 0.220871 0.104154 0.10383 0.104078
-0.624 0.22487 0.2221 0.22283 0.104643 0.104327 0.104577
-0.62 0.226852 0.224061 0.224772 0.105129 0.104819 0.10507
-0.616 0.228816 0.226003 0.226695 0.10561 0.105307 0.105559
-0.612 0.230762 0.227928 0.228601 0.106086 0.105791 0.106044
-0.608 0.23269 0.229835 0.23049 0.106558 0.10627 0.106524
-0.604 0.234601 0.231725 0.232361 0.107026 0.106744 0.107
-0.6 0.236494 0.233597 0.234215 0.107489 0.107215 0.107472
-0.596 0.238369 0.235453 0.236052 0.107948 0.107681 0.107939
-0.592 0.240228 0.237291 0.237873 0.108403 0.108142 0.108402
-0.588 0.242069 0.239112 0.239676 0.108854 0.1086 0.10886
-0.584 0.243893 0.240917 0.241463 0.109301 0.109053 0.109315
-0.58 0.245701 0.242705 0.243234 0.109744 0.109502 0.109765
-0.576 0.247492 0.244476 0.244988 0.110182 0.109947 0.110211
-0.572 0.249267 0.246232 0.246727 0.110617 0.110388 0.110653
-0.568 0.251026 0.247971 0.248449 0.111047 0.110825 0.111091
-0.564 0.252768 0.249695 0.250156 0.111474 0.111257 0.111525
-0.56 0.254494 0.251402 0.251846 0.111896 0.111686 0.111955
-0.556 0.256205 0.253094 0.253522 0.112315 0.112111 0.112381
-0.552 0.2579 0.254771 0.255182 0.11273 0.112532 0.112804
-0.548 0.259579 0.256432 0.256827 0.113141 0.112949 0.113222
-0.544 0.261243 0.258078 0.258457 0.113549 0.113363 0.113636
-0.54 0.262892 0.259708 0.260071 0.113952 0.113772 0.114047
-0.536 0.264525 0.261324 0.261672 0.114352 0.114178 0.114454
-0.532 0.266144 0.262925 0.263257 0.114749 0.11458 0.114857
-0.528 0.267748 0.264511 0.264828 0.115141 0.114979 0.115257
-0.524 0.269337 0.266083 0.266384 0.11553 0.115373 0.115652
-0.52 0.270911 0.267641 0.267926 0.115916 0.115765 0.116045
-0.516 0.272471 0.269184 0.269454 0.116298 0.116152 0.116433
-0.512 0.274017 0.270713 0.270968 0.116676 0.116536 0.116818
-0.508 0.275543 0.272231 0.272469 0.11705 0.116914 0.117196
-0.504 0.276968 0.273781 0.273967 0.1174 0.117259 0.117526
-0.5 0.27838 0.275318 0.275451 0.117747 0.117601 0.117852
-0.496 0.279779 0.27684 0.276922 0.118091 0.117939 0.118176
-0.492 0.281165 0.278349 0.278379 0.118431 0.118274 0.118496
-0.488 0.282539 0.279843 0.279823 0.118769 0.118606 0.118814
-0.484 0.2839 0.281324 0.281254 0.119103 0.118936 0.119129
-0.48 0.285248 0.282792 0.282671 0.119435 0.119262 0.119441
-0.476 0.286584 0.284246 0.284076 0.119763 0.119585 0.119749
-0.472 0.287908 0.285686 0.285467 0.120088 0.119905 0.120056
-0.468 0.28922 0.287114 0.286846 0.12041 0.120222 0.120359
-0.464 0.29052 0.288528 0.288212 0.12073 0.120537 0.120659
-0.46 0.291808 0.289929 0.289566 0.121046 0.120848 0.120957
-0.456 0.293084 0.291318 0.290907 0.12136 0.121157 0.121252
-0.452 0.294348 0.292693 0.292236 0.12167 0.121463 0.121544
-0.448 0.295601 0.294056 0.293553 0.121978 0.121766 0.121834
-0.444 0.296842 0.295407 0.294858 0.122283 0.122066 0.122121
-0.44 0.298072 0.296745 0.29615 0.122585 0.122363 0.122405
-0.436 0.29929 0.298071 0.297431 0.122885 0.122658 0.122687
-0.432 0.300498 0.299385 0.2987 0.123181 0.12295 0.122966
-0.428 0.301694 0.300687 0.299958 0.123475 0.123239 0.123243
-0.424 0.30288 0.301977 0.301204 0.123766 0.123526 0.123517
-0.42 0.304054 0.303255 0.302438 0.124055 0.12381 0.123789
-0.416 0.305218 0.304521 0.303662 0.124341 0.124091 0.124058
-0.412 0.306371 0.305776 0.304874 0.124624 0.12437 0.124324
-0.408 0.307513 0.307019 0.306075 0.124905 0.124647 0.124588
-0.404 0.308645 0.308251 0.307264 0.125183 0.12492 0.12485
-0.4 0.309767 0.309471 0.308443 0.125459 0.125192 0.12511
-0.396 0.310878 0.31068 0.309612 0.125732 0.12546 0.125367
-0.392 0.31198 0.311879 0.310769 0.126002 0.125727 0.125621
-0.388 0.313071 0.313066 0.311916 0.12627 0.125991 0.125873
-0.384 0.314133 0.31417 0.313047 0.126567 0.126295 0.126182
-0.38 0.315179 0.315236 0.314164 0.126875 0.126614 0.126511
-0.376 0.316215 0.316291 0.315272 0.12718 0.12693 0.126838
-0.372 0.317241 0.317337 0.31637 0.127481 0.127243 0.127161
-0.368 0.318258 0.318373 0.317457 0.127781 0.127554 0.127482
-0.364 0.319266 0.3194 0.318535 0.128077 0.127861 0.127799
-0.36 0.320264 0.320417 0.319602 0.128371 0.128166 0.128114
-0.356 0.321254 0.321425 0.32066 0.128661 0.128468 0.128425
-0.352 0.322234 0.322424 0.321708 0.12895 0.128767 0.128734
-0.348 0.323205 0.323413 0.322746 0.129235 0.129063 0.12904
-0.344 0.324168 0.324394 0.323775 0.129518 0.129357 0.129344
-0.34 0.325121 0.325365 0.324795 0.129799 0.129648 0.129644
-0.336 0.326066 0.326328 0.325805 0.130077 0.129936 0.129942
-0.332 0.327002 0.327282 0.326806 0.130352 0.130222 0.130237
-0.328 0.327929 0.328227 0.327798 0.130625 0.130505 0.130529
-0.324 0.328848 0.329163 0.32878 0.130895 0.130786 0.130819
-0.32 0.329759 0.330091 0.329754 0.131163 0.131064 0.131106
-0.316 0.330661 0.33101 0.330719 0.131428 0.131339 0.13139
-0.312 0.331555 0.331921 0.331675 0.131691 0.131612 0.131672
-0.308 0.332441 0.332823 0.332622 0.131952 0.131882 0.131951
-0.304 0.333319 0.333717 0.33356 0.13221 0.13215 0.132227
-0.3 0.334188 0.334603 0.33449 0.132465 0.132415 0.132501
-0.296 0.33505 0.335481 0.335411 0.132719 0.132678 0.132773
-0.292 0.335901 0.336348 0.336321 0.13297 0.132939 0.133042
-0.288 0.336545 0.336976 0.336971 0.13323 0.133199 0.133319
-0.284 0.337183 0.337598 0.337615 0.133488 0.133457 0.133593
-0.28 0.337816 0.338214 0.338253 0.133744 0.133712 0.133864
-0.276 0.338442 0.338824 0.338886 0.133997 0.133965 0.134134
-0.272 0.339063 0.339429 0.339512 0.134248 0.134216 0.1344
-0.268 0.339678 0.340028 0.340133 0.134496 0.134465 0.134665
-0.264 0.340287 0.340621 0.340748 0.134742 0.134711 0.134926
-0.26 0.340891 0.34121 0.341357 0.134986 0.134955 0.135186
-0.256 0.341489 0.341793 0.341961 0.135228 0.135196 0.135443
-0.252 0.342082 0.34237 0.342559 0.135468 0.135436 0.135698
-0.248 0.34267 0.342942 0.343152 0.135705 0.135673 0.13595
-0.244 0.343251 0.343509 0.343739 0.13594 0.135908 0.1362
-0.24 0.343828 0.344071 0.344321 0.136173 0.136141 0.136448
-0.236 0.344399 0.344628 0.344898 0.136404 0.136372 0.136693
-0.232 0.344966 0.345179 0.345469 0.136633 0.136601 0.136936
-0.228 0.345526 0.345726 0.346035 0.136859 0.136828 0.137177
-0.224 0.346082 0.346267 0.346596 0.137084 0.137052 0.137416
-0.22 0.346633 0.346803 0.347152 0.137307 0.137275 0.137653
-0.216 0.347178 0.347335 0.347703 0.137527 0.137495 0.137887
-0.212 0.347516 0.347671 0.348037 0.137743 0.137705 0.1381
-0.208 0.347699 0.34786 0.348211 0.137955 0.137907 0.138296
-0.204 0.347881 0.348048 0.348383 0.138165 0.138107 0.13849
-0.2 0.34806 0.348234 0.348553 0.138374 0.138306 0.138682
-0.196 0.348239 0.348418 0.348722 0.13858 0.138502 0.138873
-0.192 0.348415 0.348601 0.34889 0.138785 0.138697 0.139062
-0.188 0.34859 0.348782 0.349056 0.138987 0.13889 0.139249
-0.184 0.348763 0.348962 0.34922 0.139188 0.139081 0.139435
-0.18 0.348935 0.349139 0.349383 0.139387 0.139271 0.139618
-0.176 0.349105 0.349316 0.349544 0.139584 0.139458 0.1398
-0.172 0.349273 0.34949 0.349704 0.139779 0.139644 0.139981
-0.168 0.34944 0.349663 0.349863 0.139973 0.139829 0.140159
-0.164 0.349606 0.349834 0.35002 0.140164 0.140011 0.140336
-0.16 0.34977 0.350004 0.350175 0.140354 0.140192 0.140512
-0.156 0.349932 0.350172 0.35033 0.140543 0.140371 0.140686
-0.152 0.350093 0.350339 0.350482 0.140729 0.140549 0.140858
-0.148 0.350225 0.350475 0.350605 0.140912 0.140725 0.141027
-0.144 0.350074 0.350319 0.350441 0.141079 0.140899 0.141178
-0.14 0.349924 0.350164 0.350279 0.141245 0.141071 0.141328
-0.136 0.349775 0.35001 0.350118 0.141408 0.141242 0.141477
-0.132 0.349628 0.349858 0.349958 0.141571 0.141411 0.141624
-0.128 0.349482 0.349707 0.3498 0.141731 0.141578 0.14177
-0.124 0.349337 0.349557 0.349644 0.141891 0.141744 0.141915
-0.12 0.349194 0.349409 0.349488 0.142049 0.141909 0.142058
-0.116 0.349052 0.349262 0.349335 0.142205 0.142072 0.1422
-0.112 0.348912 0.349117 0.349182 0.14236 0.142233 0.14234
-0.108 0.348772 0.348973 0.349031 0.142514 0.142393 0.14248
-0.104 0.348634 0.34883 0.348882 0.142666 0.142552 0.142618
-0.1 0.348498 0.348689 0.348733 0.142817 0.142709 0.142754
-0.096 0.348362 0.348548 0.348587 0.142966 0.142865 0.14289
-0.092 0.348228 0.348409 0.348441 0.143114 0.143019 0.143024
-0.088 0.347919 0.348089 0.348122 0.143258 0.143177 0.143162
-0.084 0.347564 0.347722 0.347757 0.1434 0.143336 0.143299
-0.08 0.347212 0.347358 0.347395 0.143541 0.143493 0.143436
-0.076 0.346864 0.346997 0.347037 0.143681 0.143648 0.143571
-0.072 0.346519 0.346639 0.346681 0.143819 0.143803 0.143705
-0.068 0.346177 0.346285 0.34633 0.143956 0.143955 0.143837
-0.064 0.345838 0.345934 0.345981 0.144092 0.144107 0.143969
-0.06 0.345502 0.345586 0.345636 0.144227 0.144257 0.144099
-0.056 0.34517 0.345241 0.345293 0.14436 0.144405 0.144228
-0.052 0.34484 0.3449 0.344954 0.144492 0.144552 0.144356
-0.048 0.344514 0.344562 0.344618 0.144623 0.144698 0.144483
-0.044 0.34419 0.344226 0.344285 0.144753 0.144843 0.144608
-0.04 0.343854 0.34388 0.343941 0.144884 0.144987 0.144737
-0.036 0.343431 0.343453 0.343513 0.145028 0.145139 0.144888
-0.032 0.343012 0.34303 0.34309 0.145171 0.14529 0.145038
-0.028 0.342597 0.34261 0.34267 0.145312 0.145439 0.145187
-0.024 0.342185 0.342195 0.342254 0.145453 0.145587 0.145334
-0.02 0.341777 0.341783 0.341842 0.145592 0.145734 0.14548
-0.016 0.341373 0.341375 0.341434 0.14573 0.145879 0.145625
-0.012 0.340973 0.340971 0.341029 0.145866 0.146023 0.145768
-0.008 0.340576 0.34057 0.340628 0.146001 0.146165 0.145911
-0.004 0.340183 0.340173 0.340231 0.146135 0.146306 0.146051
0 0.339794 0.33978 0.339837 0.146268 0.146446 0.146191
0.004 0.339408 0.339391 0.339447 0.1464 0.146585 0.146329
0.008 0.338976 0.338963 0.339015 0.146546 0.146729 0.146488
0.012 0.338537 0.33853 0.338576 0.146694 0.146874 0.14665
0.016 0.338102 0.338101 0.338142 0.14684 0.147017 0.14681
0.02 0.337671 0.337675 0.337711 0.146985 0.147159 0.146969
0.024 0.337244 0.337254 0.337285 0.147129 0.147299 0.147126
0.028 0.336821 0.336837 0.336862 0.147272 0.147438 0.147283
0.032 0.336402 0.336423 0.336443 0.147413 0.147576 0.147437
0.036 0.335986 0.336014 0.336028 0.147553 0.147713 0.14759
0.04 0.335575 0.335608 0.335617 0.147692 0.147849 0.147742
0.044 0.335167 0.335205 0.33521 0.147829 0.147983 0.147893
0.048 0.334715 0.334761 0.33476 0.147968 0.148116 0.148044
0.052 0.334232 0.334286 0.334279 0.148108 0.148249 0.148196
0.056 0.333754 0.333815 0.333802 0.148246 0.14838 0.148347
0.06 0.33328 0.333348 0.33333 0.148384 0.14851 0.148496
0.064 0.33281 0.332886 0.332862 0.14852 0.148639 0.148644
0.068 0.332345 0.332429 0.332399 0.148654 0.148766 0.148791
0.072 0.331883 0.331975 0.33194 0.148788 0.148893 0.148936
0.076 0.331426 0.331525 0.331485 0.14892 0.149018 0.14908
0.08 0.330974 0.33108 0.331034 0.149051 0.149142 0.149222
0.084 0.330505 0.330618 0.330567 0.14918 0.149264 0.149361
0.088 0.329964 0.330081 0.330027 0.149301 0.14938 0.149485
0.092 0.329429 0.329548 0.329492 0.149422 0.149495 0.149609
0.096 0.328898 0.32902 0.328963 0.149541 0.149609 0.149732
0.1 0.328372 0.328498 0.328438 0.149659 0.149722 0.149853
0.104 0.327851 0.32798 0.327917 0.149776 0.149834 0.149974
0.108 0.327335 0.327466 0.327402 0.149892 0.149945 0.150093
0.112 0.326823 0.326958 0.326891 0.150007 0.150055 0.150211
0.116 0.326317 0.326454 0.326385 0.150121 0.150164 0.150328
0.12 0.325766 0.325903 0.325835 0.150225 0.150265 0.150431
0.124 0.325186 0.325321 0.325254 0.150322 0.15036 0.150522
0.128 0.324612 0.324745 0.324679 0.150418 0.150453 0.150613
0.132 0.324043 0.324174 0.32411 0.150513 0.150546 0.150703
0.136 0.323479 0.323608 0.323545 0.150607 0.150638 0.150793
0.14 0.32292 0.323047 0.322986 0.1507 0.15073 0.150881
0.144 0.322367 0.322491 0.322432 0.150792 0.15082 0.150969
0.148 0.321818 0.321941 0.321882 0.150884 0.15091 0.151056
0.152 0.321233 0.321352 0.321296 0.150959 0.150985 0.151124
0.156 0.320625 0.32074 0.320687 0.151024 0.15105 0.151181
0.16 0.320023 0.320133 0.320084 0.151089 0.151114 0.151237
0.164 0.319426 0.319532 0.319486 0.151152 0.151178 0.151292
0.168 0.318835 0.318936 0.318893 0.151216 0.151242 0.151347
0.172 0.318249 0.318346 0.318306 0.151278 0.151304 0.151401
0.176 0.317668 0.317761 0.317724 0.15134 0.151367 0.151455
0.18 0.317084 0.317173 0.317139 0.151396 0.151423 0.151503
0.184 0.316458 0.316542 0.316512 0.151424 0.151452 0.151522
0.188 0.315837 0.315917 0.31589 0.151451 0.15148 0.151542
0.192 0.315222 0.315297 0.315274 0.151478 0.151508 0.151561
0.196 0.314613 0.314684 0.314664 0.151505 0.151536 0.151579
0.2 0.314009 0.314076 0.314059 0.151531 0.151563 0.151598
0.204 0.313411 0.313474 0.31346 0.151557 0.151591 0.151617
0.208 0.31281 0.312869 0.312858 0.151576 0.151611 0.151629
0.212 0.31218 0.312237 0.312228 0.151566 0.151602 0.151614
0.216 0.311556 0.311611 0.311604 0.151556 0.151593 0.1516
0.22 0.310938 0.310991 0.310986 0.151547 0.151585 0.151586
0.224 0.310326 0.310376 0.310374 0.151537 0.151576 0.151573
0.228 0.309719 0.309768 0.309767 0.151527 0.151568 0.151559
0.232 0.309118 0.309164 0.309165 0.151518 0.151559 0.151546
0.236 0.308501 0.308547 0.308549 0.151487 0.15153 0.151513
0.24 0.307878 0.307924 0.307927 0.151445 0.151489 0.15147
0.244 0.307262 0.307307 0.307311 0.151404 0.151448 0.151428
0.248 0.306651 0.306696 0.306701 0.151363 0.151408 0.151386
0.252 0.306045 0.306091 0.306096 0.151322 0.151368 0.151345
0.256 0.305445 0.305491 0.305497 0.151281 0.151329 0.151304
0.26 0.304839 0.304885 0.304892 0.151227 0.151276 0.15125
0.264 0.304227 0.304274 0.30428 0.151159 0.151208 0.151184
0.268 0.303619 0.303668 0.303674 0.151091 0.151142 0.151117
0.272 0.303018 0.303067 0.303073 0.151024 0.151075 0.151052
0.276 0.302422 0.302472 0.302478 0.150958 0.15101 0.150987
0.28 0.301831 0.301883 0.301889 0.150892 0.150945 0.150923
0.284 0.301235 0.301288 0.301294 0.150811 0.150864 0.150844
0.288 0.300638 0.300693 0.300698 0.150721 0.150776 0.150757
0.292 0.300046 0.300103 0.300108 0.150633 0.150688 0.150671
0.296 0.29946 0.299519 0.299523 0.150545 0.150601 0.150586
0.3 0.29888 0.29894 0.298944 0.150459 0.150515 0.150502
0.304 0.298303 0.298365 0.298368 0.15037 0.150427 0.150416
0.308 0.297716 0.297779 0.297782 0.150265 0.150322 0.150314
0.312 0.297134 0.297199 0.297201 0.150161 0.150219 0.150212
0.316 0.296558 0.296625 0.296626 0.150058 0.150116 0.150111
0.32 0.295987 0.296056 0.296056 0.149955 0.150014 0.150011
0.324 0.295421 0.295491 0.295492 0.149854 0.149913 0.149912
0.328 0.294845 0.294917 0.294916 0.14974 0.1498 0.1498
0.332 0.294272 0.294344 0.294343 0.149625 0.149685 0.149687
0.336 0.293703 0.293777 0.293776 0.149511 0.149571 0.149574
0.34 0.29314 0.293215 0.293213 0.149397 0.149458 0.149462
0.344 0.292582 0.292657 0.292656 0.149285 0.149346 0.149352
0.348 0.292014 0.29209 0.292088 0.149163 0.149223 0.14923
0.352 0.291448 0.291524 0.291522 0.149038 0.149099 0.149106
0.356 0.290886 0.290963 0.290961 0.148915 0.148976 0.148984
0.36 0.29033 0.290407 0.290405 0.148793 0.148855 0.148863
0.364 0.289779 0.289857 0.289854 0.148673 0.148734 0.148742
0.368 0.289215 0.289292 0.28929 0.148539 0.148601 0.148609
0.372 0.288655 0.288733 0.28873 0.148407 0.148469 0.148477
0.376 0.288101 0.288178 0.288176 0.148277 0.148338 0.148346
0.38 0.287551 0.287629 0.287626 0.148147 0.148208 0.148217
0.384 0.287 0.287077 0.287075 0.148013 0.148074 0.148083
0.388 0.286442 0.286519 0.286517 0.147873 0.147934 0.147942
0.392 0.285889 0.285966 0.285964 0.147734 0.147795 0.147803
0.396 0.285342 0.285418 0.285416 0.147597 0.147657 0.147664
0.4 0.284799 0.284875 0.284873 0.14746 0.147521 0.147528
0.404 0.284244 0.28432 0.284318 0.147312 0.147372 0.147378
0.408 0.283694 0.283769 0.283767 0.147164 0.147225 0.14723
0.412 0.283149 0.283223 0.283222 0.147018 0.147079 0.147083
0.416 0.282608 0.282683 0.282681 0.146874 0.146934 0.146938
0.42 0.282061 0.282134 0.282133 0.14672 0.14678 0.146783
0.424 0.281514 0.281587 0.281586 0.146563 0.146623 0.146626
0.428 0.280972 0.281044 0.281044 0.146408 0.146468 0.14647
0.432 0.280435 0.280507 0.280506 0.146255 0.146314 0.146316
0.436 0.279892 0.279964 0.279964 0.146092 0.146152 0.146153
0.44 0.27935 0.279421 0.279421 0.145926 0.145986 0.145986
0.444 0.278812 0.278882 0.278882 0.145762 0.145821 0.145821
0.448 0.278279 0.278349 0.278349 0.145599 0.145658 0.145658
0.452 0.27774 0.27781 0.27781 0.145426 0.145485 0.145484
0.456 0.277201 0.277271 0.277271 0.14525 0.14531 0.145308
0.46 0.276668 0.276737 0.276738 0.145076 0.145135 0.145134
0.464 0.276139 0.276208 0.276209 0.144904 0.144963 0.144961
0.468 0.275601 0.27567 0.275671 0.144718 0.144777 0.144775
0.472 0.275067 0.275136 0.275136 0.144533 0.144592 0.14459
0.476 0.274537 0.274606 0.274607 0.14435 0.144409 0.144406
0.48 0.274009 0.274078 0.274078 0.144164 0.144223 0.14422
0.484 0.273474 0.273543 0.273543 0.143968 0.144027 0.144025
0.488 0.272944 0.273013 0.273013 0.143774 0.143833 0.143831
0.492 0.272419 0.272488 0.272488 0.143582 0.143641 0.143638
0.496 0.271891 0.271959 0.27196 0.143382 0.143441 0.143439
0.5 0.271364 0.271433 0.271434 0.14318 0.143239 0.143237
0.504 0.270843 0.270912 0.270912 0.14298 0.143039 0.143037
0.508 0.270325 0.270394 0.270394 0.142779 0.142838 0.142836
0.512 0.269808 0.269877 0.269878 0.142573 0.142632 0.14263
0.516 0.269296 0.269365 0.269366 0.142369 0.142428 0.142426
0.52 0.268789 0.268858 0.268859 0.142167 0.142226 0.142224
0.524 0.268288 0.268358 0.268358 0.141961 0.14202 0.142018
0.528 0.267793 0.267862 0.267863 0.141756 0.141815 0.141814
0.532 0.267301 0.267371 0.267372 0.141553 0.141613 0.141611
0.536 0.266821 0.266891 0.266891 0.141351 0.14141 0.141409
0.54 0.266347 0.266417 0.266417 0.14115 0.141209 0.141209
0.544 0.265878 0.265948 0.265948 0.140951 0.14101 0.14101
0.548 0.265421 0.265492 0.265492 0.140755 0.140814 0.140814
0.552 0.264976 0.265046 0.265047 0.140561 0.14062 0.14062
0.556 0.264534 0.264605 0.264605 0.140369 0.140428 0.140428
0.56 0.264108 0.264179 0.264179 0.140181 0.140241 0.140241
0.564 0.263696 0.263767 0.263767 0.139998 0.140058 0.140058
0.568 0.263289 0.26336 0.26336 0.139817 0.139876 0.139876
0.572 0.2629 0.262971 0.262971 0.139642 0.139701 0.139702
0.576 0.262528 0.262599 0.262599 0.139472 0.139532 0.139532
0.58 0.262159 0.262231 0.26223 0.139304 0.139364 0.139364
0.584 0.261817 0.261888 0.261888 0.139146 0.139205 0.139206
0.588 0.261489 0.26156 0.26156 0.138993 0.139052 0.139053
0.592 0.261164 0.261235 0.261235 0.138841 0.138901 0.138901
0.596 0.260868 0.26094 0.26094 0.1387 0.13876 0.13876
0.6 0.260581 0.260652 0.260652 0.138562 0.138622 0.138622
0.604 0.260298 0.26037 0.260369 0.138426 0.138486 0.138486
0.608 0.26004 0.260111 0.260111 0.138299 0.138358 0.138359
0.612 0.259784 0.259855 0.259855 0.138173 0.138232 0.138233
0.616 0.259538 0.25961 0.259609 0.13805 0.13811 0.138111
0.62 0.259305 0.259376 0.259376 0.137932 0.137992 0.137992
0.624 0.259073 0.259144 0.259144 0.137815 0.137874 0.137875
0.628 0.258852 0.258924 0.258923 0.137701 0.137761 0.137761
0.632 0.258635 0.258707 0.258707 0.137589 0.137649 0.137649
0.636 0.258422 0.258493 0.258493 0.137478 0.137537 0.137538
0.64 0.258212 0.258284 0.258283 0.137368 0.137428 0.137428
0.644 0.258005 0.258076 0.258076 0.137259 0.137319 0.137319
0.648 0.257797 0.257868 0.257868 0.137149 0.137209 0.137209
0.652 0.25759 0.257661 0.257661 0.13704 0.137099 0.137099
0.656 0.257381 0.257452 0.257452 0.136929 0.136989 0.136989
0.66 0.257168 0.257239 0.257239 0.136816 0.136876 0.136876
0.664 0.256956 0.257027 0.257027 0.136705 0.136764 0.136764
0.668 0.25673 0.256801 0.256801 0.136586 0.136645 0.136645
0.672 0.256505 0.256576 0.256576 0.136468 0.136528 0.136528
0.676 0.256267 0.256338 0.256338 0.136345 0.136404 0.136404
0.68 0.256022 0.256093 0.256093 0.136219 0.136278 0.136278
0.684 0.255768 0.255839 0.255839 0.136089 0.136148 0.136148
0.688 0.255498 0.255568 0.255568 0.135952 0.136011 0.136011
0.692 0.255226 0.255296 0.255296 0.135814 0.135874 0.135873
0.696 0.25493 0.255001 0.255001 0.135667 0.135726 0.135726
0.7 0.254637 0.254708 0.254708 0.13552 0.13558 0.13558
0.704 0.254322 0.254393 0.254393 0.135365 0.135424 0.135424
0.708 0.254009 0.254079 0.254079 0.135209 0.135269 0.135268
0.712 0.25368 0.25375 0.25375 0.135048 0.135107 0.135107
0.716 0.253349 0.25342 0.25342 0.134885 0.134944 0.134944
0.72 0.253008 0.253079 0.253079 0.134718 0.134777 0.134777
0.724 0.252665 0.252736 0.252736 0.13455 0.134609 0.134609
0.728 0.252315 0.252386 0.252386 0.134378 0.134437 0.134437
0.732 0.251962 0.252033 0.252033 0.134206 0.134265 0.134265
0.736 0.251606 0.251677 0.251677 0.134031 0.13409 0.13409
0.74 0.251248 0.251319 0.251319 0.133855 0.133915 0.133914
0.744 0.250888 0.250959 0.250959 0.133679 0.133738 0.133738
0.748 0.250528 0.250599 0.250599 0.133502 0.133561 0.133561
0.752 0.250169 0.25024 0.25024 0.133324 0.133384 0.133383
0.756 0.249811 0.249882 0.249882 0.133147 0.133207 0.133207
0.76 0.249456 0.249527 0.249527 0.132971 0.13303 0.13303
0.764 0.249104 0.249174 0.249174 0.132795 0.132855 0.132854
0.768 0.248757 0.248828 0.248828 0.132621 0.13268 0.13268
0.772 0.248414 0.248484 0.248484 0.132448 0.132508 0.132508
0.776 0.24808 0.24815 0.24815 0.132278 0.132338 0.132337
0.78 0.247751 0.247821 0.247821 0.13211 0.132169 0.132169
0.784 0.247432 0.247503 0.247503 0.131945 0.132005 0.132005
0.788 0.247122 0.247193 0.247193 0.131784 0.131843 0.131843
0.792 0.246822 0.246893 0.246893 0.131625 0.131684 0.131684
0.796 0.246531 0.246602 0.246602 0.13147 0.131529 0.131529
0.8 0.246247 0.246318 0.246318 0.131317 0.131377 0.131377
0.804 0.245975 0.246046 0.246046 0.131169 0.131228 0.131228
0.808 0.245708 0.245779 0.245779 0.131022 0.131081 0.131081
0.812 0.245451 0.245522 0.245522 0.130878 0.130938 0.130938
0.816 0.2452 0.245271 0.245271 0.130737 0.130796 0.130796
0.82 0.244955 0.245026 0.245026 0.130598 0.130657 0.130657
0.824 0.244718 0.244789 0.244789 0.130461 0.130521 0.130521
0.828 0.244486 0.244557 0.244557 0.130327 0.130386 0.130386
0.832 0.24426 0.244331 0.244331 0.130194 0.130254 0.130254
0.836 0.244038 0.244109 0.244109 0.130064 0.130123 0.130123
0.84 0.243821 0.243892 0.243892 0.129935 0.129994 0.129994
0.844 0.243609 0.243679 0.243679 0.129808 0.129867 0.129867
0.848 0.243399 0.24347 0.24347 0.129682 0.129741 0.129741
0.852 0.243193 0.243264 0.243264 0.129557 0.129616 0.129616
0.856 0.242989 0.24306 0.24306 0.129433 0.129493 0.129493
0.86 0.242788 0.242859 0.242859 0.129311 0.12937 0.12937
0.864 0.242588 0.242659 0.242659 0.129189 0.129248 0.129248
0.868 0.242389 0.24246 0.24246 0.129067 0.129127 0.129127
0.872 0.24219 0.242261 0.242261 0.128947 0.129006 0.129006
0.876 0.241992 0.242063 0.242063 0.128826 0.128886 0.128886
0.88 0.241792 0.241863 0.241863 0.128706 0.128765 0.128765
0.884 0.241592 0.241663 0.241663 0.128585 0.128645 0.128645
0.888 0.241391 0.241461 0.241461 0.128465 0.128524 0.128524
0.892 0.241187 0.241258 0.241258 0.128344 0.128403 0.128403
0.896 0.240981 0.241052 0.241052 0.128223 0.128282 0.128282
0.9 0.240775 0.240846 0.240846 0.128102 0.128162 0.128162
0.904 0.240568 0.240639 0.240639 0.127982 0.128041 0.128041
0.908 0.24036 0.24043 0.24043 0.127862 0.127921 0.127921
0.912 0.240151 0.240222 0.240222 0.127743 0.127802 0.127802
0.916 0.239942 0.240013 0.240013 0.127624 0.127683 0.127683
0.92 0.239734 0.239804 0.239804 0.127506 0.127565 0.127565
0.924 0.239525 0.239596 0.239596 0.127389 0.127448 0.127448
0.928 0.239317 0.239388 0.239388 0.127273 0.127332 0.127332
0.932 0.23911 0.239181 0.239181 0.127158 0.127218 0.127217
0.936 0.238904 0.238975 0.238975 0.127045 0.127104 0.127104
0.94 0.2387 0.23877 0.23877 0.126933 0.126992 0.126992
0.944 0.238497 0.238568 0.238568 0.126822 0.126882 0.126882
0.948 0.238296 0.238367 0.238367 0.126714 0.126773 0.126773
0.952 0.238097 0.238168 0.238168 0.126607 0.126667 0.126666
0.956 0.237901 0.237972 0.237972 0.126502 0.126562 0.126562
0.96 0.237708 0.237779 0.237779 0.1264 0.126459 0.126459
0.964 0.237519 0.23759 0.23759 0.1263 0.126359 0.126359
0.968 0.237333 0.237404 0.237404 0.126202 0.126262 0.126262
0.972 0.237151 0.237221 0.237221 0.126107 0.126167 0.126167
0.976 0.236973 0.237043 0.237043 0.126015 0.126075 0.126075
0.98 0.236799 0.23687 0.23687 0.125926 0.125986 0.125986
0.984 0.236631 0.236701 0.236701 0.12584 0.1259 0.1259
0.988 0.236467 0.236538 0.236538 0.125758 0.125817 0.125817
0.992 0.236309 0.23638 0.23638 0.125678 0.125738 0.125738
0.996 0.236157 0.236228 0.236228 0.125602 0.125662 0.125662
1 0.236009 0.23608 0.23608 0.125529 0.125589 0.125589
1.004 0.235865 0.235936 0.235936 0.125459 0.125519 0.125519
1.008 0.235726 0.235797 0.235797 0.125392 0.125451 0.125451
1.012 0.235591 0.235662 0.235662 0.125326 0.125386 0.125386
1.016 0.235459 0.235529 0.235529 0.125263 0.125323 0.125323
1.02 0.23533 0.235401 0.235401 0.125202 0.125262 0.125262
1.024 0.235204 0.235274 0.235274 0.125143 0.125202 0.125202
1.028 0.23508 0.235151 0.235151 0.125085 0.125144 0.125144
1.032 0.234958 0.235029 0.235029 0.125028 0.125088 0.125088
1.036 0.234838 0.234909 0.234909 0.124973 0.125032 0.125032
1.04 0.23472 0.234791 0.234791 0.124918 0.124977 0.124977
1.044 0.234603 0.234673 0.234673 0.124864 0.124923 0.124923
1.048 0.234486 0.234557 0.234557 0.12481 0.124869 0.124869
1.052 0.234369 0.23444 0.23444 0.124756 0.124816 0.124816
1.056 0.234253 0.234324 0.234324 0.124703 0.124762 0.124762
1.06 0.234136 0.234206 0.234206 0.124648 0.124708 0.124708
1.064 0.234018 0.234088 0.234088 0.124594 0.124653 0.124653
1.068 0.233898 0.233969 0.233969 0.124538 0.124597 0.124597
1.072 0.233778 0.233848 0.233848 0.124481 0.124541 0.124541
1.076 0.233655 0.233725 0.233725 0.124423 0.124483 0.124483
1.08 0.233529 0.2336 0.2336 0.124364 0.124423 0.124423
1.084 0.2334 0.233471 0.233471 0.124302 0.124361 0.124361
1.088 0.233268 0.233339 0.233339 0.124238 0.124297 0.124297
1.092 0.233133 0.233203 0.233203 0.124172 0.124231 0.124231
1.096 0.232993 0.233064 0.233064 0.124103 0.124162 0.124162
1.1 0.232851 0.232922 0.232922 0.124032 0.124091 0.124091
1.104 0.232706 0.232776 0.232776 0.123959 0.124018 0.124018
1.108 0.232558 0.232628 0.232628 0.123884 0.123944 0.123944
1.112 0.232407 0.232478 0.232478 0.123807 0.123867 0.123867
1.116 0.232254 0.232324 0.232324 0.123729 0.123788 0.123788
1.12 0.232099 0.23217 0.23217 0.123649 0.123708 0.123708
1.124 0.231942 0.232013 0.232013 0.123567 0.123627 0.123627
1.128 0.231784 0.231855 0.231855 0.123485 0.123544 0.123544
1.132 0.231625 0.231696 0.231696 0.123401 0.12346 0.12346
1.136 0.231465 0.231536 0.231536 0.123316 0.123376 0.123376
1.14 0.231305 0.231375 0.231375 0.123231 0.12329 0.12329
1.144 0.231144 0.231215 0.231215 0.123145 0.123204 0.123204
1.148 0.230983 0.231054 0.231054 0.123058 0.123117 0.123117
1.152 0.230823 0.230894 0.230894 0.122971 0.12303 0.12303
1.156 0.230664 0.230735 0.230735 0.122884 0.122943 0.122943
1.16 0.230505 0.230576 0.230576 0.122797 0.122856 0.122856
1.164 0.230348 0.230419 0.230419 0.12271 0.122769 0.122769
1.168 0.230193 0.230264 0.230264 0.122623 0.122683 0.122683
1.172 0.23004 0.230111 0.230111 0.122537 0.122596 0.122596
1.176 0.229889 0.22996 0.22996 0.122452 0.122511 0.122511
1.18 0.229741 0.229812 0.229812 0.122367 0.122426 0.122426
1.184 0.229596 0.229667 0.229667 0.122283 0.122343 0.122343
1.188 0.229455 0.229526 0.229526 0.122201 0.12226 0.12226
1.192 0.229317 0.229388 0.229388 0.12212 0.122179 0.122179
1.196 0.229183 0.229254 0.229254 0.12204 0.1221 0.1221
1.2 0.229053 0.229124 0.229124 0.121962 0.122021 0.122021
1.204 0.228927 0.228998 0.228998 0.121885 0.121945 0.121945
1.208 0.228804 0.228875 0.228875 0.12181 0.121869 0.121869
1.212 0.228684 0.228755 0.228755 0.121736 0.121795 0.121795
1.216 0.228567 0.228638 0.228638 0.121663 0.121723 0.121723
1.22 0.228453 0.228524 0.228524 0.121592 0.121651 0.121651
1.224 0.228343 0.228413 0.228413 0.121522 0.121582 0.121582
1.228 0.228234 0.228305 0.228305 0.121454 0.121513 0.121513
1.232 0.228129 0.2282 0.2282 0.121387 0.121446 0.121446
1.236 0.228026 0.228097 0.228097 0.121321 0.121381 0.121381
1.24 0.227925 0.227996 0.227996 0.121257 0.121316 0.121316
1.244 0.227826 0.227897 0.227897 0.121194 0.121254 0.121254
1.248 0.22773 0.2278 0.2278 0.121133 0.121192 0.121192
1.252 0.227635 0.227706 0.227706 0.121073 0.121132 0.121132
1.256 0.227541 0.227612 0.227612 0.121014 0.121074 0.121074
1.26 0.22745 0.227521 0.227521 0.120957 0.121016 0.121016
1.264 0.227359 0.22743 0.22743 0.120901 0.120961 0.120961
1.268 0.22727 0.227341 0.227341 0.120847 0.120906 0.120906
1.272 0.227182 0.227253 0.227253 0.120794 0.120853 0.120853
1.276 0.227094 0.227165 0.227165 0.120742 0.120801 0.120801
1.28 0.227008 0.227079 0.227079 0.120692 0.120751 0.120751
1.284 0.226921 0.226992 0.226992 0.120643 0.120702 0.120702
1.288 0.226836 0.226906 0.226906 0.120595 0.120654 0.120654
1.292 0.22675 0.226821 0.226821 0.120549 0.120608 0.120608
1.296 0.226664 0.226735 0.226735 0.120504 0.120564 0.120564
1.3 0.226578 0.226649 0.226649 0.120461 0.12052 0.12052
1.304 0.226492 0.226563 0.226563 0.120418 0.120478 0.120478
1.308 0.226407 0.226478 0.226478 0.120377 0.120437 0.120437
1.312 0.226321 0.226392 0.226392 0.120337 0.120397 0.120397
1.316 0.226235 0.226306 0.226306 0.120298 0.120358 0.120358
1.32 0.22615 0.22622 0.22622 0.12026 0.120319 0.120319
1.324 0.226064 0.226135 0.226135 0.120223 0.120282 0.120282
1.328 0.225978 0.226049 0.226049 0.120186 0.120246 0.120246
1.332 0.225892 0.225963 0.225963 0.120151 0.12021 0.12021
1.336 0.225806 0.225877 0.225877 0.120116 0.120175 0.120175
1.34 0.22572 0.225791 0.225791 0.120081 0.120141 0.120141
1.344 0.225634 0.225704 0.225704 0.120047 0.120107 0.120107
1.348 0.225547 0.225618 0.225618 0.120014 0.120073 0.120073
1.352 0.225461 0.225532 0.225532 0.119981 0.12004 0.12004
1.356 0.225374 0.225445 0.225445 0.119948 0.120007 0.120007
1.36 0.225287 0.225358 0.225358 0.119915 0.119974 0.119974
1.364 0.2252 0.225271 0.225271 0.119882 0.119942 0.119942
1.368 0.225113 0.225184 0.225184 0.11985 0.119909 0.119909
1.372 0.225026 0.225096 0.225096 0.119817 0.119877 0.119877
1.376 0.224938 0.225009 0.225009 0.119784 0.119844 0.119844
1.38 0.22485 0.224921 0.224921 0.119751 0.119811 0.119811
1.384 0.224762 0.224833 0.224833 0.119718 0.119777 0.119777
1.388 0.224673 0.224744 0.224744 0.119684 0.119743 0.119743
1.392 0.224584 0.224655 0.224655 0.119649 0.119709 0.119709
1.396 0.224495 0.224566 0.224566 0.119614 0.119674 0.119674
1.4 0.224406 0.224477 0.224477 0.119579 0.119638 0.119638
1.404 0.224317 0.224388 0.224388 0.119543 0.119602 0.119602
1.408 0.224227 0.224298 0.224298 0.119507 0.119566 0.119566
1.412 0.224138 0.224209 0.224209 0.119471 0.11953 0.11953
1.416 0.224048 0.224119 0.224119 0.119434 0.119493 0.119493
1.42 0.223959 0.22403 0.22403 0.119398 0.119457 0.119457
1.424 0.22387 0.223941 0.223941 0.119361 0.119421 0.119421
1.428 0.223781 0.223852 0.223852 0.119325 0.119384 0.119384
1.432 0.223692 0.223763 0.223763 0.119289 0.119348 0.119348
1.436 0.223604 0.223675 0.223675 0.119253 0.119313 0.119313
1.44 0.223517 0.223587 0.223587 0.119218 0.119278 0.119278
1.444 0.223429 0.2235 0.2235 0.119184 0.119243 0.119243
1.448 0.223343 0.223414 0.223414 0.11915 0.119209 0.119209
1.452 0.223257 0.223328 0.223328 0.119117 0.119176 0.119176
1.456 0.223172 0.223243 0.223243 0.119085 0.119144 0.119144
1.46 0.223088 0.223159 0.223159 0.119054 0.119113 0.119113
1.464 0.223005 0.223076 0.223076 0.119024 0.119083 0.119083
1.468 0.222923 0.222994 0.222994 0.118995 0.119055 0.119055
1.472 0.222843 0.222914 0.222914 0.118968 0.119027 0.119027
1.476 0.222763 0.222834 0.222834 0.118942 0.119001 0.119001
1.48 0.222685 0.222756 0.222756 0.118918 0.118977 0.118977
1.484 0.222608 0.222679 0.222679 0.118896 0.118955 0.118955
1.488 0.222533 0.222604 0.222604 0.118875 0.118934 0.118934
1.492 0.222459 0.22253 0.22253 0.118856 0.118916 0.118916
1.496 0.222387 0.222458 0.222458 0.11884 0.118899 0.118899
1.5 0.222317 0.222388 0.222388 0.118825 0.118885 0.118885
1.504 0.222248 0.222319 0.222319 0.118813 0.118872 0.118872
1.508 0.222181 0.222251 0.222251 0.118802 0.118861 0.118861
1.512 0.222114 0.222185 0.222185 0.118792 0.118851 0.118851
1.516 0.222049 0.22212 0.22212 0.118784 0.118843 0.118843
1.52 0.221985 0.222056 0.222056 0.118777 0.118837 0.118837
1.524 0.221922 0.221993 0.221993 0.118771 0.118831 0.118831
1.528 0.221859 0.22193 0.22193 0.118767 0.118826 0.118826
1.532 0.221798 0.221869 0.221869 0.118763 0.118822 0.118822
1.536 0.221737 0.221808 0.221808 0.11876 0.118819 0.118819
1.54 0.221677 0.221747 0.221747 0.118757 0.118816 0.118816
1.544 0.221616 0.221687 0.221687 0.118755 0.118814 0.118814
1.548 0.221557 0.221628 0.221628 0.118752 0.118812 0.118812
1.552 0.221497 0.221568 0.221568 0.11875 0.11881 0.11881
1.556 0.221438 0.221508 0.221508 0.118748 0.118808 0.118808
1.56 0.221378 0.221449 0.221449 0.118746 0.118805 0.118805
1.564 0.221318 0.221389 0.221389 0.118743 0.118803 0.118803
1.568 0.221258 0.221329 0.221329 0.11874 0.118799 0.118799
1.572 0.221197 0.221268 0.221268 0.118736 0.118795 0.118795
1.576 0.221136 0.221207 0.221207 0.11873 0.11879 0.11879
1.58 0.221074 0.221145 0.221145 0.118724 0.118784 0.118784
1.584 0.221012 0.221083 0.221083 0.118717 0.118776 0.118776
1.588 0.220948 0.221019 0.221019 0.118708 0.118767 0.118767
1.592 0.220883 0.220954 0.220954 0.118697 0.118756 0.118756
1.596 0.220817 0.220888 0.220888 0.118684 0.118744 0.118744
1.6 0.22075 0.220821 0.220821 0.11867 0.118729 0.118729
1.604 0.220682 0.220753 0.220753 0.118654 0.118713 0.118713
1.608 0.220613 0.220684 0.220684 0.118637 0.118696 0.118696
1.612 0.220543 0.220614 0.220614 0.118618 0.118677 0.118677
1.616 0.220473 0.220543 0.220543 0.118598 0.118657 0.118657
1.62 0.220401 0.220472 0.220472 0.118577 0.118636 0.118636
1.624 0.22033 0.220401 0.220401 0.118555 0.118614 0.118614
1.628 0.220258 0.220329 0.220329 0.118532 0.118591 0.118591
1.632 0.220186 0.220257 0.220257 0.118509 0.118568 0.118568
1.636 0.220114 0.220185 0.220185 0.118484 0.118544 0.118544
1.64 0.220042 0.220112 0.220112 0.11846 0.118519 0.118519
1.644 0.219969 0.22004 0.22004 0.118435 0.118494 0.118494
1.648 0.219898 0.219968 0.219968 0.11841 0.118469 0.118469
1.652 0.219826 0.219897 0.219897 0.118385 0.118444 0.118444
1.656 0.219755 0.219826 0.219826 0.11836 0.118419 0.118419
1.66 0.219685 0.219756 0.219756 0.118335 0.118394 0.118394
1.664 0.219615 0.219686 0.219686 0.118311 0.11837 0.11837
1.668 0.219546 0.219617 0.219617 0.118287 0.118346 0.118346
1.672 0.219479 0.21955 0.21955 0.118264 0.118324 0.118324
1.676 0.219412 0.219483 0.219483 0.118242 0.118302 0.118302
1.68 0.219347 0.219418 0.219418 0.118221 0.118281 0.118281
1.684 0.219283 0.219354 0.219354 0.118202 0.118261 0.118261
1.688 0.219221 0.219292 0.219292 0.118183 0.118243 0.118243
1.692 0.219161 0.219232 0.219232 0.118167 0.118226 0.118226
1.696 0.219103 0.219174 0.219174 0.118152 0.118211 0.118211
1.7 0.219046 0.219117 0.219117 0.118138 0.118198 0.118198
1.704 0.218991 0.219062 0.219062 0.118126 0.118186 0.118186
1.708 0.218938 0.219009 0.219009 0.118116 0.118175 0.118175
1.712 0.218886 0.218956 0.218956 0.118107 0.118166 0.118166
1.716 0.218835 0.218906 0.218906 0.118099 0.118159 0.118159
1.72 0.218785 0.218856 0.218856 0.118093 0.118152 0.118152
1.724 0.218736 0.218807 0.218807 0.118087 0.118147 0.118147
1.728 0.218688 0.218759 0.218759 0.118083 0.118142 0.118142
1.732 0.218641 0.218712 0.218712 0.118079 0.118138 0.118138
1.736 0.218594 0.218665 0.218665 0.118076 0.118135 0.118135
1.74 0.218548 0.218619 0.218619 0.118073 0.118133 0.118133
1.744 0.218502 0.218573 0.218573 0.118071 0.118131 0.118131
1.748 0.218456 0.218526 0.218526 0.11807 0.118129 0.118129
1.752 0.21841 0.21848 0.21848 0.118069 0.118128 0.118128
1.756 0.218363 0.218434 0.218434 0.118067 0.118127 0.118127
1.76 0.218316 0.218387 0.218387 0.118066 0.118126 0.118126
1.764 0.218269 0.21834 0.21834 0.118065 0.118124 0.118124
1.768 0.218221 0.218292 0.218292 0.118063 0.118123 0.118123
1.772 0.218172 0.218243 0.218243 0.118061 0.118121 0.118121
1.776 0.218122 0.218193 0.218193 0.118059 0.118118 0.118118
1.78 0.21807 0.218141 0.218141 0.118056 0.118115 0.118115
1.784 0.218018 0.218089 0.218089 0.118052 0.118111 0.118111
1.788 0.217963 0.218034 0.218034 0.118047 0.118107 0.118107
1.792 0.217907 0.217978 0.217978 0.118042 0.118101 0.118101
1.796 0.217849 0.21792 0.21792 0.118034 0.118094 0.118094
1.8 0.217789 0.21786 0.21786 0.118026 0.118086 0.118086
1.804 0.217727 0.217798 0.217798 0.118017 0.118077 0.118077
1.808 0.217664 0.217735 0.217735 0.118007 0.118066 0.118066
1.812 0.2176 0.217671 0.217671 0.117996 0.118056 0.118056
1.816 0.217535 0.217606 0.217606 0.117985 0.118044 0.118044
1.82 0.217469 0.21754 0.21754 0.117973 0.118032 0.118032
1.824 0.217402 0.217473 0.217473 0.11796 0.11802 0.11802
1.828 0.217336 0.217407 0.217407 0.117947 0.118007 0.118007
1.832 0.217269 0.21734 0.21734 0.117934 0.117994 0.117994
1.836 0.217203 0.217273 0.217273 0.117921 0.117981 0.117981
1.84 0.217137 0.217207 0.217207 0.117908 0.117968 0.117968
1.844 0.217071 0.217142 0.217142 0.117895 0.117955 0.117955
1.848 0.217007 0.217078 0.217078 0.117883 0.117942 0.117942
1.852 0.216944 0.217015 0.217015 0.117871 0.11793 0.11793
1.856 0.216883 0.216953 0.216953 0.11786 0.117919 0.117919
1.86 0.216823 0.216894 0.216894 0.117849 0.117908 0.117908
1.864 0.216765 0.216836 0.216836 0.117839 0.117899 0.117899
1.868 0.21671 0.216781 0.216781 0.117831 0.11789 0.11789
1.872 0.216657 0.216728 0.216728 0.117823 0.117882 0.117882
1.876 0.216607 0.216678 0.216678 0.117817 0.117876 0.117876
1.88 0.216561 0.216632 0.216632 0.117812 0.117871 0.117871
1.884 0.216518 0.216589 0.216589 0.117809 0.117868 0.117868
1.888 0.216479 0.21655 0.21655 0.117808 0.117867 0.117867
1.892 0.216444 0.216515 0.216515 0.117809 0.117868 0.117868
1.896 0.216413 0.216484 0.216484 0.117812 0.117871 0.117871
1.9 0.216387 0.216458 0.216458 0.117817 0.117876 0.117876
1.904 0.216365 0.216436 0.216436 0.117824 0.117883 0.117883
1.908 0.216347 0.216418 0.216418 0.117832 0.117892 0.117892
1.912 0.216332 0.216403 0.216403 0.117843 0.117902 0.117902
1.916 0.21632 0.216391 0.216391 0.117855 0.117914 0.117914
1.92 0.216311 0.216382 0.216382 0.117868 0.117928 0.117928
1.924 0.216305 0.216376 0.216376 0.117883 0.117942 0.117942
1.928 0.2163 0.216371 0.216371 0.117899 0.117958 0.117958
1.932 0.216298 0.216369 0.216369 0.117915 0.117975 0.117975
1.936 0.216297 0.216368 0.216368 0.117933 0.117992 0.117992
1.94 0.216297 0.216368 0.216368 0.117951 0.11801 0.11801
1.944 0.216298 0.216369 0.216369 0.117969 0.118029 0.118029
1.948 0.216299 0.21637 0.21637 0.117988 0.118048 0.118048
1.952 0.2163 0.216371 0.216371 0.118007 0.118066 0.118066
1.956 0.216301 0.216372 0.216372 0.118026 0.118085 0.118085
1.96 0.216301 0.216372 0.216372 0.118045 0.118104 0.118104
1.964 0.2163 0.216371 0.216371 0.118063 0.118122 0.118122
1.968 0.216298 0.216369 0.216369 0.118081 0.11814 0.11814
1.972 0.216293 0.216364 0.216364 0.118097 0.118157 0.118157
1.976 0.216287 0.216357 0.216357 0.118113 0.118173 0.118173
1.98 0.216277 0.216348 0.216348 0.118128 0.118187 0.118187
1.984 0.216265 0.216335 0.216335 0.118142 0.118201 0.118201
1.988 0.216248 0.216319 0.216319 0.118153 0.118213 0.118213
1.992 0.216228 0.216299 0.216299 0.118164 0.118223 0.118223
1.996 0.216203 0.216274 0.216274 0.118172 0.118231 0.118231
2 0.216174 0.216245 0.216245 0.118178 0.118237 0.118237
2.004 0.216143 0.216214 0.216214 0.118183 0.118243 0.118243
2.008 0.216112 0.216183 0.216183 0.118189 0.118248 0.118248
2.012 0.216081 0.216152 0.216152 0.118194 0.118253 0.118253
2.016 0.216051 0.216122 0.216122 0.118199 0.118259 0.118259
2.02 0.216021 0.216092 0.216092 0.118204 0.118264 0.118264
2.024 0.215991 0.216062 0.216062 0.118209 0.118269 0.118269
2.028 0.215962 0.216033 0.216033 0.118215 0.118274 0.118274
2.032 0.215933 0.216004 0.216004 0.11822 0.118279 0.118279
2.036 0.215904 0.215975 0.215975 0.118225 0.118284 0.118284
2.04 0.215875 0.215946 0.215946 0.118229 0.118289 0.118289
2.044 0.215847 0.215918 0.215918 0.118234 0.118294 0.118294
2.048 0.215819 0.21589 0.21589 0.118239 0.118298 0.118298
2.052 0.215791 0.215862 0.215862 0.118244 0.118303 0.118303
2.056 0.215763 0.215834 0.215834 0.118249 0.118308 0.118308
2.06 0.215736 0.215807 0.215807 0.118253 0.118313 0.118313
2.064 0.215709 0.21578 0.21578 0.118258 0.118317 0.118317
2.068 0.215682 0.215753 0.215753 0.118263 0.118322 0.118322
2.072 0.215656 0.215726 0.215726 0.118267 0.118327 0.118327
2.076 0.215629 0.2157 0.2157 0.118272 0.118331 0.118331
2.08 0.215603 0.215674 0.215674 0.118276 0.118336 0.118336
2.084 0.215577 0.215648 0.215648 0.118281 0.11834 0.11834
2.088 0.215552 0.215622 0.215622 0.118285 0.118344 0.118344
2.092 0.215526 0.215597 0.215597 0.11829 0.118349 0.118349
2.096 0.215501 0.215572 0.215572 0.118294 0.118353 0.118353
2.1 0.215476 0.215547 0.215547 0.118298 0.118357 0.118357
2.104 0.215451 0.215522 0.215522 0.118302 0.118362 0.118362
2.108 0.215427 0.215498 0.215498 0.118307 0.118366 0.118366
2.112 0.215403 0.215473 0.215473 0.118311 0.11837 0.11837
2.116 0.215379 0.215449 0.215449 0.118315 0.118374 0.118374
2.12 0.215355 0.215426 0.215426 0.118319 0.118378 0.118378
2.124 0.215331 0.215402 0.215402 0.118323 0.118382 0.118382
2.128 0.215308 0.215379 0.215379 0.118327 0.118386 0.118386
2.132 0.215285 0.215356 0.215356 0.118331 0.11839 0.11839
2.136 0.215262 0.215333 0.215333 0.118335 0.118394 0.118394
2.14 0.215239 0.21531 0.21531 0.118339 0.118398 0.118398
2.144 0.215216 0.215287 0.215287 0.118343 0.118402 0.118402
2.148 0.215194 0.215265 0.215265 0.118347 0.118406 0.118406
2.152 0.215172 0.215243 0.215243 0.11835 0.11841 0.11841
2.156 0.21515 0.215221 0.215221 0.118354 0.118414 0.118414
2.16 0.215128 0.215199 0.215199 0.118358 0.118417 0.118417
2.164 0.215107 0.215178 0.215178 0.118362 0.118421 0.118421
2.168 0.215086 0.215156 0.215156 0.118365 0.118425 0.118425
2.172 0.215064 0.215135 0.215135 0.118369 0.118428 0.118428
2.176 0.215043 0.215114 0.215114 0.118373 0.118432 0.118432
2.18 0.215023 0.215094 0.215094 0.118376 0.118436 0.118436
2.184 0.215002 0.215073 0.215073 0.11838 0.118439 0.118439
2.188 0.214982 0.215053 0.215053 0.118383 0.118443 0.118443
2.192 0.214962 0.215033 0.215033 0.118387 0.118446 0.118446
2.196 0.214942 0.215013 0.215013 0.11839 0.118449 0.118449
2.2 0.214922 0.214993 0.214993 0.118394 0.118453 0.118453
2.204 0.214902 0.214973 0.214973 0.118397 0.118456 0.118456
2.208 0.214883 0.214954 0.214954 0.1184 0.11846 0.11846
2.212 0.214864 0.214934 0.214934 0.118404 0.118463 0.118463
2.216 0.214844 0.214915 0.214915 0.118407 0.118466 0.118466
2.22 0.214826 0.214896 0.214896 0.11841 0.118469 0.118469
2.224 0.214807 0.214878 0.214878 0.118413 0.118473 0.118473
2.228 0.214788 0.214859 0.214859 0.118417 0.118476 0.118476
2.232 0.21477 0.214841 0.214841 0.11842 0.118479 0.118479
2.236 0.214752 0.214822 0.214822 0.118423 0.118482 0.118482
2.24 0.214734 0.214804 0.214804 0.118426 0.118485 0.118485
2.244 0.214716 0.214786 0.214786 0.118429 0.118488 0.118488
2.248 0.214698 0.214769 0.214769 0.118432 0.118491 0.118491
2.252 0.21468 0.214751 0.214751 0.118435 0.118494 0.118494
2.256 0.214663 0.214734 0.214734 0.118438 0.118497 0.118497
2.26 0.214646 0.214717 0.214717 0.118441 0.1185 0.1185
2.264 0.214629 0.214699 0.214699 0.118444 0.118503 0.118503
2.268 0.214612 0.214682 0.214682 0.118447 0.118506 0.118506
2.272 0.214595 0.214666 0.214666 0.11845 0.118509 0.118509
2.276 0.214578 0.214649 0.214649 0.118453 0.118512 0.118512
2.28 0.214562 0.214633 0.214633 0.118456 0.118515 0.118515
2.284 0.214545 0.214616 0.214616 0.118458 0.118518 0.118518
2.288 0.214529 0.2146 0.2146 0.118461 0.11852 0.11852
2.292 0.214513 0.214584 0.214584 0.118464 0.118523 0.118523
2.296 0.214497 0.214568 0.214568 0.118467 0.118526 0.118526
2.3 0.214482 0.214552 0.214552 0.118469 0.118529 0.118529
2.304 0.214466 0.214537 0.214537 0.118472 0.118531 0.118531
2.308 0.214451 0.214521 0.214521 0.118475 0.118534 0.118534
2.312 0.214435 0.214506 0.214506 0.118477 0.118537 0.118537
2.316 0.21442 0.214491 0.214491 0.11848 0.118539 0.118539
2.32 0.214405 0.214476 0.214476 0.118482 0.118542 0.118542
2.324 0.21439 0.214461 0.214461 0.118485 0.118544 0.118544
2.328 0.214375 0.214446 0.214446 0.118488 0.118547 0.118547
2.332 0.214361 0.214432 0.214432 0.11849 0.118549 0.118549
2.336 0.214346 0.214417 0.214417 0.118493 0.118552 0.118552
2.34 0.214332 0.214403 0.214403 0.118495 0.118554 0.118554
2.344 0.214318 0.214389 0.214389 0.118497 0.118557 0.118557
2.348 0.214304 0.214375 0.214375 0.1185 0.118559 0.118559
2.352 0.21429 0.214361 0.214361 0.118502 0.118562 0.118562
2.356 0.214276 0.214347 0.214347 0.118505 0.118564 0.118564
2.36 0.214262 0.214333 0.214333 0.118507 0.118566 0.118566
2.364 0.214249 0.21432 0.21432 0.118509 0.118569 0.118569
2.368 0.214235 0.214306 0.214306 0.118512 0.118571 0.118571
2.372 0.214222 0.214293 0.214293 0.118514 0.118573 0.118573
2.376 0.214209 0.21428 0.21428 0.118516 0.118576 0.118576
2.38 0.214196 0.214266 0.214266 0.118519 0.118578 0.118578
2.384 0.214183 0.214253 0.214253 0.118521 0.11858 0.11858
2.388 0.21417 0.214241 0.214241 0.118523 0.118582 0.118582
2.392 0.214157 0.214228 0.214228 0.118525 0.118584 0.118584
2.396 0.214144 0.214215 0.214215 0.118527 0.118587 0.118587
2.4 0.214132 0.214203 0.214203 0.118529 0.118589 0.118589
2.404 0.21412 0.21419 0.21419 0.118532 0.118591 0.118591
2.408 0.214107 0.214178 0.214178 0.118534 0.118593 0.118593
2.412 0.214095 0.214166 0.214166 0.118536 0.118595 0.118595
2.416 0.214083 0.214154 0.214154 0.118538 0.118597 0.118597
2.42 0.214071 0.214142 0.214142 0.11854 0.118599 0.118599
2.424 0.214059 0.21413 0.21413 0.118542 0.118601 0.118601
2.428 0.214048 0.214118 0.214118 0.118544 0.118603 0.118603
2.432 0.214036 0.214107 0.214107 0.118546 0.118605 0.118605
2.436 0.214024 0.214095 0.214095 0.118548 0.118607 0.118607
2.44 0.214013 0.214084 0.214084 0.11855 0.118609 0.118609
2.444 0.214002 0.214073 0.214073 0.118552 0.118611 0.118611
2.448 0.213991 0.214061 0.214061 0.118554 0.118613 0.118613
2.452 0.21398 0.21405 0.21405 0.118556 0.118615 0.118615
2.456 0.213969 0.214039 0.214039 0.118558 0.118617 0.118617
2.46 0.213958 0.214029 0.214029 0.118559 0.118619 0.118619
2.464 0.213947 0.214018 0.214018 0.118561 0.118621 0.118621
2.468 0.213936 0.214007 0.214007 0.118563 0.118622 0.118622
2.472 0.213926 0.213996 0.213996 0.118565 0.118624 0.118624
2.476 0.213915 0.213986 0.213986 0.118567 0.118626 0.118626
2.48 0.213905 0.213976 0.213976 0.118569 0.118628 0.118628
2.484 0.213894 0.213965 0.213965 0.11857 0.11863 0.11863
2.488 0.213884 0.213955 0.213955 0.118572 0.118631 0.118631
2.492 0.213874 0.213945 0.213945 0.118574 0.118633 0.118633
2.496 0.213864 0.213935 0.213935 0.118576 0.118635 0.118635
2.5 0.213854 0.213925 0.213925 0.118577 0.118637 0.118637
2.504 0.213844 0.213915 0.213915 0.118579 0.118638 0.118638
2.508 0.213835 0.213905 0.213905 0.118581 0.11864 0.11864
2.512 0.213825 0.213896 0.213896 0.118582 0.118642 0.118642
2.516 0.213815 0.213886 0.213886 0.118584 0.118643 0.118643
2.52 0.213806 0.213877 0.213877 0.118586 0.118645 0.118645
2.524 0.213796 0.213867 0.213867 0.118587 0.118647 0.118647
2.528 0.213787 0.213858 0.213858 0.118589 0.118648 0.118648
2.532 0.213778 0.213849 0.213849 0.11859 0.11865 0.11865
2.536 0.213769 0.21384 0.21384 0.118592 0.118651 0.118651
2.54 0.21376 0.213831 0.213831 0.118594 0.118653 0.118653
2.544 0.213751 0.213822 0.213822 0.118595 0.118654 0.118654
2.548 0.213742 0.213813 0.213813 0.118597 0.118656 0.118656
2.552 0.213733 0.213804 0.213804 0.118598 0.118657 0.118657
2.556 0.213724 0.213795 0.213795 0.1186 0.118659 0.118659
2.56 0.213716 0.213787 0.213787 0.118601 0.11866 0.11866
2.564 0.213707 0.213778 0.213778 0.118603 0.118662 0.118662
2.568 0.213699 0.21377 0.21377 0.118604 0.118663 0.118663
2.572 0.21369 0.213761 0.213761 0.118605 0.118665 0.118665
2.576 0.213682 0.213753 0.213753 0.118607 0.118666 0.118666
2.58 0.213674 0.213745 0.213745 0.118608 0.118668 0.118668
2.584 0.213666 0.213736 0.213736 0.11861 0.118669 0.118669
2.588 0.213657 0.213728 0.213728 0.118611 0.11867 0.11867
2.592 0.213649 0.21372 0.21372 0.118613 0.118672 0.118672
2.596 0.213641 0.213712 0.213712 0.118614 0.118673 0.118673
2.6 0.213634 0.213704 0.213704 0.118615 0.118675 0.118675
2.604 0.213626 0.213697 0.213697 0.118617 0.118676 0.118676
2.608 0.213618 0.213689 0.213689 0.118618 0.118677 0.118677
2.612 0.21361 0.213681 0.213681 0.118619 0.118679 0.118679
2.616 0.213603 0.213674 0.213674 0.118621 0.11868 0.11868
2.62 0.213595 0.213666 0.213666 0.118622 0.118681 0.118681
2.624 0.213588 0.213659 0.213659 0.118623 0.118682 0.118682
2.628 0.21358 0.213651 0.213651 0.118624 0.118684 0.118684
2.632 0.213573 0.213644 0.213644 0.118626 0.118685 0.118685
2.636 0.213566 0.213637 0.213637 0.118627 0.118686 0.118686
2.64 0.213559 0.213629 0.213629 0.118628 0.118687 0.118687
2.644 0.213551 0.213622 0.213622 0.118629 0.118689 0.118689
2.648 0.213544 0.213615 0.213615 0.118631 0.11869 0.11869
2.652 0.213537 0.213608 0.213608 0.118632 0.118691 0.118691
2.656 0.21353 0.213601 0.213601 0.118633 0.118692 0.118692
2.66 0.213524 0.213594 0.213594 0.118634 0.118694 0.118694
2.664 0.213517 0.213588 0.213588 0.118635 0.118695 0.118695
2.668 0.21351 0.213581 0.213581 0.118637 0.118696 0.118696
2.672 0.213503 0.213574 0.213574 0.118638 0.118697 0.118697
2.676 0.213497 0.213568 0.213568 0.118639 0.118698 0.118698
2.68 0.21349 0.213561 0.213561 0.11864 0.118699 0.118699
2.684 0.213484 0.213555 0.213555 0.118641 0.1187 0.1187
2.688 0.213477 0.213548 0.213548 0.118642 0.118701 0.118701
2.692 0.213471 0.213542 0.213542 0.118643 0.118703 0.118703
2.696 0.213465 0.213535 0.213535 0.118644 0.118704 0.118704
2.7 0.213458 0.213529 0.213529 0.118645 0.118705 0.118705
2.704 0.213452 0.213523 0.213523 0.118646 0.118706 0.118706
2.708 0.213446 0.213517 0.213517 0.118648 0.118707 0.118707
2.712 0.21344 0.213511 0.213511 0.118649 0.118708 0.118708
2.716 0.213434 0.213505 0.213505 0.11865 0.118709 0.118709
2.72 0.213428 0.213499 0.213499 0.118651 0.11871 0.11871
2.724 0.213422 0.213493 0.213493 0.118652 0.118711 0.118711
2.728 0.213416 0.213487 0.213487 0.118653 0.118712 0.118712
2.732 0.21341 0.213481 0.213481 0.118654 0.118713 0.118713
2.736 0.213404 0.213475 0.213475 0.118655 0.118714 0.118714
2.74 0.213399 0.21347 0.21347 0.118656 0.118715 0.118715
2.744 0.213393 0.213464 0.213464 0.118657 0.118716 0.118716
2.748 0.213387 0.213458 0.213458 0.118658 0.118717 0.118717
2.752 0.213382 0.213453 0.213453 0.118659 0.118718 0.118718
2.756 0.213376 0.213447 0.213447 0.11866 0.118719 0.118719
2.76 0.213371 0.213442 0.213442 0.11866 0.11872 0.11872
2.764 0.213366 0.213436 0.213436 0.118661 0.118721 0.118721
2.768 0.21336 0.213431 0.213431 0.118662 0.118722 0.118722
2.772 0.213355 0.213426 0.213426 0.118663 0.118723 0.118723
2.776 0.21335 0.21342 0.21342 0.118664 0.118723 0.118723
2.78 0.213344 0.213415 0.213415 0.118665 0.118724 0.118724
2.784 0.213339 0.21341 0.21341 0.118666 0.118725 0.118725
2.788 0.213334 0.213405 0.213405 0.118667 0.118726 0.118726
2.792 0.213329 0.2134 0.2134 0.118668 0.118727 0.118727
2.796 0.213324 0.213395 0.213395 0.118669 0.118728 0.118728
2.8 0.213319 0.21339 0.21339 0.118669 0.118729 0.118729
2.804 0.213314 0.213385 0.213385 0.11867 0.11873 0.11873
2.808 0.213309 0.21338 0.21338 0.118671 0.11873 0.11873
2.812 0.213304 0.213375 0.213375 0.118672 0.118731 0.118731
2.816 0.2133 0.21337 0.21337 0.118673 0.118732 0.118732
2.82 0.213295 0.213366 0.213366 0.118674 0.118733 0.118733
2.824 0.21329 0.213361 0.213361 0.118674 0.118734 0.118734
2.828 0.213285 0.213356 0.213356 0.118675 0.118734 0.118734
2.832 0.213281 0.213352 0.213352 0.118676 0.118735 0.118735
2.836 0.213276 0.213347 0.213347 0.118677 0.118736 0.118736
2.84 0.213272 0.213343 0.213343 0.118678 0.118737 0.118737
2.844 0.213267 0.213338 0.213338 0.118678 0.118738 0.118738
2.848 0.213263 0.213334 0.213334 0.118679 0.118738 0.118738
2.852 0.213258 0.213329 0.213329 0.11868 0.118739 0.118739
2.856 0.213254 0.213325 0.213325 0.118681 0.11874 0.11874
2.86 0.21325 0.213321 0.213321 0.118681 0.118741 0.118741
2.864 0.213245 0.213316 0.213316 0.118682 0.118741 0.118741
2.868 0.213241 0.213312 0.213312 0.118683 0.118742 0.118742
2.872 0.213237 0.213308 0.213308 0.118684 0.118743 0.118743
2.876 0.213233 0.213304 0.213304 0.118684 0.118744 0.118744
2.88 0.213229 0.213299 0.213299 0.118685 0.118744 0.118744
2.884 0.213224 0.213295 0.213295 0.118686 0.118745 0.118745
2.888 0.21322 0.213291 0.213291 0.118686 0.118746 0.118746
2.892 0.213216 0.213287 0.213287 0.118687 0.118746 0.118746
2.896 0.213212 0.213283 0.213283 0.118688 0.118747 0.118747
2.9 0.213208 0.213279 0.213279 0.118688 0.118748 0.118748
2.904 0.213205 0.213275 0.213275 0.118689 0.118748 0.118748
2.908 0.213201 0.213272 0.213272 0.11869 0.118749 0.118749
2.912 0.213197 0.213268 0.213268 0.11869 0.11875 0.11875
2.916 0.213193 0.213264 0.213264 0.118691 0.11875 0.11875
2.92 0.213189 0.21326 0.21326 0.118692 0.118751 0.118751
2.924 0.213186 0.213256 0.213256 0.118692 0.118752 0.118752
2.928 0.213182 0.213253 0.213253 0.118693 0.118752 0.118752
2.932 0.213178 0.213249 0.213249 0.118694 0.118753 0.118753
2.936 0.213174 0.213245 0.213245 0.118694 0.118754 0.118754
2.94 0.213171 0.213242 0.213242 0.118695 0.118754 0.118754
2.944 0.213167 0.213238 0.213238 0.118695 0.118755 0.118755
2.948 0.213164 0.213235 0.213235 0.118696 0.118755 0.118755
2.952 0.21316 0.213231 0.213231 0.118697 0.118756 0.118756
2.956 0.213157 0.213228 0.213228 0.118697 0.118757 0.118757
2.96 0.213153 0.213224 0.213224 0.118698 0.118757 0.118757
2.964 0.21315 0.213221 0.213221 0.118698 0.118758 0.118758
2.968 0.213147 0.213217 0.213217 0.118699 0.118758 0.118758
2.972 0.213143 0.213214 0.213214 0.1187 0.118759 0.118759
2.976 0.21314 0.213211 0.213211 0.1187 0.11876 0.11876
2.98 0.213137 0.213207 0.213207 0.118701 0.11876 0.11876
2.984 0.213133 0.213204 0.213204 0.118701 0.118761 0.118761
2.988 0.21313 0.213201 0.213201 0.118702 0.118761 0.118761
2.992 0.213127 0.213198 0.213198 0.118702 0.118762 0.118762
2.996 0.213124 0.213195 0.213195 0.118703 0.118762 0.118762
3 0.213121 0.213191 0.213191 0.118704 0.118763 0.118763

